Compositional differences between the component stars of eclipsing close binary systems showing chemical peculiarities

A spectroscopic study was carried out on the surface chemical abundances of CNO and several heavier elements in the primary and secondary components of 5 eclipsing close binaries around A-type (AR Aur, beta Aur, YZ Cas, WW Aur, and RR Lyn), in order to investigate the nature of chemical differences between both components (being comparatively slow rotators alike due to tidal synchronization). Regarding the systems comprising similar components, beta Aur and WW Aur were confirmed to exhibit no compositional difference between the primary and secondary both showing almost the same Am anomaly, though the chemical peculiarities seen in the component stars of AR Aur show distinct differences (HgMn star and Am star). In contrast, as to the systems (YZ Cas and RR Lyn) consisting of considerably different (A and early-F) components, the surface abundances are markedly different between the primary (Am) and secondary (normal). These observational results may indicate Teff-dependent characteristics regarding the chemical anomalies of non-magnetic stars on the upper main sequence: (1) In the effective temperature range of 10000K > Teff > 7000K, rotational velocity is the most important factor for determining the extent of Am peculiarity. (2) However, the emergence of Am phenomenon seems to have a lower Teff limit at ~7000K, below which no abundance anomaly is observed regardless of stellar rotation. (3) The transition from Am anomaly (mild deficiency in CNO) to HgMn anomaly (unusually large N depletion) is likely to take place as Teff increases from ~10000K to ~11000K.

==> anc/ReadMe <==
================================================================================
Keywords: stars: abundances --- stars: atmospheres --- stars: binaries: eclipsing
--- stars: chemically peculiar --- stars: early-type 

Abstract:

The files (all_spectra, abundances.dat,paperI_suppl.dat) in this directory 
constitute the on-line material for the paper "Compositional differences between 
the component stars of eclipsing close binary systems showing chemical peculiarities 
(Y. Takeda et al.)", which present the disentangled spectra used for the analysis,
 the resulting abundances for the 10 targets (primary and secondary for each of 
AR Aur, bet Aur, YZ Cas, WW Aur, and RR Lyn), and the supplementary data of
Na, Ci, Ca, and Ti abundances for the 100 A-type stars studied in Paper I. 

File Summary:
--------------------------------------------------------------------------
FileName       Lrecl Records   Explanations
--------------------------------------------------------------------------
ReadMe            ...    ...  This file
all_spectra            42096  Disentangled spectra for both components of 5 systems
abundances.dat    204     10  Elemental abundances derived in this study
paperI_suppl.dat   62    101  Supplementary abundance results of 100 A-type stars
--------------------------------------------------------------------------

Description: "all_spectra"
--------------------------------------------------------------------------
This file contains 40 (=10 stars x 4 wavelength regions of 5350-5400A, 
6130-6180A, 7440-7500A, and 7750-7800A) disentangled spectra used for 
our analysis in a combined form. Each spectrum has a file name of
"starname_????????.txt". For example, 'araur1_53505400.txt' is the spectrum of 
AR Aur(1) in the 5350-5400A region, and 'yzcas2_77507800.txt' is the spectrum
of YZ Cas(2) in the 7750-7800A region. See the header of this "all_spectra"
file for more detailed information of the data structure.
For example, the spectrum 'yzcas2_77507800.txt', which is line 24281-25280 
(1000 lines) of 'all_spectra', can be extracted by the following unix command. 
head -25280 all_spectra | tail -1000 > yzcas2_77507800.txt
--------------------------------------------------------------------------

Description: "abundances.dat"
--------------------------------------------------------------------------
Included in each line are the results of our abundance analysis. 
For CNO: equivalent widths evaluated from fitting-based solutions, 
non-LTE abundances, and non-LTE corrections, and abundance uncertainties 
for C I 5380, N I 7468, O I 6156-8 and O I 7771-5.
For other elements: LTE abundances derived from profile-fitting.
--------------------------------------------------------------------------

Byte-by-byte Description: "abundances.dat"
-----------------------------------------------------------------------------
   Bytes Format Units    Label   Explanations
-----------------------------------------------------------------------------
   1-  7  A7    ---      star    star label (1... primary, 2... secondary)
   8- 14  F7.0   K       Teff    effective temperature        
  15- 20  F6.2  dex      Logg    log surface gravity (cgs unit)        
  21- 25  F5.1  km/s     vt      microturbulence        
  26- 31  F6.1  km/s     vsini   projected rotational velocity (from 7765-7785A fitting)
  32- 38  F7.1  mA      EW(C)53  equivalent width of C I 5380  
  39- 44  F6.2  dex    Del(C)53  non-LTE correction for C I 5380
  45- 50  F6.2  dex     [C/H]53  non-LTE C abundance from C I 5380
  51- 56  F6.2  dex    err(C)53  uncertainty in [C/H]53 (cf. Note 2)
  57- 63  F7.1  mA      EW(N)74  equivalent width of N I 7468  
  64- 69  F6.2  dex    Del(N)74  non-LTE correction for N I 7468
  70- 75  F6.2  dex     [N/H]74  non-LTE N abundance from N I 7468
  76- 81  F6.2  dex    err(N)74  uncertainty in [N/H]74 (cf. Note 2])
  82- 88  F7.1  mA      EW(O)61  equivalent width of O I 6156-8  
  89- 94  F6.2  dex    Del(O)61  non-LTE correction for O I 6156-8
  95-100  F6.2  dex     [O/H]61  non-LTE O abundance from O I 6156-8
 101-106  F6.2  dex    err(O)61  uncertainty in [O/H]61 (cf. [Note 2])
 107-113  F7.1  mA      EW(O)77  equivalent width of O I 7771-5  
 114-119  F6.2  dex    Del(O)77  non-LTE correction for O I 7771-5
 120-125  F6.2  dex     [O/H]77  non-LTE O abundance from O I 7771-5
 126-131  F6.2  dex    err(O)77  uncertainty in [O/H]77 (cf. [Note 2])
 134-139  F6.2  dex    [Na/H]61  LTE Na abundance from 6140-6168A fitting
 140-145  F6.2  dex    [Si/H]61  LTE Si abundance from 6140-6168A fitting
 146-151  F6.2  dex    [Ca/H]61  LTE Ca abundance from 6140-6168A fitting
 152-157  F6.2  dex    [Ti/H]53  LTE Ti abundance from 5375-5390A fitting
 160-165  F6.2  dex    [Fe/H]53  LTE Fe abundance from 5375-5390A fitting
 166-171  F6.2  dex    [Fe/H]61  LTE Fe abundance from 6140-6168A fitting
 172-177  F6.2  dex    [Fe/H]74  LTE Fe abundance from 7457-7472A fitting
 178-183  F6.2  dex    [Fe/H]77  LTE Fe abundance from 7765-7785A fitting
 185-190  F6.2  dex    <[Fe/H]>  Average of [Fe/H]53, [Fe/H]61, [Fe/H]74, and [Fe/H]77
 191-196  F6.2  dex     sig(Fe)  standard deviation of <[Fe/H]>  
 199-204  F6.2  dex    [Ba/H]61  LTE Ba abundance from 6140-6168A fitting
-----------------------------------------------------------------------------

[Note 1]
[X/H] values are the differential abundances relative to the standard 
star Procyon (=HD 62421); [X/H] = A(X)_star - A(X)_procyon. 
where A is the logarithmic number abundance of Procyon
derived in the same manner as adopted in this study.
A(C)53_Procyon  = 8.694  (for [C/H]53)
A(N)74_Procyon  = 8.079  (for [N/H]74)
A(O)61_Procyon  = 8.836  (for [O/H]61)
A(O)77_Procyon  = 8.881  (for [O/H]77)
A(Na)61_Procyon = 6.369  (for [Na/H]61)
A(Si)61_Procyon = 7.111  (for [Si/H]61)
A(Ca)61_Procyon = 6.182  (for [Ca/H]61)
A(Ti)53_Procyon = 5.105  (for [Ti/H]53)
A(Fe)53_Procyon = 7.500  (for [Fe/H]53)
A(Fe)61_Procyon = 7.480  (for [Fe/H]61)
A(Fe)74_Procyon = 7.691  (for [Fe/H]74)
A(Fe)77_Procyon = 7.376  (for [Fe/H]77)
A(Ba)61_Procyon = 2.266  (for [Ba/H]61)
These abundances (relative to H) are expressed in the usual normalization 
of A(H) = 12.00.

[Note 2]
These abundance uncertainties are the total errors derived by 
combining those due to uncertainties in Teff, logg, vt (del_Tgv)
and those due to photometric uncertainties in EW (del_W),
as described in Sect. 4.3 of Takeda et al. (2018).

[Note 3]
Regardng the primary star of AR Aur (araur1), the results for EW74 and [N/H]74
are only the upper limits, because the N I 7468 line could not be detected at all.
Similarly, the C abundance for this star suffers a considerable uncertainty
because the C I 5380 line is too weak and barely measurable. 


Description: "paperI_suppl.dat"
--------------------------------------------------------------------------
The abundances of Na, Si, Ca, Ti for the 100 A-type stars studied 
in Paper I (which were obtained as by-products but not presented therein 
because the main focus was placed on CNO abundances) are given here as
the supplementary data to Paper I. All abundances are expressed relative
to Procyon [= HD061421] (a dummy value of -9.99 is given, if abundance 
solution could not be obtained). Note that the stellar atmospheric parameters 
and the Fe abundances are the same as given in "tableE.dat" of Paper I. 
--------------------------------------------------------------------------

Byte-by-byte Description: "paperI_suppl.dat"
-----------------------------------------------------------------------------
   Bytes Format Units    Label   Explanations
-----------------------------------------------------------------------------
   1-  6  I6    ---       HD     HD number (Henry Draper Catalogue)
   7- 12  I6     K       Teff    effective temperature        
  13- 18  F6.2  dex      Logg    log surface gravity (cgs unit)        
  19- 23  F5.1  km/s     vt      microturbulence        
  24- 29  F6.1  km/s     vsini   projected rotational velocity
  30- 35  F6.2  dex    [Na/H]61  LTE Na abundance from 6146-6168A fitting
  36- 41  F6.2  dex    [Si/H]61  LTE Si abundance from 6146-6168A fitting
  42- 47  F6.2  dex    [Ca/H]61  LTE Ca abundance from 6146-6168A fitting
  48- 53  F6.2  dex    [Ti/H]53  LTE Ti abundance from 5375-5390A fitting
  54- 59  F6.2  dex    [Fe/H]61  LTE Fe abundance from 6146-6168A fitting
  62- 62  A1    ---    ifhyades  'H' --> Hyades star; otherwise blank   
-----------------------------------------------------------------------------


==> anc/abundances.dat <==
araur1  10950.  4.33  1.0  23.2    0.5  0.09 -1.11  0.55    1    0.   -1.9   0.     75.0 -0.07 -0.43  0.04  480.6 -0.85 -0.20  0.08    0.30  0.25  0.34  0.51    0.58  0.57  0.30  0.42   0.47  0.12   -0.05
araur2  10350.  4.28  1.6  22.6    2.4  0.03 -0.68  0.25   22.7 -0.32 -0.55  0.06  100.9 -0.06 -0.31  0.04  482.1 -0.78 -0.32  0.11   -9.99 -0.65 -0.24 -0.10    0.12  0.11 -0.11  0.14   0.07  0.10    0.79
betaur1  9350.  3.93  2.9  35.9    8.4 -0.03 -0.59  0.27   20.5 -0.27 -0.68  0.03   86.3 -0.06 -0.48  0.02  621.8 -0.81 -0.32  0.24    0.44  0.07 -0.01  0.12    0.34  0.35  0.19  0.41   0.32  0.08    1.18
betaur2  9200.  3.98  3.0  34.1    9.1 -0.03 -0.65  0.26   18.9 -0.24 -0.71  0.03   89.9 -0.06 -0.46  0.02  658.6 -0.81 -0.25  0.26    0.43  0.07 -0.06  0.14    0.36  0.39  0.28  0.43   0.37  0.05    1.26
yzcas1   9200.  4.00  3.0  29.3   10.5 -0.03 -0.59  0.26   14.9 -0.23 -0.82  0.03   93.7 -0.05 -0.43  0.02  660.3 -0.80 -0.24  0.26    0.45  0.16 -0.05  0.23    0.43  0.43  0.27  0.47   0.40  0.08    1.43
yzcas2   6700.  4.31  2.6  13.2   36.6 -0.02 -0.15  0.19   12.6 -0.10 -0.11  0.34   24.8 -0.01 -0.23  0.34  371.2 -0.23 -0.25  0.37   -0.21 -0.07 -0.23 -0.13   -0.26 -0.10 -0.08 -0.32  -0.19  0.10   -0.44
wwaur1   7960.  4.16  4.0  36.2   14.7 -0.02 -0.90  0.07    7.3 -0.12 -1.00  0.16   82.7 -0.02 -0.34  0.16  689.0 -0.50 -0.28  0.34    0.04 -0.12 -1.05 -0.09   -0.01  0.24  0.09  0.02   0.09  0.10    0.97
wwaur2   7670.  4.17  3.9  38.8   18.4 -0.02 -0.80  0.07    8.4 -0.12 -0.85  0.21   70.5 -0.02 -0.32  0.22  697.0 -0.49 -0.17  0.37   -0.02 -0.06 -1.08 -0.04    0.07  0.31  0.17  0.06   0.15  0.10    1.11
rrlyn1   7570.  3.90  3.8  15.2   13.9 -0.02 -0.99  0.07    5.7 -0.12 -1.08  0.20   33.4 -0.02 -0.72  0.21  534.9 -0.38 -0.56  0.32    0.00 -0.12 -0.80 -0.22    0.06  0.22  0.11  0.04   0.11  0.07    1.21
rrlyn2   6980.  4.21  3.1  11.6   45.5 -0.02 -0.15  0.16   15.7 -0.12 -0.20  0.29   59.1 -0.01  0.00  0.31  582.2 -0.41  0.03  0.39   -0.38 -0.33 -0.30 -0.21   -0.38 -0.20 -0.60 -0.47  -0.41  0.14   -0.14


==> anc/all_spectra <==
% (header begin)
% disentangled spectra for both components (primary:1 and secondary:2) 
% of AR Aur, bet Aur, YZ Cas, WW Aur, and RR Lyn in 4 wavelength regions
%
% filename (name of the spectrum file)
% linbeg-linend (starting line No. - ending line No.)
% np --> number of wavelength points
% lambda1 --> wavelength begin (in A)
% lambda2 --> wavelength end   (in A)
% lp:ls  --> primary:secondary luminosity ratio used for disentangling
%
%     filename         linbeg-linend  np  lambda1  lambda2    lp : ls
% araur1_53505400.txt  000058-001057 1000 5347.882 5401.113 0.520:0.480
% araur1_61306180.txt  001059-002058 1000 6127.571 6181.273 0.518:0.482
% araur1_74407500.txt  002060-003259 1200 7437.030 7501.544 0.515:0.485
% araur1_77507800.txt  003261-004260 1000 7746.924 7801.627 0.515:0.485
% araur2_53505400.txt  004262-005261 1000 5347.636 5401.005 0.520:0.480
% araur2_61306180.txt  005263-006262 1000 6127.296 6181.142 0.518:0.482
% araur2_74407500.txt  006264-007463 1200 7436.699 7501.384 0.515:0.485
% araur2_77507800.txt  007465-008464 1000 7746.573 7801.430 0.515:0.485
% betaur1_53505400.txt 008466-009465 1000 5348.505 5402.199 0.545:0.455
% betaur1_61306180.txt 009467-010466 1000 6128.286 6182.515 0.544:0.456
% betaur1_74407500.txt 010468-011667 1200 7437.903 7503.056 0.543:0.457
% betaur1_77507800.txt 011669-012668 1000 7747.828 7803.160 0.543:0.457
% betaur2_53505400.txt 012670-013669 1000 5348.457 5402.256 0.545:0.455
% betaur2_61306180.txt 013671-014670 1000 6128.235 6182.582 0.544:0.456
% betaur2_74407500.txt 014672-015871 1200 7437.847 7503.133 0.543:0.457
% betaur2_77507800.txt 015873-016872 1000 7747.775 7803.279 0.543:0.457
% yzcas1_53505400.txt  016874-017873 1000 5348.446 5401.032 0.917:0.083
% yzcas1_61306180.txt  017875-018874 1000 6128.218 6181.173 0.903:0.097
% yzcas1_74407500.txt  018876-020075 1200 7437.821 7501.422 0.883:0.117
% yzcas1_77507800.txt  020077-021076 1000 7747.743 7801.469 0.879:0.121
% yzcas2_53505400.txt  021078-022077 1000 5347.505 5401.980 0.917:0.083
% yzcas2_61306180.txt  022079-023078 1000 6127.140 6182.261 0.903:0.097
% yzcas2_74407500.txt  023080-024279 1200 7436.507 7502.746 0.883:0.117
% yzcas2_77507800.txt  024281-025280 1000 7746.379 7802.841 0.879:0.121
% wwaur1_53505400.txt  025282-026281 1000 5348.199 5402.357 0.559:0.441
% wwaur1_61306180.txt  026283-027282 1000 6127.935 6182.697 0.553:0.447
% wwaur1_74407500.txt  027284-028483 1200 7437.472 7503.273 0.546:0.454
% wwaur1_77507800.txt  028485-029484 1000 7747.385 7803.425 0.545:0.455
% wwaur2_53505400.txt  029486-030485 1000 5348.048 5402.451 0.559:0.441
% wwaur2_61306180.txt  030487-031486 1000 6127.768 6182.798 0.553:0.447
% wwaur2_74407500.txt  031488-032687 1200 7437.273 7503.393 0.546:0.454
% wwaur2_77507800.txt  032689-033688 1000 7747.170 7803.519 0.545:0.455
% rrlyn1_53505400.txt  033690-034689 1000 5349.235 5401.201 0.788:0.212
% rrlyn1_61306180.txt  034691-035690 1000 6129.127 6181.367 0.777:0.223
% rrlyn1_74407500.txt  035692-036891 1200 7438.961 7501.657 0.764:0.236
% rrlyn1_77507800.txt  036893-037892 1000 7748.926 7801.713 0.761:0.239
% rrlyn2_53505400.txt  037894-038893 1000 5349.061 5401.614 0.788:0.212
% rrlyn2_61306180.txt  038895-039894 1000 6128.923 6181.845 0.777:0.223
% rrlyn2_74407500.txt  039896-041095 1200 7438.671 7502.243 0.764:0.236
% rrlyn2_77507800.txt  041097-042096 1000 7748.633 7802.315 0.761:0.239
%
% All these 40 sets of spectra (wavelength in A, contnuum-normalized residual flux) 
% are combined below, each being separated by a comment line "% ---------- ... ".
% (header end)
% ---------- araur1_53505400.txt ---------- (following 1000 lines)
5347.8818   1.00949
5347.9348   1.01298
5347.9878   1.00137
5348.0409   0.99957
5348.0939   1.01156
5348.1469   0.99955
5348.1999   0.99774
5348.2530   1.00193
5348.3060   0.99832
5348.3590   0.99631
5348.4120   1.00530
5348.4651   1.00659
5348.5181   0.99878
5348.5711   1.00577
5348.6241   0.99656
5348.6772   1.00045
5348.7302   1.00133
5348.7832   1.00132
5348.8363   1.00281
5348.8893   0.99610
5348.9423   0.99598
5348.9953   0.99617
5349.0484   0.99755
5349.1014   0.99854
5349.1544   0.99722
5349.2075   1.00291
5349.2605   0.99600
5349.3135   1.00008
5349.3666   0.99796
5349.4196   0.99375
5349.4727   1.00043
5349.5257   0.99521
5349.5787   0.99289
5349.6318   1.00008
5349.6848   0.98856
5349.7378   0.99944
5349.7909   0.99982
5349.8439   0.99340
5349.8970   0.99048
5349.9500   0.99066
5350.0030   0.98594
5350.0561   0.98942
5350.1091   0.99060
5350.1622   0.98478
5350.2152   0.99256
5350.2683   0.98664
5350.3213   0.98451
5350.3744   0.98379
5350.4274   0.99047
5350.4804   0.98905
5350.5335   0.99182
5350.5865   0.99580
5350.6396   0.99237
5350.6926   0.99545
5350.7457   1.00032
5350.7987   0.99880
5350.8518   1.00147
5350.9048   1.00195
5350.9579   0.99682
5351.0109   0.99749
5351.0640   0.99927
5351.1170   1.00204
5351.1701   0.99761
5351.2231   0.99348
5351.2762   0.99875
5351.3293   0.99403
5351.3823   0.99660
5351.4354   0.99587
5351.4884   1.00034
5351.5415   0.99211
5351.5945   0.99518
5351.6476   0.99645
5351.7006   0.99362
5351.7537   0.99168
5351.8068   0.99245
5351.8598   0.99192
5351.9129   0.99129
5351.9659   0.99475
5352.0190   0.99532
5352.0721   0.99419
5352.1251   0.99485
5352.1782   0.99522
5352.2313   0.99768
5352.2843   0.99855
5352.3374   0.99991
5352.3905   1.00078
5352.4435   0.99914
5352.4966   1.00081
5352.5497   0.99827
5352.6027   1.00173
5352.6558   0.99949
5352.7089   1.00036
5352.7619   0.99982
5352.8150   0.99408
5352.8681   0.99214
5352.9211   0.99270
5352.9742   0.99226
5353.0273   0.98372
5353.0803   0.99048
5353.1334   0.98334
5353.1865   0.98510
5353.2396   0.99136
5353.2926   0.98622
5353.3457   0.98608
5353.3988   0.99343
5353.4519   0.98999
5353.5049   0.99775
5353.5580   0.99331
5353.6111   0.99216
5353.6642   0.99282
5353.7173   0.99537
5353.7703   0.99693
5353.8234   0.99349
5353.8765   0.99614
5353.9296   0.99319
5353.9827   0.99605
5354.0357   0.99620
5354.0888   0.99725
5354.1419   0.99781
5354.1950   0.99786
5354.2481   1.00001
5354.3011   0.99986
5354.3542   1.00212
5354.4073   1.00317
5354.4604   1.00132
5354.5135   0.99827
5354.5666   1.00062
5354.6197   1.00327
5354.6728   1.00222
5354.7258   1.00057
5354.7789   1.00151
5354.8320   0.99916
5354.8851   1.00381
5354.9382   0.99956
5354.9913   1.00051
5355.0444   0.99745
5355.0975   0.99930
5355.1506   0.98814
5355.2037   0.99249
5355.2568   0.99094
5355.3098   0.98908
5355.3629   0.98992
5355.4160   0.98807
5355.4691   0.99161
5355.5222   0.99286
5355.5753   0.99060
5355.6284   0.99234
5355.6815   0.99439
5355.7346   0.99723
5355.7877   0.99677
5355.8408   1.00231
5355.8939   0.99915
5355.9470   1.00519
5356.0001   1.00024
5356.0532   1.00238
5356.1063   1.00152
5356.1594   1.00285
5356.2125   1.00389
5356.2656   0.99993
5356.3187   1.00387
5356.3718   1.00411
5356.4249   1.00665
5356.4780   1.00268
5356.5312   1.00522
5356.5843   1.00556
5356.6374   1.00189
5356.6905   1.00213
5356.7436   0.99746
5356.7967   1.00200
5356.8498   0.99923
5356.9029   0.99777
5356.9560   0.99680
5357.0091   0.99564
5357.0622   0.99907
5357.1154   0.99530
5357.1685   0.99774
5357.2216   0.99537
5357.2747   0.99840
5357.3278   0.99763
5357.3809   1.00196
5357.4340   0.99949
5357.4872   1.00412
5357.5403   1.00315
5357.5934   0.99808
5357.6465   1.00581
5357.6996   1.00214
5357.7527   1.00067
5357.8059   1.00370
5357.8590   1.00483
5357.9121   1.00196
5357.9652   1.00378
5358.0183   1.00241
5358.0715   1.00244
5358.1246   1.00496
5358.1777   1.00209
5358.2308   1.00331
5358.2840   1.00404
5358.3371   1.00196
5358.3902   1.00179
5358.4433   1.00601
5358.4964   1.00243
5358.5496   0.99686
5358.6027   0.99398
5358.6558   0.99650
5358.7090   0.99103
5358.7621   0.98785
5358.8152   0.99347
5358.8683   0.98739
5358.9215   0.98861
5358.9746   0.98853
5359.0277   0.98785
5359.0809   0.98497
5359.1340   0.99069
5359.1871   0.99001
5359.2403   0.99283
5359.2934   0.99225
5359.3465   0.99536
5359.3997   0.99358
5359.4528   1.00020
5359.5059   0.99471
5359.5591   1.00213
5359.6122   0.99775
5359.6653   1.00396
5359.7185   1.00258
5359.7716   1.00149
5359.8248   1.00241
5359.8779   1.00072
5359.9310   1.00263
5359.9842   1.00195
5360.0373   1.00396
5360.0905   1.00067
5360.1436   0.99879
5360.1967   0.99620
5360.2499   0.99521
5360.3030   0.99592
5360.3562   0.99663
5360.4093   0.99174
5360.4625   0.99435
5360.5156   0.99656
5360.5688   0.99427
5360.6219   0.99588
5360.6751   0.99839
5360.7282   0.99570
5360.7813   0.99761
5360.8345   1.00061
5360.8876   1.00442
5360.9408   1.00043
5360.9939   1.00283
5361.0471   1.00284
5361.1003   1.00285
5361.1534   1.00055
5361.2066   1.00366
5361.2597   1.00056
5361.3129   1.00436
5361.3660   0.99807
5361.4192   1.00397
5361.4723   1.00078
5361.5255   1.00298
5361.5786   1.00108
5361.6318   1.00168
5361.6850   0.99878
5361.7381   1.00089
5361.7913   0.99849
5361.8444   1.00419
5361.8976   1.00279
5361.9507   1.00379
5362.0039   1.00339
5362.0571   1.00388
5362.1102   1.00038
5362.1634   1.00538
5362.2166   1.00338
5362.2697   1.00028
5362.3229   0.99968
5362.3760   0.99737
5362.4292   0.98367
5362.4824   0.96706
5362.5355   0.94596
5362.5887   0.92366
5362.6419   0.90855
5362.6950   0.88875
5362.7482   0.88144
5362.8014   0.87403
5362.8545   0.87433
5362.9077   0.87622
5362.9609   0.87851
5363.0141   0.88760
5363.0672   0.90230
5363.1204   0.91769
5363.1736   0.93838
5363.2267   0.95757
5363.2799   0.98156
5363.3331   0.98825
5363.3863   0.99964
5363.4394   0.99923
5363.4926   0.99972
5363.5458   1.00131
5363.5990   0.99879
5363.6521   0.99528
5363.7053   0.99837
5363.7585   0.99716
5363.8117   0.99954
5363.8649   0.99813
5363.9180   0.99842
5363.9712   0.99860
5364.0244   1.00129
5364.0776   1.00027
5364.1308   0.99866
5364.1839   1.00044
5364.2371   1.00142
5364.2903   1.00031
5364.3435   1.00389
5364.3967   1.00547
5364.4499   0.99856
5364.5030   0.99834
5364.5562   0.99812
5364.6094   0.99390
5364.6626   0.99368
5364.7158   0.99416
5364.7690   0.99234
5364.8222   0.98792
5364.8753   0.98970
5364.9285   0.99268
5364.9817   0.99296
5365.0349   0.99314
5365.0881   0.99381
5365.1413   0.99599
5365.1945   0.99747
5365.2477   0.99674
5365.3009   1.00112
5365.3541   1.00259
5365.4073   1.00037
5365.4605   1.00294
5365.5137   1.00232
5365.5669   1.00219
5365.6200   1.00047
5365.6732   1.00044
5365.7264   1.00061
5365.7796   0.99899
5365.8328   0.99966
5365.8860   0.98843
5365.9392   0.99090
5365.9924   0.98957
5366.0456   0.98114
5366.0988   0.98552
5366.1520   0.98019
5366.2052   0.98566
5366.2584   0.98552
5366.3116   0.98729
5366.3649   0.98496
5366.4181   0.98663
5366.4713   0.99130
5366.5245   0.99067
5366.5777   0.99403
5366.6309   0.99680
5366.6841   0.99627
5366.7373   0.99603
5366.7905   0.99750
5366.8437   0.99806
5366.8969   0.99603
5366.9501   0.99789
5367.0033   0.99436
5367.0565   0.99232
5367.1098   0.99299
5367.1630   0.99105
5367.2162   0.99121
5367.2694   0.98518
5367.3226   0.98924
5367.3758   0.99010
5367.4290   0.98866
5367.4822   0.98713
5367.5355   0.98679
5367.5887   0.99075
5367.6419   0.99331
5367.6951   0.99457
5367.7483   0.99653
5367.8015   0.99699
5367.8548   1.00015
5367.9080   1.00201
5367.9612   1.00227
5368.0144   1.00303
5368.0676   1.00188
5368.1209   1.00354
5368.1741   1.00170
5368.2273   0.99986
5368.2805   1.00351
5368.3338   0.99987
5368.3870   1.00013
5368.4402   1.00088
5368.4934   1.00434
5368.5467   1.00290
5368.5999   0.99865
5368.6531   1.00141
5368.7063   1.00206
5368.7596   0.99962
5368.8128   0.99917
5368.8660   0.99863
5368.9192   1.00138
5368.9725   0.99913
5369.0257   0.99859
5369.0789   1.00274
5369.1322   0.99629
5369.1854   1.00185
5369.2386   0.99820
5369.2919   0.99995
5369.3451   0.99950
5369.3983   0.99775
5369.4516   1.00031
5369.5048   0.99576
5369.5580   0.99541
5369.6113   0.99156
5369.6645   0.98821
5369.7177   0.98656
5369.7710   0.98251
5369.8242   0.98536
5369.8775   0.98081
5369.9307   0.97976
5369.9839   0.97351
5370.0372   0.96926
5370.0904   0.96211
5370.1437   0.96435
5370.1969   0.96020
5370.2501   0.96445
5370.3034   0.96650
5370.3566   0.97215
5370.4099   0.97549
5370.4631   0.98104
5370.5164   0.97749
5370.5696   0.98373
5370.6229   0.99028
5370.6761   0.99243
5370.7293   0.99867
5370.7826   1.00472
5370.8358   1.00237
5370.8891   0.99991
5370.9423   1.00376
5370.9956   0.99730
5371.0488   0.99455
5371.1021   0.99739
5371.1553   0.98864
5371.2086   0.98418
5371.2618   0.98913
5371.3151   0.98857
5371.3683   0.98112
5371.4216   0.98516
5371.4749   0.98490
5371.5281   0.98545
5371.5814   0.98639
5371.6346   0.98673
5371.6879   0.98858
5371.7411   0.98722
5371.7944   0.98686
5371.8477   0.99481
5371.9009   0.99225
5371.9542   0.99199
5372.0074   0.99083
5372.0607   0.98888
5372.1139   0.99002
5372.1672   0.98886
5372.2205   0.98660
5372.2737   0.99134
5372.3270   0.98768
5372.3803   0.99073
5372.4335   0.98947
5372.4868   0.98811
5372.5401   0.98665
5372.5933   0.99489
5372.6466   0.99413
5372.6999   0.99797
5372.7531   0.99781
5372.8064   1.00245
5372.8597   1.00099
5372.9129   0.99773
5372.9662   1.00267
5373.0195   0.99771
5373.0727   1.00295
5373.1260   1.00059
5373.1793   1.00353
5373.2325   1.00087
5373.2858   0.99821
5373.3391   1.00105
5373.3924   0.99609
5373.4456   0.99983
5373.4989   0.99537
5373.5522   0.99861
5373.6055   1.00075
5373.6587   0.99968
5373.7120   0.99422
5373.7653   0.99716
5373.8186   0.99400
5373.8718   0.99574
5373.9251   0.99968
5373.9784   0.99692
5374.0317   1.00035
5374.0850   0.99649
5374.1382   0.99973
5374.1915   0.99887
5374.2448   0.99901
5374.2981   1.00044
5374.3514   0.99928
5374.4047   1.00252
5374.4579   0.99946
5374.5112   1.00350
5374.5645   1.00143
5374.6178   1.00427
5374.6711   1.00181
5374.7244   1.00185
5374.7777   1.00408
5374.8309   1.00162
5374.8842   1.00026
5374.9375   1.00280
5374.9908   1.00123
5375.0441   1.00247
5375.0974   1.00551
5375.1507   0.99915
5375.2040   0.99928
5375.2573   1.00402
5375.3106   1.00436
5375.3638   1.00340
5375.4171   1.00193
5375.4704   0.99947
5375.5237   0.99311
5375.5770   0.99025
5375.6303   0.98908
5375.6836   0.98192
5375.7369   0.98136
5375.7902   0.97749
5375.8435   0.98023
5375.8968   0.97617
5375.9501   0.98100
5376.0034   0.97854
5376.0567   0.98348
5376.1100   0.98672
5376.1633   0.99185
5376.2166   0.99029
5376.2699   0.99873
5376.3232   0.99787
5376.3765   1.00070
5376.4298   0.99994
5376.4831   1.00388
5376.5364   0.99901
5376.5897   1.00505
5376.6430   1.00259
5376.6963   1.00083
5376.7496   1.00737
5376.8030   0.99970
5376.8563   1.00094
5376.9096   1.00458
5376.9629   1.00152
5377.0162   0.99995
5377.0695   1.00309
5377.1228   1.00153
5377.1761   1.00417
5377.2294   0.99810
5377.2827   1.00134
5377.3361   0.99968
5377.3894   0.99762
5377.4427   0.99456
5377.4960   0.99930
5377.5493   0.99473
5377.6026   0.99877
5377.6559   0.99651
5377.7093   0.99675
5377.7626   0.99519
5377.8159   0.99533
5377.8692   0.99686
5377.9225   0.99660
5377.9758   0.99504
5378.0292   0.99878
5378.0825   1.00082
5378.1358   0.99986
5378.1891   0.99740
5378.2424   1.00154
5378.2958   1.00298
5378.3491   1.00262
5378.4024   1.00406
5378.4557   1.00240
5378.5091   1.00394
5378.5624   1.00108
5378.6157   0.99822
5378.6690   1.00116
5378.7224   1.00440
5378.7757   1.00004
5378.8290   1.00008
5378.8823   0.99412
5378.9357   0.99896
5378.9890   1.00150
5379.0423   0.99454
5379.0957   0.99458
5379.1490   0.99662
5379.2023   0.99636
5379.2557   0.99571
5379.3090   0.99445
5379.3623   0.99699
5379.4156   0.99743
5379.4690   0.99837
5379.5223   1.00571
5379.5757   0.99466
5379.6290   1.00300
5379.6823   1.00124
5379.7357   1.00338
5379.7890   0.99573
5379.8423   0.99547
5379.8957   1.00091
5379.9490   1.00166
5380.0023   1.00050
5380.0557   1.00254
5380.1090   0.99929
5380.1624   0.99943
5380.2157   1.00098
5380.2690   1.00002
5380.3224   1.00026
5380.3757   1.00101
5380.4291   1.00305
5380.4824   1.00750
5380.5358   0.99734
5380.5891   1.00049
5380.6425   0.99393
5380.6958   0.99148
5380.7491   0.99323
5380.8025   0.98777
5380.8558   0.98542
5380.9092   0.98466
5380.9625   0.98881
5381.0159   0.98316
5381.0692   0.98650
5381.1226   0.98825
5381.1759   0.98490
5381.2293   0.98325
5381.2826   0.99109
5381.3360   0.99054
5381.3893   0.99839
5381.4427   0.99944
5381.4960   1.00609
5381.5494   1.00174
5381.6028   1.00669
5381.6561   1.00244
5381.7095   0.99938
5381.7628   1.00273
5381.8162   1.00238
5381.8695   1.00044
5381.9229   1.00049
5381.9763   0.99954
5382.0296   1.00059
5382.0830   1.00264
5382.1363   0.99669
5382.1897   0.99524
5382.2431   0.99899
5382.2964   0.99865
5382.3498   0.99630
5382.4031   0.99895
5382.4565   0.99590
5382.5099   0.99826
5382.5632   0.99961
5382.6166   0.99926
5382.6700   0.99912
5382.7233   0.99817
5382.7767   0.99923
5382.8301   1.00348
5382.8834   0.99924
5382.9368   0.99349
5382.9902   0.99255
5383.0435   0.98670
5383.0969   0.97736
5383.1503   0.97431
5383.2036   0.97367
5383.2570   0.97243
5383.3104   0.95968
5383.3638   0.97034
5383.4171   0.97130
5383.4705   0.96936
5383.5239   0.97102
5383.5773   0.97457
5383.6306   0.97953
5383.6840   0.98829
5383.7374   0.99105
5383.7908   0.99741
5383.8441   0.99907
5383.8975   1.00333
5383.9509   1.00569
5384.0043   1.00065
5384.0576   0.99612
5384.1110   1.00368
5384.1644   0.99514
5384.2178   0.99740
5384.2712   1.00406
5384.3245   1.00333
5384.3779   1.00029
5384.4313   1.00355
5384.4847   1.00032
5384.5381   1.00278
5384.5915   0.99704
5384.6449   1.00001
5384.6982   1.00047
5384.7516   1.00014
5384.8050   1.00010
5384.8584   1.00347
5384.9118   1.00103
5384.9652   1.00530
5385.0186   0.99967
5385.0719   0.99663
5385.1253   1.00440
5385.1787   0.99597
5385.2321   1.00004
5385.2855   1.00380
5385.3389   1.00047
5385.3923   1.00304
5385.4457   1.00321
5385.4991   0.99958
5385.5525   0.99935
5385.6059   1.00172
5385.6593   1.00039
5385.7127   1.00066
5385.7661   1.00283
5385.8195   0.99900
5385.8728   1.00157
5385.9262   1.00204
5385.9796   0.99771
5386.0330   0.99709
5386.0864   0.99816
5386.1398   1.00083
5386.1932   0.99730
5386.2466   0.99618
5386.3000   0.99715
5386.3534   0.99913
5386.4068   1.00080
5386.4603   0.99907
5386.5137   1.00285
5386.5671   0.99762
5386.6205   0.98970
5386.6739   0.97938
5386.7273   0.96865
5386.7807   0.95703
5386.8341   0.95760
5386.8875   0.94708
5386.9409   0.94206
5386.9943   0.93944
5387.0477   0.94061
5387.1011   0.93589
5387.1545   0.94487
5387.2079   0.95205
5387.2614   0.95643
5387.3148   0.96161
5387.3682   0.97759
5387.4216   0.98467
5387.4750   0.99885
5387.5284   1.00303
5387.5818   0.99651
5387.6352   1.00149
5387.6887   0.99657
5387.7421   0.99895
5387.7955   0.99043
5387.8489   0.99932
5387.9023   0.99220
5387.9557   0.99708
5388.0092   0.99387
5388.0626   0.99755
5388.1160   0.98963
5388.1694   0.99732
5388.2228   0.99670
5388.2763   0.99449
5388.3297   0.99827
5388.3831   0.99846
5388.4365   0.99805
5388.4900   1.00603
5388.5434   0.99862
5388.5968   1.00200
5388.6502   1.00219
5388.7036   1.00388
5388.7571   1.00667
5388.8105   1.00205
5388.8639   0.99704
5388.9174   0.99823
5388.9708   1.00312
5389.0242   1.00521
5389.0776   1.00000
5389.1311   0.99369
5389.1845   1.00268
5389.2379   0.99437
5389.2914   0.99996
5389.3448   1.00555
5389.3982   0.99884
5389.4517   0.99804
5389.5051   1.00243
5389.5585   1.00252
5389.6120   1.00421
5389.6654   1.00101
5389.7188   0.99890
5389.7723   1.00229
5389.8257   0.99739
5389.8791   1.00388
5389.9326   1.00098
5389.9860   1.00267
5390.0394   1.00247
5390.0929   0.99326
5390.1463   0.99306
5390.1998   0.99645
5390.2532   0.99515
5390.3066   0.99455
5390.3601   0.98804
5390.4135   0.98824
5390.4670   0.99094
5390.5204   0.98754
5390.5739   0.99014
5390.6273   0.99253
5390.6808   0.99143
5390.7342   0.99473
5390.7876   0.99583
5390.8411   0.99743
5390.8945   0.99533
5390.9480   0.99983
5391.0014   0.99453
5391.0549   0.99514
5391.1083   0.99884
5391.1618   0.99274
5391.2152   1.00134
5391.2687   0.99274
5391.3221   0.99735
5391.3756   0.99775
5391.4290   0.99505
5391.4825   0.99726
5391.5359   0.99866
5391.5894   1.00237
5391.6428   1.00417
5391.6963   0.99978
5391.7498   1.00278
5391.8032   1.00119
5391.8567   0.99489
5391.9101   0.99940
5391.9636   0.99981
5392.0170   1.00481
5392.0705   0.99732
5392.1240   0.99733
5392.1774   0.99984
5392.2309   0.99285
5392.2843   0.99826
5392.3378   1.00126
5392.3913   1.00548
5392.4447   1.00078
5392.4982   0.99760
5392.5516   1.00050
5392.6051   1.00182
5392.6586   1.00473
5392.7120   1.00144
5392.7655   1.00205
5392.8190   0.99776
5392.8724   1.00027
5392.9259   1.00019
5392.9794   0.99530
5393.0328   0.99391
5393.0863   0.99863
5393.1398   0.99444
5393.1932   0.99436
5393.2467   0.99997
5393.3002   0.99089
5393.3537   0.99860
5393.4071   0.99362
5393.4606   0.98833
5393.5141   0.99205
5393.5676   0.98307
5393.6210   0.98718
5393.6745   0.97760
5393.7280   0.98402
5393.7815   0.98224
5393.8349   0.97896
5393.8884   0.98158
5393.9419   0.98589
5393.9954   0.98861
5394.0488   0.98633
5394.1023   0.99105
5394.1558   0.99797
5394.2093   0.99369
5394.2628   1.00232
5394.3162   1.00064
5394.3697   1.00456
5394.4232   1.00598
5394.4767   0.99840
5394.5302   1.01003
5394.5836   1.00535
5394.6371   1.00037
5394.6906   1.00580
5394.7441   1.00102
5394.7976   1.00605
5394.8511   1.00237
5394.9046   1.00160
5394.9580   1.00172
5395.0115   1.00585
5395.0650   1.00047
5395.1185   1.00190
5395.1720   1.00443
5395.2255   1.00035
5395.2790   1.00448
5395.3325   1.00521
5395.3860   1.00144
5395.4395   0.99637
5395.4929   0.99580
5395.5464   0.98323
5395.5999   0.97165
5395.6534   0.96748
5395.7069   0.96351
5395.7604   0.96075
5395.8139   0.95648
5395.8674   0.95891
5395.9209   0.96064
5395.9744   0.96417
5396.0279   0.96650
5396.0814   0.96824
5396.1349   0.97787
5396.1884   0.98930
5396.2419   0.99434
5396.2954   0.99857
5396.3489   1.00191
5396.4024   1.00014
5396.4559   0.99948
5396.5094   1.00311
5396.5629   0.99815
5396.6164   0.99918
5396.6699   0.99752
5396.7234   0.99826
5396.7769   1.00659
5396.8304   0.99303
5396.8839   0.99937
5396.9374   1.00091
5396.9909   0.99915
5397.0445   1.00019
5397.0980   0.99972
5397.1515   0.99437
5397.2050   0.99840
5397.2585   0.99555
5397.3120   0.99839
5397.3655   0.99803
5397.4190   0.99857
5397.4725   0.99761
5397.5260   1.00095
5397.5796   0.99080
5397.6331   0.99484
5397.6866   0.98948
5397.7401   0.99153
5397.7936   0.98507
5397.8471   0.98121
5397.9007   0.98126
5397.9542   0.98510
5398.0077   0.98505
5398.0612   0.98479
5398.1147   0.98554
5398.1682   0.99259
5398.2218   0.98713
5398.2753   0.99238
5398.3288   0.98813
5398.3823   0.99338
5398.4358   0.99152
5398.4894   0.99637
5398.5429   0.98992
5398.5964   1.00417
5398.6499   0.99902
5398.7035   1.00067
5398.7570   0.99422
5398.8105   0.99727
5398.8640   1.00282
5398.9176   1.00117
5398.9711   0.99893
5399.0246   0.99678
5399.0781   1.00623
5399.1317   0.99228
5399.1852   0.99864
5399.2387   0.99559
5399.2923   0.99554
5399.3458   0.99510
5399.3993   0.99875
5399.4529   0.99171
5399.5064   1.00006
5399.5599   0.99382
5399.6135   0.99098
5399.6670   1.00413
5399.7205   0.99349
5399.7741   1.00375
5399.8276   0.99610
5399.8811   0.99736
5399.9347   1.00542
5399.9882   1.00468
5400.0417   0.99884
5400.0953   0.99990
5400.1488   1.00636
5400.2024   0.99812
5400.2559   1.00198
5400.3094   1.00434
5400.3630   0.99670
5400.4165   1.00466
5400.4701   0.99152
5400.5236   0.99589
5400.5771   1.00205
5400.6307   0.99501
5400.6842   0.99618
5400.7378   0.98994
5400.7913   0.99510
5400.8449   0.99157
5400.8984   1.00133
5400.9520   1.01790
5401.0055   0.99736
5401.0591   1.00473
5401.1126   0.98240
% ---------- araur1_61306180.txt ---------- (following 1000 lines)
6127.5713   1.00867
6127.6248   0.99378
6127.6783   0.99670
6127.7319   1.00851
6127.7854   0.99402
6127.8389   1.00332
6127.8924   0.99353
6127.9460   1.00153
6127.9995   0.99883
6128.0530   0.99743
6128.1065   0.99383
6128.1601   1.00232
6128.2136   0.99591
6128.2671   1.00010
6128.3206   1.00389
6128.3742   0.99728
6128.4277   0.99106
6128.4812   0.99064
6128.5348   0.98962
6128.5883   0.98710
6128.6418   0.98128
6128.6953   0.98115
6128.7489   0.97983
6128.8024   0.97690
6128.8559   0.98427
6128.9095   0.97723
6128.9630   0.97870
6129.0165   0.97416
6129.0701   0.98062
6129.1236   0.98408
6129.1771   0.98734
6129.2307   0.98420
6129.2842   0.99615
6129.3377   0.99091
6129.3913   0.99006
6129.4448   0.99221
6129.4984   0.99336
6129.5519   0.99470
6129.6054   0.99635
6129.6590   0.99829
6129.7125   0.99904
6129.7661   0.99958
6129.8196   1.00072
6129.8731   1.00135
6129.9267   0.99279
6129.9802   0.99643
6130.0338   0.99446
6130.0873   0.99809
6130.1408   1.00262
6130.1944   1.00495
6130.2479   1.00178
6130.3015   1.00451
6130.3550   1.00223
6130.4086   0.99755
6130.4621   0.99738
6130.5157   0.98910
6130.5692   0.99182
6130.6228   0.99084
6130.6763   0.99086
6130.7299   0.98137
6130.7834   0.99289
6130.8369   0.98680
6130.8905   0.98402
6130.9440   0.99033
6130.9976   0.98664
6131.0512   0.98775
6131.1047   0.98816
6131.1583   0.99297
6131.2118   0.99237
6131.2654   0.99668
6131.3189   0.99899
6131.3725   1.00019
6131.4260   1.00219
6131.4796   0.99770
6131.5331   0.99910
6131.5867   0.99770
6131.6402   0.99920
6131.6938   0.99860
6131.7474   0.99929
6131.8009   0.99909
6131.8545   0.99319
6131.9080   0.99508
6131.9616   0.99648
6132.0152   0.99637
6132.0687   0.99717
6132.1223   0.99836
6132.1758   0.99685
6132.2294   0.99634
6132.2830   0.99483
6132.3365   1.00042
6132.3901   1.00331
6132.4436   0.99910
6132.4972   1.00199
6132.5508   0.99988
6132.6043   0.99647
6132.6579   1.00245
6132.7115   0.99664
6132.7650   0.99902
6132.8186   0.99891
6132.8722   0.99780
6132.9257   0.99908
6132.9793   1.00326
6133.0329   1.00175
6133.0864   0.99783
6133.1400   1.00012
6133.1936   0.99760
6133.2471   0.99858
6133.3007   1.00256
6133.3543   1.00395
6133.4079   0.99783
6133.4614   1.00291
6133.5150   1.00189
6133.5686   1.00187
6133.6222   0.99885
6133.6757   0.99943
6133.7293   1.00061
6133.7829   1.00210
6133.8365   1.00017
6133.8900   1.00836
6133.9436   0.99964
6133.9972   0.99702
6134.0508   0.99780
6134.1043   0.99828
6134.1579   1.00156
6134.2115   0.99974
6134.2651   1.00282
6134.3187   1.00130
6134.3722   1.00138
6134.4258   1.00176
6134.4794   0.99724
6134.5330   0.99832
6134.5866   0.99960
6134.6401   1.00258
6134.6937   1.00117
6134.7473   1.00015
6134.8009   1.00023
6134.8545   1.00131
6134.9081   1.00030
6134.9616   1.00208
6135.0152   1.00056
6135.0688   0.99815
6135.1224   1.00173
6135.1760   0.99921
6135.2296   1.00050
6135.2832   0.99988
6135.3368   0.99817
6135.3903   0.99905
6135.4439   1.00094
6135.4975   1.00173
6135.5511   1.00011
6135.6047   0.99920
6135.6583   0.99969
6135.7119   1.00468
6135.7655   1.00167
6135.8191   0.99776
6135.8727   0.99975
6135.9263   1.00404
6135.9799   0.99783
6136.0335   1.00002
6136.0870   0.99871
6136.1406   1.00240
6136.1942   0.99859
6136.2478   0.99928
6136.3014   0.99987
6136.3550   0.99707
6136.4086   0.99966
6136.4622   1.00345
6136.5158   0.99845
6136.5694   1.00164
6136.6230   0.99764
6136.6766   0.99683
6136.7302   1.00053
6136.7838   0.99912
6136.8374   1.00072
6136.8910   0.99991
6136.9446   0.99801
6136.9982   1.00291
6137.0518   1.00090
6137.1054   1.00330
6137.1590   0.99710
6137.2127   0.99960
6137.2663   1.00089
6137.3199   1.00019
6137.3735   1.00169
6137.4271   0.99769
6137.4807   0.99869
6137.5343   0.99829
6137.5879   0.99539
6137.6415   1.00099
6137.6951   0.99549
6137.7487   0.99839
6137.8023   0.99569
6137.8559   0.99789
6137.9096   1.00079
6137.9632   0.99740
6138.0168   0.99920
6138.0704   0.99670
6138.1240   0.99990
6138.1776   0.99720
6138.2312   0.99821
6138.2848   1.00041
6138.3385   1.00102
6138.3921   0.99942
6138.4457   1.00012
6138.4993   0.99953
6138.5529   1.00313
6138.6065   1.00333
6138.6602   1.00324
6138.7138   1.00084
6138.7674   1.00015
6138.8210   0.99875
6138.8746   1.00526
6138.9283   1.00167
6138.9819   1.00137
6139.0355   1.00378
6139.0891   1.00008
6139.1427   0.99999
6139.1964   1.00230
6139.2500   1.00120
6139.3036   0.99851
6139.3572   1.00132
6139.4109   0.99832
6139.4645   1.00123
6139.5181   0.99924
6139.5717   0.99935
6139.6254   1.00155
6139.6790   1.00236
6139.7326   1.00127
6139.7862   1.00438
6139.8399   1.00479
6139.8935   1.00079
6139.9471   1.00200
6140.0008   0.99901
6140.0544   1.00082
6140.1080   1.00033
6140.1616   0.99804
6140.2153   1.00285
6140.2689   0.99866
6140.3225   0.99697
6140.3762   1.00008
6140.4298   1.00148
6140.4834   1.00109
6140.5371   1.00210
6140.5907   1.00021
6140.6443   0.99662
6140.6980   1.00233
6140.7516   1.00064
6140.8053   0.99665
6140.8589   0.99826
6140.9125   0.99837
6140.9662   0.99758
6141.0198   1.00139
6141.0734   0.99571
6141.1271   1.00072
6141.1807   0.99733
6141.2344   0.99944
6141.2880   0.99785
6141.3416   1.00046
6141.3953   0.99997
6141.4489   0.99838
6141.5026   0.99829
6141.5562   0.99880
6141.6099   0.99441
6141.6635   0.99702
6141.7171   0.99383
6141.7708   0.99854
6141.8244   0.99675
6141.8781   0.99967
6141.9317   0.99638
6141.9854   0.99619
6142.0390   0.99190
6142.0927   0.99821
6142.1463   1.00302
6142.2000   0.99923
6142.2536   0.99734
6142.3073   1.00535
6142.3609   1.00046
6142.4146   0.99937
6142.4682   0.99678
6142.5219   1.00079
6142.5755   1.00210
6142.6292   0.99761
6142.6828   1.00232
6142.7365   0.99714
6142.7901   0.99705
6142.8438   0.99816
6142.8974   0.99627
6142.9511   1.00138
6143.0047   0.99859
6143.0584   1.00050
6143.1121   1.00031
6143.1657   0.99762
6143.2194   0.99913
6143.2730   0.99824
6143.3267   0.99875
6143.3803   1.00036
6143.4340   1.00007
6143.4877   0.99827
6143.5413   0.99768
6143.5950   1.00119
6143.6486   1.00380
6143.7023   0.99651
6143.7560   1.00122
6143.8096   0.99943
6143.8633   1.00094
6143.9170   0.99915
6143.9706   0.99846
6144.0243   1.00057
6144.0780   1.00518
6144.1316   1.00169
6144.1853   1.00100
6144.2389   1.00091
6144.2926   0.99932
6144.3463   1.00073
6144.4000   1.00113
6144.4536   0.99914
6144.5073   1.00205
6144.5610   1.00226
6144.6146   0.99597
6144.6683   0.99268
6144.7220   0.98949
6144.7756   0.99230
6144.8293   0.99071
6144.8830   0.98812
6144.9367   0.98963
6144.9903   0.98704
6145.0440   0.99014
6145.0977   0.98635
6145.1513   0.98926
6145.2050   0.98787
6145.2587   0.99068
6145.3124   0.99139
6145.3661   0.98750
6145.4197   0.99201
6145.4734   0.99582
6145.5271   0.99943
6145.5808   1.00104
6145.6344   0.99755
6145.6881   1.00076
6145.7418   1.00057
6145.7955   1.00348
6145.8492   1.00439
6145.9028   0.99950
6145.9565   1.00101
6146.0102   1.00052
6146.0639   1.00533
6146.1176   1.00374
6146.1712   1.00115
6146.2249   1.00296
6146.2786   0.99717
6146.3323   1.00348
6146.3860   1.00189
6146.4397   1.00410
6146.4934   1.00161
6146.5470   1.00032
6146.6007   1.00003
6146.6544   1.00054
6146.7081   1.00646
6146.7618   0.99997
6146.8155   1.00018
6146.8692   0.99969
6146.9229   1.00230
6146.9766   1.00161
6147.0302   0.99862
6147.0839   0.99513
6147.1376   0.99685
6147.1913   1.00066
6147.2450   0.99357
6147.2987   0.98258
6147.3524   0.97809
6147.4061   0.96551
6147.4598   0.96442
6147.5135   0.95603
6147.5672   0.95405
6147.6209   0.95126
6147.6746   0.95267
6147.7283   0.94928
6147.7820   0.94920
6147.8357   0.95141
6147.8894   0.95432
6147.9431   0.95904
6147.9968   0.96025
6148.0505   0.96917
6148.1042   0.98008
6148.1579   0.98839
6148.2116   0.99201
6148.2653   0.99802
6148.3190   1.00124
6148.3727   1.00345
6148.4264   0.99767
6148.4801   1.00268
6148.5338   1.00100
6148.5875   0.99901
6148.6412   0.99543
6148.6949   0.99804
6148.7486   0.99556
6148.8023   0.98888
6148.8560   0.97859
6148.9097   0.96531
6148.9634   0.96243
6149.0171   0.95474
6149.0708   0.94886
6149.1245   0.94828
6149.1783   0.94490
6149.2320   0.94491
6149.2857   0.94703
6149.3394   0.94805
6149.3931   0.94667
6149.4468   0.94738
6149.5005   0.95700
6149.5542   0.96292
6149.6079   0.97294
6149.6617   0.97986
6149.7154   0.99218
6149.7691   0.99760
6149.8228   0.99782
6149.8765   0.99754
6149.9302   0.99896
6149.9840   0.99848
6150.0377   0.99690
6150.0914   0.99832
6150.1451   0.99814
6150.1988   1.00456
6150.2525   0.99759
6150.3063   0.99931
6150.3600   0.99663
6150.4137   0.99605
6150.4674   0.99728
6150.5211   0.99550
6150.5749   0.99592
6150.6286   0.99705
6150.6823   0.99987
6150.7360   0.99749
6150.7898   0.99532
6150.8435   0.99854
6150.8972   0.99817
6150.9509   0.99829
6151.0047   0.99831
6151.0584   0.99744
6151.1121   1.00227
6151.1658   1.00219
6151.2196   1.00112
6151.2733   0.99984
6151.3270   1.00197
6151.3807   1.00239
6151.4345   1.00322
6151.4882   1.00095
6151.5419   0.99937
6151.5957   0.99840
6151.6494   0.99893
6151.7031   0.99916
6151.7569   1.00298
6151.8106   1.00151
6151.8643   1.00044
6151.9181   1.00457
6151.9718   0.99950
6152.0255   1.00172
6152.0793   1.00145
6152.1330   0.99838
6152.1867   1.00221
6152.2405   1.00074
6152.2942   1.00147
6152.3479   0.99819
6152.4017   0.99702
6152.4554   0.99805
6152.5092   0.99898
6152.5629   0.99871
6152.6166   1.00254
6152.6704   0.99727
6152.7241   0.99550
6152.7779   1.00123
6152.8316   0.99896
6152.8853   0.99919
6152.9391   1.00002
6152.9928   0.99894
6153.0466   1.00067
6153.1003   1.00020
6153.1541   1.00543
6153.2078   1.00446
6153.2615   1.00079
6153.3153   1.00512
6153.3690   1.00115
6153.4228   1.00148
6153.4765   0.99851
6153.5303   1.00204
6153.5840   0.99957
6153.6378   1.00380
6153.6915   1.00093
6153.7453   1.00026
6153.7990   1.00089
6153.8528   1.00092
6153.9065   1.00084
6153.9603   0.99977
6154.0140   0.99990
6154.0678   0.99903
6154.1215   1.00136
6154.1753   0.99869
6154.2290   1.00052
6154.2828   0.99915
6154.3365   1.00078
6154.3903   1.00391
6154.4441   1.00253
6154.4978   1.00046
6154.5516   1.00109
6154.6053   1.00262
6154.6591   0.99905
6154.7128   1.00257
6154.7666   1.00250
6154.8204   0.99603
6154.8741   1.00336
6154.9279   0.99938
6154.9816   1.00251
6155.0354   0.99934
6155.0892   0.99966
6155.1429   0.99919
6155.1967   0.99722
6155.2504   0.99834
6155.3042   0.99907
6155.3580   0.99989
6155.4117   0.99982
6155.4655   0.99345
6155.5193   0.99647
6155.5730   0.99330
6155.6268   0.98852
6155.6806   0.98305
6155.7343   0.98647
6155.7881   0.98370
6155.8419   0.97692
6155.8956   0.98074
6155.9494   0.97587
6156.0032   0.98019
6156.0569   0.97981
6156.1107   0.97803
6156.1645   0.97886
6156.2183   0.97698
6156.2720   0.98130
6156.3258   0.97882
6156.3796   0.97464
6156.4333   0.97197
6156.4871   0.97399
6156.5409   0.96951
6156.5947   0.96493
6156.6484   0.96705
6156.7022   0.96567
6156.7560   0.96389
6156.8098   0.96800
6156.8635   0.96582
6156.9173   0.96434
6156.9711   0.96696
6157.0249   0.97028
6157.0787   0.97789
6157.1324   0.98011
6157.1862   0.99063
6157.2400   0.99274
6157.2938   0.99386
6157.3476   1.00207
6157.4013   1.00009
6157.4551   0.99741
6157.5089   1.00062
6157.5627   0.99553
6157.6165   0.99835
6157.6702   0.99706
6157.7240   0.99057
6157.7778   0.97878
6157.8316   0.96960
6157.8854   0.97131
6157.9392   0.96162
6157.9930   0.95633
6158.0467   0.95444
6158.1005   0.95265
6158.1543   0.95106
6158.2081   0.95327
6158.2619   0.95008
6158.3157   0.95288
6158.3695   0.95529
6158.4233   0.95990
6158.4771   0.96320
6158.5308   0.96981
6158.5846   0.97752
6158.6384   0.98922
6158.6922   0.99393
6158.7460   0.99993
6158.7998   0.99743
6158.8536   1.00584
6158.9074   1.00184
6158.9612   1.00044
6159.0150   1.00335
6159.0688   1.00155
6159.1226   1.00375
6159.1764   1.00155
6159.2302   1.00315
6159.2840   0.99995
6159.3378   1.00125
6159.3916   0.99875
6159.4454   1.00425
6159.4992   1.00135
6159.5530   0.99975
6159.6068   1.00145
6159.6606   0.99635
6159.7144   0.99944
6159.7682   1.00444
6159.8220   0.99994
6159.8758   1.00273
6159.9296   0.99393
6159.9834   0.99832
6160.0372   0.99622
6160.0910   0.99972
6160.1448   1.00231
6160.1986   0.99541
6160.2524   0.99910
6160.3062   0.99779
6160.3600   0.99089
6160.4138   0.99688
6160.4676   0.99078
6160.5215   0.99307
6160.5753   0.99686
6160.6291   0.99555
6160.6829   0.99545
6160.7367   1.00104
6160.7905   1.00473
6160.8443   0.99202
6160.8981   0.99721
6160.9519   1.00061
6161.0057   0.99290
6161.0596   0.99829
6161.1134   0.99198
6161.1672   0.99977
6161.2210   0.99586
6161.2748   0.99705
6161.3286   0.99864
6161.3825   1.00083
6161.4363   1.00372
6161.4901   1.00241
6161.5439   1.00110
6161.5977   0.99679
6161.6515   1.00037
6161.7054   1.00046
6161.7592   0.99855
6161.8130   1.00024
6161.8668   1.00113
6161.9206   0.99842
6161.9745   0.99850
6162.0283   0.99819
6162.0821   1.00178
6162.1359   0.99547
6162.1897   1.00266
6162.2436   0.99784
6162.2974   1.00073
6162.3512   0.99922
6162.4050   1.00080
6162.4589   0.99969
6162.5127   0.99628
6162.5665   0.99777
6162.6204   1.00135
6162.6742   0.99964
6162.7280   0.99893
6162.7818   1.00361
6162.8357   0.99640
6162.8895   1.00099
6162.9433   1.00207
6162.9972   1.00076
6163.0510   0.99774
6163.1048   0.99863
6163.1586   1.00252
6163.2125   0.99870
6163.2663   0.99369
6163.3201   0.99978
6163.3740   0.99726
6163.4278   0.99325
6163.4816   0.99934
6163.5355   0.99792
6163.5893   0.99781
6163.6432   0.99300
6163.6970   1.00108
6163.7508   0.99537
6163.8047   0.99776
6163.8585   0.99654
6163.9123   0.99873
6163.9662   0.99702
6164.0200   0.99470
6164.0739   0.99719
6164.1277   0.99928
6164.1815   1.00456
6164.2354   1.00085
6164.2892   0.99524
6164.3431   0.99862
6164.3969   0.99901
6164.4507   1.00530
6164.5046   0.99979
6164.5584   0.99928
6164.6123   0.99756
6164.6661   0.99855
6164.7200   1.00044
6164.7738   0.99953
6164.8277   1.00102
6164.8815   1.00100
6164.9354   0.99989
6164.9892   0.99858
6165.0430   1.00377
6165.0969   1.00116
6165.1507   0.99885
6165.2046   1.00114
6165.2584   0.99433
6165.3123   0.99692
6165.3661   1.00121
6165.4200   0.99910
6165.4738   0.99479
6165.5277   0.99958
6165.5816   0.99387
6165.6354   0.99796
6165.6893   0.99345
6165.7431   0.99324
6165.7970   0.99523
6165.8508   0.99862
6165.9047   1.00112
6165.9585   0.99951
6166.0124   0.99750
6166.0662   1.00219
6166.1201   1.00319
6166.1740   1.00068
6166.2278   0.99987
6166.2817   0.99767
6166.3355   1.00246
6166.3894   1.00075
6166.4433   1.00095
6166.4971   1.00424
6166.5510   0.99904
6166.6048   1.00323
6166.6587   1.00223
6166.7126   1.00012
6166.7664   1.00142
6166.8203   1.00091
6166.8742   1.00121
6166.9280   1.00411
6166.9819   0.99970
6167.0358   0.99940
6167.0896   0.99869
6167.1435   0.99869
6167.1974   0.99519
6167.2512   0.99878
6167.3051   1.00398
6167.3590   1.00118
6167.4128   1.00238
6167.4667   1.00447
6167.5206   1.00047
6167.5744   1.00037
6167.6283   1.00436
6167.6822   0.99776
6167.7360   1.00056
6167.7899   1.00046
6167.8438   0.99936
6167.8977   0.99985
6167.9515   1.00275
6168.0054   0.99545
6168.0593   0.99565
6168.1132   0.99695
6168.1670   0.99925
6168.2209   0.99385
6168.2748   1.00345
6168.3287   0.99444
6168.3825   1.00084
6168.4364   0.99954
6168.4903   0.99804
6168.5442   0.99474
6168.5981   0.99884
6168.6519   0.99694
6168.7058   0.99604
6168.7597   1.00074
6168.8136   1.00124
6168.8675   1.00194
6168.9213   1.00124
6168.9752   0.99983
6169.0291   1.00613
6169.0830   1.00043
6169.1369   0.99603
6169.1908   0.99953
6169.2446   1.00123
6169.2985   0.99783
6169.3524   1.00073
6169.4063   1.00393
6169.4602   0.99793
6169.5141   1.00203
6169.5680   0.99833
6169.6218   0.99873
6169.6757   0.99953
6169.7296   1.00043
6169.7835   1.00593
6169.8374   1.00132
6169.8913   0.99532
6169.9452   0.99702
6169.9991   0.99962
6170.0530   1.00002
6170.1069   1.00552
6170.1608   0.99732
6170.2146   1.00372
6170.2685   0.99912
6170.3224   0.99671
6170.3763   1.00381
6170.4302   0.99611
6170.4841   1.00071
6170.5380   1.00311
6170.5919   0.99631
6170.6458   0.99880
6170.6997   0.99830
6170.7536   1.00570
6170.8075   0.99860
6170.8614   0.99659
6170.9153   0.99759
6170.9692   0.99479
6171.0231   1.00119
6171.0770   0.99948
6171.1309   0.99928
6171.1848   1.00048
6171.2387   1.00347
6171.2926   1.00147
6171.3465   1.00317
6171.4004   1.00646
6171.4543   1.00416
6171.5082   0.99515
6171.5621   1.00025
6171.6160   0.99934
6171.6699   1.00264
6171.7238   0.99853
6171.7778   0.99813
6171.8317   0.99832
6171.8856   1.00092
6171.9395   1.00141
6171.9934   1.00111
6172.0473   1.00210
6172.1012   0.99419
6172.1551   0.99729
6172.2090   0.99888
6172.2629   0.99657
6172.3169   0.99957
6172.3708   0.99976
6172.4247   0.99345
6172.4786   0.99194
6172.5325   0.99794
6172.5864   0.99573
6172.6403   0.99322
6172.6942   0.99211
6172.7482   0.99320
6172.8021   0.99429
6172.8560   0.99458
6172.9099   0.99527
6172.9638   0.99866
6173.0177   0.99795
6173.0717   0.99744
6173.1256   1.00023
6173.1795   1.00262
6173.2334   1.00480
6173.2873   1.00129
6173.3413   1.00128
6173.3952   0.99817
6173.4491   1.00495
6173.5030   0.99444
6173.5569   1.00113
6173.6109   0.99601
6173.6648   1.00040
6173.7187   0.99628
6173.7726   1.00097
6173.8266   0.99695
6173.8805   1.00284
6173.9344   1.00012
6173.9883   1.00651
6174.0423   0.99789
6174.0962   0.99947
6174.1501   0.99905
6174.2041   1.00174
6174.2580   0.99912
6174.3119   0.99720
6174.3658   0.99668
6174.4198   1.00286
6174.4737   1.00134
6174.5276   1.00062
6174.5816   0.99580
6174.6355   1.00268
6174.6894   0.99275
6174.7434   0.98983
6174.7973   0.98521
6174.8512   0.97938
6174.9052   0.97926
6174.9591   0.97794
6175.0130   0.97661
6175.0670   0.97619
6175.1209   0.96916
6175.1748   0.97603
6175.2288   0.97870
6175.2827   0.97138
6175.3366   0.97915
6175.3906   0.97612
6175.4445   0.97839
6175.4985   0.98576
6175.5524   0.98923
6175.6063   0.99219
6175.6603   0.99786
6175.7142   0.99853
6175.7682   1.00029
6175.8221   1.00406
6175.8761   0.99952
6175.9300   1.00469
6175.9839   0.99875
6176.0379   0.99991
6176.0918   0.99678
6176.1458   0.99774
6176.1997   0.99870
6176.2537   1.00176
6176.3076   0.99842
6176.3616   1.00048
6176.4155   0.99373
6176.4695   1.00479
6176.5234   1.00395
6176.5774   0.99790
6176.6313   0.99775
6176.6853   0.99391
6176.7392   0.99736
6176.7932   1.00391
6176.8471   0.99606
6176.9011   1.00021
6176.9550   0.99856
6177.0090   0.99661
6177.0629   1.00256
6177.1169   0.99761
6177.1708   0.99715
6177.2248   0.99700
6177.2787   0.99304
6177.3327   0.99608
6177.3866   1.00163
6177.4406   0.99707
6177.4946   1.00231
6177.5485   1.00445
6177.6025   1.00599
6177.6564   0.99972
6177.7104   1.00116
6177.7643   1.00219
6177.8183   0.99933
6177.8723   1.00526
6177.9262   0.99400
6177.9802   0.99813
6178.0341   0.99266
6178.0881   1.00069
6178.1421   0.99311
6178.1960   0.99614
6178.2500   1.00617
6178.3040   0.99869
6178.3579   1.00032
6178.4119   1.00234
6178.4659   0.99856
6178.5198   0.99558
6178.5738   1.00180
6178.6278   0.99782
6178.6817   0.99554
6178.7357   0.99725
6178.7897   0.99007
6178.8436   0.99868
6178.8976   0.99110
6178.9516   0.98961
6179.0055   0.99382
6179.0595   0.98233
6179.1135   0.98634
6179.1674   0.98784
6179.2214   0.98335
6179.2754   0.98865
6179.3294   0.97915
6179.3833   0.97516
6179.4373   0.97816
6179.4913   0.97846
6179.5453   0.98005
6179.5992   0.97795
6179.6532   0.98585
6179.7072   0.99464
6179.7612   0.98103
6179.8151   0.99082
6179.8691   0.98801
6179.9231   0.99930
6179.9771   0.99899
6180.0311   0.99298
6180.0850   0.99066
6180.1390   0.99165
6180.1930   0.99583
6180.2470   0.99381
6180.3010   0.99739
6180.3549   0.99017
6180.4089   0.98894
6180.4629   0.99992
6180.5169   0.99239
6180.5709   0.98306
6180.6249   0.99443
6180.6788   1.00500
6180.7328   0.99667
6180.7868   0.99984
6180.8408   0.99920
6180.8948   1.00336
6180.9488   1.00033
6181.0028   0.99449
6181.0567   1.00885
6181.1107   0.99250
6181.1647   1.00016
6181.2187   1.00181
6181.2727   0.99547
% ---------- araur1_74407500.txt ---------- (following 1200 lines)
7437.0305   1.00378
7437.0841   1.01536
7437.1376   0.99653
7437.1912   0.99190
7437.2448   0.96527
7437.2984   0.95823
7437.3520   0.95580
7437.4055   1.01446
7437.4591   0.98792
7437.5127   0.99248
7437.5663   0.98443
7437.6198   0.99849
7437.6734   0.98494
7437.7270   0.99219
7437.7806   0.98434
7437.8342   0.98728
7437.8877   0.99503
7437.9413   0.98597
7437.9949   0.98441
7438.0485   0.98615
7438.1021   0.99098
7438.1556   0.99072
7438.2092   0.99165
7438.2628   0.98688
7438.3164   0.98611
7438.3700   0.98134
7438.4236   0.99276
7438.4772   0.99388
7438.5307   1.01610
7438.5843   1.00092
7438.6379   0.97724
7438.6915   0.98745
7438.7451   0.99187
7438.7987   0.99458
7438.8523   0.98349
7438.9058   0.99560
7438.9594   0.99690
7439.0130   1.00091
7439.0666   1.00011
7439.1202   1.00861
7439.1738   0.99081
7439.2274   0.97670
7439.2810   0.99390
7439.3346   0.99439
7439.3882   0.99768
7439.4417   0.98267
7439.4953   0.98376
7439.5489   0.98754
7439.6025   0.99443
7439.6561   0.98151
7439.7097   0.99369
7439.7633   0.99957
7439.8169   0.98695
7439.8705   0.98722
7439.9241   0.98950
7439.9777   0.98997
7440.0313   0.99814
7440.0849   0.99031
7440.1385   0.98737
7440.1921   1.00054
7440.2457   0.99330
7440.2993   0.98486
7440.3529   0.98972
7440.4065   0.98468
7440.4601   0.99224
7440.5137   0.99289
7440.5673   0.98114
7440.6209   0.98849
7440.6745   0.99784
7440.7281   0.98979
7440.7817   0.99434
7440.8353   0.99558
7440.8889   0.99423
7440.9425   0.99447
7440.9961   0.98681
7441.0497   0.97845
7441.1033   0.98868
7441.1569   0.99812
7441.2105   0.97905
7441.2641   0.99458
7441.3177   0.99141
7441.3713   0.98874
7441.4249   0.99707
7441.4785   1.00529
7441.5321   0.99622
7441.5857   0.99964
7441.6393   0.99766
7441.6929   0.99048
7441.7465   1.00270
7441.8002   0.99811
7441.8538   0.99253
7441.9074   0.99024
7441.9610   0.99445
7442.0146   0.98856
7442.0682   0.98767
7442.1218   0.98698
7442.1754   0.99198
7442.2290   0.98939
7442.2827   0.99379
7442.3363   1.00119
7442.3899   1.00329
7442.4435   0.99919
7442.4971   0.99709
7442.5507   0.99268
7442.6043   0.99888
7442.6579   1.00087
7442.7116   0.98416
7442.7652   0.99745
7442.8188   0.99914
7442.8724   1.00113
7442.9260   0.99331
7442.9796   0.99539
7443.0333   1.00248
7443.0869   1.00696
7443.1405   0.99554
7443.1941   0.99462
7443.2477   0.99409
7443.3014   0.98887
7443.3550   0.99004
7443.4086   0.99482
7443.4622   0.99829
7443.5158   0.99856
7443.5695   1.00313
7443.6231   0.99710
7443.6767   0.99456
7443.7303   0.99813
7443.7839   1.00549
7443.8376   0.99845
7443.8912   1.00201
7443.9448   1.00607
7443.9984   1.00013
7444.0521   1.00439
7444.1057   0.99095
7444.1593   0.99370
7444.2129   1.00365
7444.2666   1.00061
7444.3202   1.00666
7444.3738   0.99251
7444.4275   0.99855
7444.4811   0.99860
7444.5347   0.99745
7444.5883   0.99739
7444.6420   0.99924
7444.6956   0.99638
7444.7492   1.00422
7444.8029   0.99796
7444.8565   0.98860
7444.9101   1.00034
7444.9637   1.00077
7445.0174   0.99621
7445.0710   0.99624
7445.1246   0.98997
7445.1783   0.99161
7445.2319   0.98914
7445.2855   1.00217
7445.3392   0.99259
7445.3928   0.99572
7445.4464   0.98645
7445.5001   0.99317
7445.5537   0.99740
7445.6074   0.99292
7445.6610   0.99664
7445.7146   0.99546
7445.7683   0.98608
7445.8219   0.99360
7445.8755   0.99552
7445.9292   0.99793
7445.9828   0.99445
7446.0365   0.98646
7446.0901   0.99107
7446.1437   1.00218
7446.1974   0.98930
7446.2510   0.99291
7446.3047   1.00641
7446.3583   0.99412
7446.4119   1.00233
7446.4656   0.99863
7446.5192   0.99434
7446.5729   0.99714
7446.6265   0.99715
7446.6802   0.99685
7446.7338   1.00855
7446.7874   1.00475
7446.8411   0.99145
7446.8947   0.99735
7446.9484   0.99004
7447.0020   0.99734
7447.0557   1.00533
7447.1093   1.00013
7447.1630   0.99532
7447.2166   0.99661
7447.2703   1.00311
7447.3239   0.99620
7447.3776   0.99238
7447.4312   1.00337
7447.4849   1.00616
7447.5385   1.00305
7447.5922   0.99403
7447.6458   1.00372
7447.6995   1.00290
7447.7531   1.00179
7447.8068   0.99827
7447.8604   0.99295
7447.9141   0.98913
7447.9677   0.99781
7448.0214   1.00219
7448.0750   0.99927
7448.1287   0.99705
7448.1823   0.99712
7448.2360   0.99950
7448.2897   0.99627
7448.3433   1.00225
7448.3970   1.00382
7448.4506   1.00449
7448.5043   0.99937
7448.5579   0.99894
7448.6116   0.99651
7448.6653   0.98948
7448.7189   0.99815
7448.7726   1.00381
7448.8262   0.99768
7448.8799   0.99305
7448.9335   0.98721
7448.9872   0.99188
7449.0409   0.98914
7449.0945   0.97531
7449.1482   0.98687
7449.2019   0.98733
7449.2555   0.98519
7449.3092   0.98775
7449.3628   0.97512
7449.4165   0.98917
7449.4702   0.98123
7449.5238   0.98239
7449.5775   0.99055
7449.6312   0.98511
7449.6848   0.97856
7449.7385   0.98742
7449.7922   0.99227
7449.8458   0.98813
7449.8995   0.99148
7449.9532   0.98993
7450.0068   0.99119
7450.0605   0.99484
7450.1142   0.98639
7450.1678   0.99224
7450.2215   0.98999
7450.2752   0.99484
7450.3288   0.99229
7450.3825   0.99214
7450.4362   1.00538
7450.4899   0.99473
7450.5435   0.99148
7450.5972   0.99812
7450.6509   0.99727
7450.7045   0.99682
7450.7582   1.00256
7450.8119   1.00080
7450.8656   0.99235
7450.9192   1.00019
7450.9729   0.99313
7451.0266   1.00118
7451.0803   1.00062
7451.1339   0.99366
7451.1876   0.99750
7451.2413   0.99484
7451.2950   0.99158
7451.3486   0.99642
7451.4023   0.99676
7451.4560   0.99759
7451.5097   0.99993
7451.5634   1.00507
7451.6170   0.99661
7451.6707   1.00134
7451.7244   1.00018
7451.7781   0.99831
7451.8318   1.00195
7451.8854   1.00708
7451.9391   1.00522
7451.9928   1.00125
7452.0465   0.99669
7452.1002   0.99662
7452.1539   1.00025
7452.2075   1.00129
7452.2612   1.00102
7452.3149   1.00305
7452.3686   0.99748
7452.4223   0.99271
7452.4760   0.98974
7452.5296   0.99597
7452.5833   0.99510
7452.6370   1.00263
7452.6907   0.99046
7452.7444   0.99459
7452.7981   1.00432
7452.8518   0.99995
7452.9055   0.99458
7452.9592   0.99941
7453.0128   0.99894
7453.0665   0.99896
7453.1202   0.99659
7453.1739   1.00152
7453.2276   0.99264
7453.2813   1.00197
7453.3350   0.99200
7453.3887   1.00042
7453.4424   1.00225
7453.4961   1.00048
7453.5498   0.99840
7453.6034   0.99923
7453.6571   1.00795
7453.7108   1.00038
7453.7645   1.00400
7453.8182   1.01073
7453.8719   0.99375
7453.9256   1.00077
7453.9793   0.99930
7454.0330   0.99232
7454.0867   1.00305
7454.1404   0.99657
7454.1941   0.99579
7454.2478   0.99952
7454.3015   1.00284
7454.3552   1.00346
7454.4089   0.99909
7454.4626   0.99841
7454.5163   0.99883
7454.5700   0.99665
7454.6237   0.99808
7454.6774   1.00090
7454.7311   0.99942
7454.7848   0.99554
7454.8385   0.99887
7454.8922   0.99839
7454.9459   1.00091
7454.9996   0.99843
7455.0533   1.00305
7455.1070   1.00348
7455.1607   0.99990
7455.2144   0.99942
7455.2681   1.00314
7455.3219   0.99777
7455.3756   1.00019
7455.4293   0.99271
7455.4830   0.99723
7455.5367   1.00245
7455.5904   1.00297
7455.6441   1.00060
7455.6978   1.00652
7455.7515   1.00844
7455.8052   1.00146
7455.8589   1.00109
7455.9126   1.00071
7455.9664   1.00113
7456.0201   0.99245
7456.0738   1.00037
7456.1275   1.00200
7456.1812   0.99342
7456.2349   0.99244
7456.2886   1.00706
7456.3423   0.99829
7456.3961   1.00531
7456.4498   0.99553
7456.5035   0.99416
7456.5572   0.99698
7456.6109   0.99680
7456.6646   1.00263
7456.7183   1.00125
7456.7721   1.00207
7456.8258   1.00130
7456.8795   1.00252
7456.9332   1.00145
7456.9869   1.00247
7457.0406   1.00240
7457.0944   0.99882
7457.1481   0.99635
7457.2018   1.00887
7457.2555   0.99750
7457.3092   1.00192
7457.3630   0.99555
7457.4167   0.99758
7457.4704   1.00820
7457.5241   1.00623
7457.5779   0.99916
7457.6316   1.00248
7457.6853   0.99631
7457.7390   1.00264
7457.7927   1.00587
7457.8465   0.99610
7457.9002   1.00242
7457.9539   0.99805
7458.0076   0.99628
7458.0614   1.00231
7458.1151   0.99454
7458.1688   1.00247
7458.2226   1.00150
7458.2763   0.99723
7458.3300   0.99986
7458.3837   1.00200
7458.4375   1.00373
7458.4912   0.99946
7458.5449   1.00189
7458.5987   1.00812
7458.6524   0.99926
7458.7061   0.99709
7458.7598   0.99953
7458.8136   0.99536
7458.8673   0.99529
7458.9210   0.99783
7458.9748   0.99476
7459.0285   1.00380
7459.0822   1.00013
7459.1360   1.00187
7459.1897   1.00291
7459.2434   0.99204
7459.2972   0.99928
7459.3509   1.00912
7459.4046   0.99676
7459.4584   0.99940
7459.5121   0.99873
7459.5659   0.99147
7459.6196   0.99701
7459.6733   0.99695
7459.7271   0.99719
7459.7808   0.99913
7459.8345   1.00087
7459.8883   1.00232
7459.9420   1.00266
7459.9958   0.99730
7460.0495   0.99534
7460.1032   0.99738
7460.1570   0.99483
7460.2107   0.99567
7460.2645   1.00571
7460.3182   1.00196
7460.3719   0.99880
7460.4257   1.00345
7460.4794   1.00079
7460.5332   1.00033
7460.5869   0.99728
7460.6407   0.99613
7460.6944   0.99987
7460.7482   0.99882
7460.8019   0.99327
7460.8556   1.00591
7460.9094   0.99606
7460.9631   0.99731
7461.0169   1.00505
7461.0706   0.99710
7461.1244   0.99765
7461.1781   0.99800
7461.2319   0.99395
7461.2856   1.00260
7461.3394   1.00215
7461.3931   0.99790
7461.4469   1.00775
7461.5006   0.99990
7461.5544   0.99245
7461.6081   1.00020
7461.6619   1.00735
7461.7156   0.99681
7461.7694   1.00006
7461.8231   0.99341
7461.8769   1.00136
7461.9306   0.99002
7461.9844   0.98207
7462.0382   0.97822
7462.0919   0.97438
7462.1457   0.96823
7462.1994   0.96719
7462.2532   0.97404
7462.3069   0.96780
7462.3607   0.96195
7462.4144   0.96041
7462.4682   0.96316
7462.5220   0.96822
7462.5757   0.96198
7462.6295   0.96733
7462.6832   0.97089
7462.7370   0.97665
7462.7908   0.97691
7462.8445   0.98166
7462.8983   0.97492
7462.9520   0.99218
7463.0058   0.99404
7463.0596   0.99030
7463.1133   0.99416
7463.1671   0.99952
7463.2208   0.99598
7463.2746   0.99974
7463.3284   0.99290
7463.3821   0.99186
7463.4359   0.99092
7463.4897   0.99668
7463.5434   0.99744
7463.5972   0.99810
7463.6510   0.99917
7463.7047   0.99833
7463.7585   1.00219
7463.8123   0.99845
7463.8660   0.99742
7463.9198   0.99848
7463.9736   1.00304
7464.0273   1.00061
7464.0811   1.00227
7464.1349   0.99644
7464.1886   0.99850
7464.2424   0.99887
7464.2962   0.99733
7464.3500   0.99570
7464.4037   0.99776
7464.4575   0.99813
7464.5113   1.00149
7464.5650   1.00726
7464.6188   1.00453
7464.6726   1.00480
7464.7264   1.00046
7464.7801   0.99973
7464.8339   1.00730
7464.8877   0.99847
7464.9415   1.00113
7464.9952   1.00130
7465.0490   1.00237
7465.1028   0.99754
7465.1566   1.00041
7465.2104   0.99848
7465.2641   1.00445
7465.3179   0.99702
7465.3717   0.99489
7465.4255   0.99826
7465.4792   0.99643
7465.5330   0.99840
7465.5868   0.99607
7465.6406   0.99434
7465.6944   1.00091
7465.7481   1.00198
7465.8019   0.99726
7465.8557   0.99463
7465.9095   0.99630
7465.9633   0.99337
7466.0171   0.99995
7466.0708   0.99722
7466.1246   1.00299
7466.1784   1.00347
7466.2322   1.00174
7466.2860   1.00021
7466.3398   0.99849
7466.3935   1.00176
7466.4473   0.99894
7466.5011   1.00431
7466.5549   1.00489
7466.6087   1.00176
7466.6625   0.99524
7466.7163   1.00901
7466.7701   0.99869
7466.8238   1.00057
7466.8776   0.99974
7466.9314   1.00382
7466.9852   1.00229
7467.0390   0.99417
7467.0928   0.99735
7467.1466   0.99833
7467.2004   0.99950
7467.2542   0.99738
7467.3080   0.99756
7467.3618   0.99664
7467.4156   0.99772
7467.4693   1.00199
7467.5231   1.00467
7467.5769   1.00125
7467.6307   0.99963
7467.6845   0.99661
7467.7383   1.00699
7467.7921   1.00477
7467.8459   1.00125
7467.8997   1.00073
7467.9535   1.00321
7468.0073   0.99839
7468.0611   1.00357
7468.1149   1.00175
7468.1687   1.00223
7468.2225   0.99751
7468.2763   1.00369
7468.3301   1.00067
7468.3839   1.00166
7468.4377   1.00014
7468.4915   0.99952
7468.5453   0.99640
7468.5991   0.99909
7468.6529   1.00037
7468.7067   1.00475
7468.7605   0.99573
7468.8143   0.99792
7468.8681   0.99590
7468.9219   1.00248
7468.9757   1.00077
7469.0295   0.99895
7469.0833   0.99783
7469.1371   0.99502
7469.1909   1.00170
7469.2448   0.99999
7469.2986   0.99987
7469.3524   0.99966
7469.4062   0.99774
7469.4600   1.00093
7469.5138   0.99651
7469.5676   1.00080
7469.6214   1.00358
7469.6752   0.99437
7469.7290   0.99645
7469.7828   0.99924
7469.8366   1.00273
7469.8905   0.99741
7469.9443   0.99780
7469.9981   0.99798
7470.0519   0.99567
7470.1057   0.99946
7470.1595   0.99785
7470.2133   0.99763
7470.2671   1.00202
7470.3210   1.00081
7470.3748   0.99990
7470.4286   1.00428
7470.4824   0.99877
7470.5362   0.99426
7470.5900   0.99645
7470.6439   0.99924
7470.6977   0.99482
7470.7515   0.99541
7470.8053   0.99840
7470.8591   0.99969
7470.9129   1.00008
7470.9668   0.99617
7471.0206   1.00196
7471.0744   1.00115
7471.1282   1.00424
7471.1820   0.99692
7471.2359   1.00172
7471.2897   1.00001
7471.3435   1.00269
7471.3973   0.99978
7471.4511   0.99997
7471.5050   0.99887
7471.5588   0.99766
7471.6126   1.00165
7471.6664   1.00124
7471.7203   0.99723
7471.7741   0.99882
7471.8279   0.99921
7471.8817   0.99680
7471.9356   0.99799
7471.9894   1.00188
7472.0432   0.99957
7472.0970   0.99847
7472.1509   1.00136
7472.2047   1.00155
7472.2585   0.99914
7472.3124   1.00573
7472.3662   0.99883
7472.4200   0.99982
7472.4738   0.99871
7472.5277   0.99860
7472.5815   1.00140
7472.6353   1.00089
7472.6892   1.00518
7472.7430   1.00137
7472.7968   0.99847
7472.8507   0.99746
7472.9045   0.99585
7472.9583   1.00525
7473.0122   0.99904
7473.0660   1.00183
7473.1198   0.99503
7473.1737   1.00432
7473.2275   0.99701
7473.2813   0.99941
7473.3352   0.99800
7473.3890   0.99830
7473.4428   0.99649
7473.4967   0.99938
7473.5505   0.99928
7473.6044   1.00337
7473.6582   1.00097
7473.7120   0.99976
7473.7659   1.00256
7473.8197   0.99575
7473.8735   1.00405
7473.9274   0.99754
7473.9812   0.99523
7474.0351   1.00233
7474.0889   1.00133
7474.1427   0.99502
7474.1966   0.99562
7474.2504   1.00441
7474.3043   1.00390
7474.3581   0.99750
7474.4120   0.99860
7474.4658   0.99979
7474.5197   1.00109
7474.5735   1.00168
7474.6273   1.00138
7474.6812   1.00067
7474.7350   1.00037
7474.7889   1.00317
7474.8427   1.00046
7474.8966   1.00326
7474.9504   0.99295
7475.0043   0.99615
7475.0581   1.00245
7475.1120   1.00134
7475.1658   1.00214
7475.2197   0.99984
7475.2735   1.00113
7475.3274   1.00163
7475.3812   1.00242
7475.4351   0.99932
7475.4889   1.00392
7475.5428   1.00221
7475.5966   0.99901
7475.6505   0.99551
7475.7043   0.99850
7475.7582   0.99550
7475.8120   1.00140
7475.8659   1.00029
7475.9197   1.00059
7475.9736   0.99889
7476.0275   0.99798
7476.0813   0.99888
7476.1352   0.99498
7476.1890   0.99718
7476.2429   1.00207
7476.2967   1.00007
7476.3506   1.00087
7476.4044   1.00246
7476.4583   1.00116
7476.5122   0.99346
7476.5660   0.99526
7476.6199   0.99005
7476.6737   1.00195
7476.7276   0.99735
7476.7815   0.99575
7476.8353   0.99834
7476.8892   1.00644
7476.9430   1.00314
7476.9969   0.99834
7477.0508   1.00013
7477.1046   1.00163
7477.1585   1.00243
7477.2124   0.99983
7477.2662   1.00102
7477.3201   1.00292
7477.3740   1.00732
7477.4278   1.00102
7477.4817   1.00162
7477.5356   1.00191
7477.5894   0.99491
7477.6433   0.99731
7477.6972   1.00060
7477.7510   1.00290
7477.8049   1.00280
7477.8588   1.00340
7477.9126   1.00120
7477.9665   0.99739
7478.0204   1.00169
7478.0742   1.00199
7478.1281   1.00129
7478.1820   1.00098
7478.2358   1.00278
7478.2897   1.00478
7478.3436   1.00778
7478.3975   1.00227
7478.4513   0.99627
7478.5052   0.99777
7478.5591   1.00557
7478.6130   1.00357
7478.6668   1.00166
7478.7207   1.00096
7478.7746   0.99946
7478.8285   0.99826
7478.8823   0.99925
7478.9362   0.99795
7478.9901   0.99675
7479.0440   0.99575
7479.0978   1.00034
7479.1517   1.00244
7479.2056   0.99824
7479.2595   0.99234
7479.3134   0.99793
7479.3672   0.99613
7479.4211   1.00053
7479.4750   0.99042
7479.5289   0.99532
7479.5828   0.99772
7479.6366   0.99372
7479.6905   0.99051
7479.7444   0.99211
7479.7983   0.99791
7479.8522   0.99111
7479.9060   0.99200
7479.9599   0.99740
7480.0138   0.99520
7480.0677   0.99949
7480.1216   0.99649
7480.1755   0.99889
7480.2294   0.99828
7480.2832   1.00028
7480.3371   1.00128
7480.3910   1.00008
7480.4449   1.00077
7480.4988   1.00017
7480.5527   1.00287
7480.6066   1.00016
7480.6604   1.00176
7480.7143   0.99775
7480.7682   0.99965
7480.8221   0.99565
7480.8760   0.99704
7480.9299   1.00014
7480.9838   0.99144
7481.0377   1.00033
7481.0916   0.99883
7481.1455   1.00133
7481.1994   1.00082
7481.2532   0.99472
7481.3071   0.99751
7481.3610   1.00041
7481.4149   1.00531
7481.4688   0.99740
7481.5227   1.00100
7481.5766   1.00380
7481.6305   1.00009
7481.6844   0.99839
7481.7383   1.00558
7481.7922   0.99588
7481.8461   1.00397
7481.9000   0.99777
7481.9539   0.99317
7482.0078   1.00256
7482.0617   1.00026
7482.1156   1.00285
7482.1695   1.00535
7482.2234   1.00404
7482.2773   1.00514
7482.3312   1.00153
7482.3851   1.00253
7482.4390   0.99703
7482.4929   0.99672
7482.5468   1.00012
7482.6007   0.99901
7482.6546   0.99601
7482.7085   1.00390
7482.7624   0.99930
7482.8163   1.00089
7482.8702   0.99849
7482.9241   1.00028
7482.9780   1.00348
7483.0319   0.99807
7483.0858   1.00017
7483.1397   0.99826
7483.1937   0.99996
7483.2476   1.00055
7483.3015   0.99595
7483.3554   1.00524
7483.4093   1.00244
7483.4632   1.00003
7483.5171   1.00303
7483.5710   0.99922
7483.6249   0.99792
7483.6788   0.99731
7483.7327   0.99901
7483.7867   1.00140
7483.8406   0.99710
7483.8945   1.00049
7483.9484   1.00169
7484.0023   0.99988
7484.0562   1.00377
7484.1101   1.00027
7484.1640   0.99536
7484.2180   1.00206
7484.2719   1.00275
7484.3258   1.00075
7484.3797   0.99964
7484.4336   0.99994
7484.4875   0.99883
7484.5414   1.00412
7484.5954   1.00042
7484.6493   1.00201
7484.7032   0.99981
7484.7571   1.00090
7484.8110   0.99590
7484.8650   0.99819
7484.9189   1.00088
7484.9728   1.00338
7485.0267   0.99987
7485.0806   1.00267
7485.1346   1.00366
7485.1885   0.99765
7485.2424   0.99995
7485.2963   0.99574
7485.3502   1.00184
7485.4042   0.99863
7485.4581   1.00502
7485.5120   1.00012
7485.5659   0.99801
7485.6199   0.99821
7485.6738   1.00010
7485.7277   0.99949
7485.7816   1.00589
7485.8356   1.00098
7485.8895   0.99927
7485.9434   1.00217
7485.9973   0.99676
7486.0513   1.00105
7486.1052   0.99535
7486.1591   1.00394
7486.2131   0.99973
7486.2670   0.99963
7486.3209   0.99792
7486.3748   0.99912
7486.4288   0.99961
7486.4827   0.99810
7486.5366   0.99740
7486.5906   1.00089
7486.6445   1.00348
7486.6984   1.00018
7486.7524   1.00287
7486.8063   0.99806
7486.8602   0.99996
7486.9142   1.00045
7486.9681   1.00094
7487.0220   0.99754
7487.0760   0.99993
7487.1299   0.99932
7487.1838   1.00012
7487.2378   0.99801
7487.2917   1.00270
7487.3456   1.00139
7487.3996   0.99929
7487.4535   1.00258
7487.5075   0.99867
7487.5614   0.99887
7487.6153   1.00156
7487.6693   0.99815
7487.7232   1.00054
7487.7772   1.00214
7487.8311   0.99733
7487.8850   0.99752
7487.9390   0.99872
7487.9929   0.99871
7488.0469   1.00040
7488.1008   0.99570
7488.1547   1.00319
7488.2087   0.99878
7488.2626   0.99697
7488.3166   0.99687
7488.3705   0.99506
7488.4245   1.00105
7488.4784   1.00314
7488.5323   0.99484
7488.5863   0.99653
7488.6402   0.99292
7488.6942   0.99631
7488.7481   0.99791
7488.8021   1.00080
7488.8560   0.99839
7488.9100   0.99548
7488.9639   0.99538
7489.0179   0.99407
7489.0718   0.99956
7489.1258   1.00035
7489.1797   0.99785
7489.2337   1.00204
7489.2876   0.99643
7489.3416   0.99952
7489.3955   0.99872
7489.4495   0.99431
7489.5034   1.00190
7489.5574   1.00049
7489.6113   0.99619
7489.6653   1.00348
7489.7192   0.99977
7489.7732   1.00116
7489.8272   0.99775
7489.8811   1.00355
7489.9351   1.00164
7489.9890   0.99693
7490.0430   0.99932
7490.0969   0.99932
7490.1509   0.99661
7490.2048   1.00210
7490.2588   1.00389
7490.3128   1.00039
7490.3667   1.00138
7490.4207   1.00397
7490.4746   1.00426
7490.5286   1.00005
7490.5826   1.00385
7490.6365   1.00334
7490.6905   1.00033
7490.7444   1.00072
7490.7984   1.00481
7490.8524   1.00331
7490.9063   1.00360
7490.9603   1.00189
7491.0143   1.00078
7491.0682   1.00407
7491.1222   1.00136
7491.1761   0.99686
7491.2301   1.00435
7491.2841   1.00074
7491.3380   0.99693
7491.3920   1.00342
7491.4460   1.00042
7491.4999   1.00191
7491.5539   1.00310
7491.6079   0.99929
7491.6618   1.00118
7491.7158   0.99918
7491.7698   0.99837
7491.8237   0.99696
7491.8777   0.99815
7491.9317   0.99914
7491.9857   0.99804
7492.0396   0.99533
7492.0936   0.99652
7492.1476   1.00001
7492.2015   0.99680
7492.2555   1.00179
7492.3095   0.99769
7492.3635   0.99958
7492.4174   0.99987
7492.4714   1.00216
7492.5254   0.99925
7492.5794   0.99874
7492.6333   1.00024
7492.6873   1.00103
7492.7413   0.99752
7492.7953   1.00011
7492.8492   1.00430
7492.9032   1.00579
7492.9572   0.99959
7493.0112   1.00058
7493.0651   0.99737
7493.1191   1.00616
7493.1731   1.00215
7493.2271   0.99754
7493.2811   1.00143
7493.3350   1.00373
7493.3890   0.99572
7493.4430   1.00631
7493.4970   0.99590
7493.5510   1.00309
7493.6049   1.00039
7493.6589   0.99728
7493.7129   0.99687
7493.7669   1.00146
7493.8209   0.99665
7493.8749   0.99854
7493.9288   0.99993
7493.9828   1.00083
7494.0368   1.00332
7494.0908   0.99851
7494.1448   1.00400
7494.1988   0.99759
7494.2528   1.00058
7494.3067   1.00097
7494.3607   0.99797
7494.4147   0.99906
7494.4687   1.00295
7494.5227   1.00044
7494.5767   0.99553
7494.6307   0.99572
7494.6847   0.99642
7494.7386   0.99821
7494.7926   1.00110
7494.8466   0.99529
7494.9006   0.99618
7494.9546   0.99187
7495.0086   0.99556
7495.0626   0.99426
7495.1166   0.98915
7495.1706   0.98474
7495.2246   0.98973
7495.2786   0.98982
7495.3326   0.98381
7495.3866   0.98310
7495.4406   0.97699
7495.4945   0.98349
7495.5485   0.98498
7495.6025   0.97937
7495.6565   0.98056
7495.7105   0.98155
7495.7645   0.98154
7495.8185   0.98694
7495.8725   0.98723
7495.9265   0.98532
7495.9805   0.98371
7496.0345   0.99150
7496.0885   0.99869
7496.1425   0.99388
7496.1965   0.99758
7496.2505   0.99807
7496.3045   0.99906
7496.3585   1.00315
7496.4125   1.00244
7496.4665   0.99943
7496.5205   1.00172
7496.5745   0.99762
7496.6285   1.00131
7496.6825   0.99630
7496.7366   1.00509
7496.7906   0.99768
7496.8446   0.99967
7496.8986   0.99996
7496.9526   1.00096
7497.0066   0.99955
7497.0606   0.99534
7497.1146   1.00053
7497.1686   1.00342
7497.2226   1.00671
7497.2766   0.99960
7497.3306   0.99410
7497.3846   1.00309
7497.4386   1.00298
7497.4927   0.99587
7497.5467   0.99806
7497.6007   1.00075
7497.6547   1.00635
7497.7087   1.00324
7497.7627   0.99683
7497.8167   1.00302
7497.8707   1.00381
7497.9247   0.99820
7497.9788   1.00139
7498.0328   1.00289
7498.0868   1.00488
7498.1408   1.00077
7498.1948   1.00306
7498.2488   1.00175
7498.3028   1.00354
7498.3569   1.00104
7498.4109   0.99853
7498.4649   0.99572
7498.5189   1.00701
7498.5729   1.00100
7498.6270   0.99839
7498.6810   1.00119
7498.7350   1.00418
7498.7890   0.99577
7498.8430   0.99936
7498.8970   1.00265
7498.9511   0.99804
7499.0051   0.99823
7499.0591   1.00053
7499.1131   1.00232
7499.1672   0.99971
7499.2212   0.99940
7499.2752   1.00159
7499.3292   0.99668
7499.3832   0.99778
7499.4373   1.00087
7499.4913   0.99976
7499.5453   0.98945
7499.5993   0.99524
7499.6534   0.99773
7499.7074   0.99763
7499.7614   0.99382
7499.8154   0.99581
7499.8695   0.99760
7499.9235   0.99129
7499.9775   0.99269
7500.0316   0.99728
7500.0856   0.99927
7500.1396   0.99516
7500.1936   0.99955
7500.2477   0.99215
7500.3017   1.00514
7500.3557   0.99553
7500.4098   0.99822
7500.4638   1.00541
7500.5178   1.00100
7500.5719   1.00000
7500.6259   0.99789
7500.6799   0.99908
7500.7340   1.00007
7500.7880   0.99666
7500.8420   1.00716
7500.8961   0.98985
7500.9501   1.00074
7501.0041   0.99983
7501.0582   1.00342
7501.1122   0.99412
7501.1662   0.98921
7501.2203   1.00100
7501.2743   0.99959
7501.3283   0.99898
7501.3824   0.99818
7501.4364   0.99967
7501.4905   1.01206
7501.5445   1.00225
% ---------- araur1_77507800.txt ---------- (following 1000 lines)
7746.9243   0.99086
7746.9789   1.00354
7747.0334   0.98651
7747.0880   0.96629
7747.1426   1.00307
7747.1971   1.00415
7747.2517   0.98232
7747.3063   1.01160
7747.3608   0.99917
7747.4154   0.98965
7747.4700   1.00122
7747.5245   1.01139
7747.5791   1.00656
7747.6337   1.00103
7747.6882   0.98751
7747.7428   0.99358
7747.7974   0.99574
7747.8520   0.99811
7747.9065   0.99498
7747.9611   0.98425
7748.0157   0.98592
7748.0702   0.98738
7748.1248   0.98945
7748.1794   0.98251
7748.2340   0.98448
7748.2885   0.98994
7748.3431   0.98641
7748.3977   0.99287
7748.4523   0.99013
7748.5068   0.99229
7748.5614   0.99815
7748.6160   0.98842
7748.6706   0.99157
7748.7251   0.98643
7748.7797   0.99059
7748.8343   0.98745
7748.8889   0.99861
7748.9435   0.99137
7748.9980   0.98822
7749.0526   0.99298
7749.1072   0.99333
7749.1618   0.98849
7749.2164   0.99474
7749.2709   0.99330
7749.3255   0.99175
7749.3801   0.99220
7749.4347   0.98845
7749.4893   1.00451
7749.5439   1.00046
7749.5984   0.99511
7749.6530   0.99496
7749.7076   0.99171
7749.7622   0.99586
7749.8168   1.00280
7749.8714   0.99265
7749.9259   0.99640
7749.9805   0.98845
7750.0351   0.99669
7750.0897   0.99324
7750.1443   0.99778
7750.1989   0.99753
7750.2535   0.99937
7750.3081   0.99802
7750.3626   1.00676
7750.4172   1.00080
7750.4718   0.99744
7750.5264   0.99488
7750.5810   0.99853
7750.6356   0.99327
7750.6902   1.00121
7750.7448   0.99695
7750.7994   0.99619
7750.8540   0.99612
7750.9086   0.99666
7750.9631   1.00610
7751.0177   1.00484
7751.0723   1.00907
7751.1269   1.00371
7751.1815   0.99685
7751.2361   0.99938
7751.2907   0.99822
7751.3453   0.99285
7751.3999   0.99869
7751.4545   0.99612
7751.5091   0.99855
7751.5637   0.99559
7751.6183   0.99982
7751.6729   1.00165
7751.7275   0.99758
7751.7821   0.99921
7751.8367   1.00114
7751.8913   1.00137
7751.9459   0.99840
7752.0005   0.99743
7752.0551   0.99806
7752.1097   1.00319
7752.1643   1.00322
7752.2189   1.00234
7752.2735   1.00387
7752.3281   1.00330
7752.3827   0.99962
7752.4373   0.99765
7752.4919   0.99748
7752.5465   0.99580
7752.6011   1.00003
7752.6557   0.99945
7752.7103   1.00107
7752.7649   1.00190
7752.8195   1.00312
7752.8741   0.99564
7752.9287   1.00007
7752.9834   0.99789
7753.0380   0.99931
7753.0926   0.99823
7753.1472   1.00125
7753.2018   0.99927
7753.2564   0.99849
7753.3110   1.00291
7753.3656   1.00073
7753.4202   0.99985
7753.4748   1.00517
7753.5294   0.99829
7753.5841   0.99761
7753.6387   1.00002
7753.6933   0.99874
7753.7479   1.00006
7753.8025   1.00097
7753.8571   0.99589
7753.9117   1.00130
7753.9663   1.00302
7754.0210   0.99964
7754.0756   1.00425
7754.1302   1.00107
7754.1848   1.00308
7754.2394   0.99799
7754.2940   0.99891
7754.3487   0.99952
7754.4033   1.00353
7754.4579   0.99694
7754.5125   0.99816
7754.5671   0.99997
7754.6217   0.99778
7754.6764   1.00209
7754.7310   1.00070
7754.7856   1.00241
7754.8402   0.99832
7754.8948   1.00483
7754.9495   0.99804
7755.0041   0.99865
7755.0587   1.00326
7755.1133   0.99857
7755.1680   1.00358
7755.2226   0.99759
7755.2772   0.99950
7755.3318   0.99940
7755.3865   0.99611
7755.4411   1.00062
7755.4957   0.99493
7755.5503   0.99573
7755.6050   0.99164
7755.6596   0.99465
7755.7142   0.99715
7755.7688   0.99406
7755.8235   0.99346
7755.8781   0.99367
7755.9327   0.99407
7755.9873   0.99708
7756.0420   1.00038
7756.0966   0.99979
7756.1512   1.00019
7756.2059   0.99850
7756.2605   0.99700
7756.3151   0.99950
7756.3698   0.99691
7756.4244   0.99791
7756.4790   0.99601
7756.5336   0.99421
7756.5883   1.00002
7756.6429   1.00182
7756.6975   0.99562
7756.7522   0.99532
7756.8068   0.99682
7756.8615   0.99742
7756.9161   0.99683
7756.9707   0.99783
7757.0254   0.99993
7757.0800   1.00113
7757.1346   0.99603
7757.1893   0.99683
7757.2439   0.99553
7757.2985   1.00233
7757.3532   1.00343
7757.4078   0.99603
7757.4625   0.99792
7757.5171   1.00222
7757.5717   0.99952
7757.6264   1.00442
7757.6810   0.99412
7757.7357   0.99712
7757.7903   1.00102
7757.8449   1.00611
7757.8996   0.99941
7757.9542   0.99781
7758.0089   0.99961
7758.0635   1.00060
7758.1182   1.00060
7758.1728   1.00580
7758.2274   0.99949
7758.2821   1.00009
7758.3367   1.00449
7758.3914   0.99748
7758.4460   0.99898
7758.5007   0.99988
7758.5553   1.00117
7758.6100   1.00357
7758.6646   1.00206
7758.7193   0.99956
7758.7739   1.00436
7758.8285   1.00155
7758.8832   1.00305
7758.9378   0.99394
7758.9925   1.00104
7759.0471   0.99653
7759.1018   0.99963
7759.1564   1.00092
7759.2111   0.99831
7759.2658   0.99681
7759.3204   1.00340
7759.3751   1.00010
7759.4297   0.99779
7759.4844   0.99849
7759.5390   1.00188
7759.5937   0.99818
7759.6483   1.00407
7759.7030   1.00526
7759.7576   0.99926
7759.8123   1.00625
7759.8669   1.00175
7759.9216   0.99304
7759.9763   1.00083
7760.0309   1.00153
7760.0856   1.00022
7760.1402   1.00081
7760.1949   1.00011
7760.2495   0.99780
7760.3042   1.00129
7760.3589   1.00239
7760.4135   1.00118
7760.4682   1.00377
7760.5228   0.99807
7760.5775   1.00236
7760.6322   0.99935
7760.6868   1.00345
7760.7415   1.00544
7760.7961   1.00273
7760.8508   1.00002
7760.9055   0.99972
7760.9601   1.00041
7761.0148   0.99900
7761.0695   1.00010
7761.1241   1.00099
7761.1788   1.00128
7761.2335   0.99847
7761.2881   1.00317
7761.3428   1.00316
7761.3975   1.00145
7761.4521   1.00045
7761.5068   0.99974
7761.5615   1.00303
7761.6161   0.99892
7761.6708   0.99922
7761.7255   0.99881
7761.7801   1.00610
7761.8348   1.00310
7761.8895   0.99639
7761.9441   1.00088
7761.9988   0.99788
7762.0535   1.00137
7762.1082   1.00136
7762.1628   1.00046
7762.2175   0.99915
7762.2722   0.99924
7762.3268   1.00084
7762.3815   1.00003
7762.4362   1.00532
7762.4909   0.99752
7762.5455   1.00061
7762.6002   1.00080
7762.6549   1.00050
7762.7096   1.00359
7762.7642   1.00268
7762.8189   1.00648
7762.8736   0.99957
7762.9283   1.00446
7762.9830   0.99796
7763.0376   1.00535
7763.0923   1.00255
7763.1470   1.00024
7763.2017   0.99934
7763.2563   1.00183
7763.3110   1.00253
7763.3657   0.99862
7763.4204   1.00431
7763.4751   1.00061
7763.5298   1.00441
7763.5844   1.00000
7763.6391   1.00549
7763.6938   0.99819
7763.7485   1.00069
7763.8032   0.99998
7763.8578   1.00388
7763.9125   0.99897
7763.9672   1.00027
7764.0219   0.99877
7764.0766   1.00086
7764.1313   1.00096
7764.1860   1.00305
7764.2406   0.99955
7764.2953   1.00445
7764.3500   0.99734
7764.4047   0.99744
7764.4594   1.00104
7764.5141   0.99613
7764.5688   0.99823
7764.6235   0.99663
7764.6782   1.00013
7764.7328   0.99973
7764.7875   0.99962
7764.8422   1.00072
7764.8969   1.00112
7764.9516   1.00372
7765.0063   0.99702
7765.0610   0.99612
7765.1157   0.99592
7765.1704   1.00111
7765.2251   1.00121
7765.2798   0.99981
7765.3345   0.99701
7765.3892   1.00371
7765.4438   0.99861
7765.4985   0.99981
7765.5532   0.99981
7765.6079   1.00251
7765.6626   1.00461
7765.7173   1.00082
7765.7720   1.00332
7765.8267   0.99972
7765.8814   1.00102
7765.9361   0.99952
7765.9908   1.00162
7766.0455   1.00503
7766.1002   1.00333
7766.1549   1.00173
7766.2096   1.00193
7766.2643   1.00584
7766.3190   0.99394
7766.3737   1.00144
7766.4284   0.99714
7766.4831   1.00135
7766.5378   0.99975
7766.5925   0.99825
7766.6472   0.99796
7766.7019   0.99196
7766.7566   0.99707
7766.8113   0.99797
7766.8661   0.99578
7766.9208   0.99208
7766.9755   0.99628
7767.0302   0.99839
7767.0849   1.00119
7767.1396   0.99890
7767.1943   0.99541
7767.2490   0.99801
7767.3037   0.99162
7767.3584   0.99792
7767.4131   0.99853
7767.4678   1.00063
7767.5225   1.00094
7767.5773   0.99855
7767.6320   1.00275
7767.6867   0.99556
7767.7414   0.99957
7767.7961   0.99677
7767.8508   0.99868
7767.9055   0.99899
7767.9602   0.99820
7768.0149   0.99330
7768.0697   1.00071
7768.1244   0.99242
7768.1791   1.00313
7768.2338   0.99444
7768.2885   0.99834
7768.3432   0.99875
7768.3979   1.00096
7768.4527   0.99767
7768.5074   0.99938
7768.5621   0.99769
7768.6168   1.00110
7768.6715   0.99831
7768.7263   0.99812
7768.7810   1.00093
7768.8357   1.00204
7768.8904   0.99475
7768.9451   0.99616
7768.9998   0.99457
7769.0546   0.99978
7769.1093   0.99899
7769.1640   1.00090
7769.2187   1.00131
7769.2735   0.99912
7769.3282   1.00333
7769.3829   1.00084
7769.4376   0.99855
7769.4923   1.00057
7769.5471   0.99628
7769.6018   0.99589
7769.6565   1.00320
7769.7112   0.99951
7769.7660   1.00092
7769.8207   1.00344
7769.8754   0.99835
7769.9301   1.00036
7769.9849   0.99817
7770.0396   1.00379
7770.0943   1.00220
7770.1491   1.00151
7770.2038   0.99552
7770.2585   0.99854
7770.3132   0.99485
7770.3680   0.99797
7770.4227   0.99648
7770.4774   0.99889
7770.5322   0.99731
7770.5869   0.99852
7770.6416   1.00013
7770.6964   0.99535
7770.7511   1.00106
7770.8058   0.99898
7770.8606   1.00339
7770.9153   1.00431
7770.9700   1.00402
7771.0248   1.00173
7771.0795   1.00325
7771.1342   1.00207
7771.1890   0.99668
7771.2437   0.98940
7771.2984   0.97591
7771.3532   0.95643
7771.4079   0.93494
7771.4626   0.90716
7771.5174   0.87827
7771.5721   0.86259
7771.6269   0.84440
7771.6816   0.82802
7771.7363   0.81974
7771.7911   0.80985
7771.8458   0.80687
7771.9006   0.79989
7771.9553   0.80380
7772.0100   0.81332
7772.0648   0.80854
7772.1195   0.81485
7772.1743   0.82607
7772.2290   0.83469
7772.2838   0.85001
7772.3385   0.86522
7772.3932   0.89024
7772.4480   0.91936
7772.5027   0.93978
7772.5575   0.96799
7772.6122   0.97911
7772.6670   0.99593
7772.7217   1.00005
7772.7765   1.00017
7772.8312   0.99488
7772.8860   1.00430
7772.9407   1.00092
7772.9955   0.99974
7773.0502   0.99896
7773.1049   1.00027
7773.1597   0.99979
7773.2144   1.00131
7773.2692   1.00483
7773.3239   0.99725
7773.3787   0.99387
7773.4335   0.99619
7773.4882   0.98221
7773.5430   0.97733
7773.5977   0.94915
7773.6525   0.92937
7773.7072   0.90479
7773.7620   0.88511
7773.8167   0.86592
7773.8715   0.84934
7773.9262   0.83957
7773.9810   0.83239
7774.0357   0.82720
7774.0905   0.82273
7774.1453   0.82014
7774.2000   0.81987
7774.2548   0.82409
7774.3095   0.83181
7774.3643   0.83783
7774.4190   0.84665
7774.4738   0.85447
7774.5286   0.86939
7774.5833   0.88721
7774.6381   0.91213
7774.6928   0.92635
7774.7476   0.93987
7774.8024   0.94249
7774.8571   0.93352
7774.9119   0.92314
7774.9666   0.89936
7775.0214   0.88548
7775.0762   0.87550
7775.1309   0.86852
7775.1857   0.85684
7775.2405   0.85046
7775.2952   0.84539
7775.3500   0.84811
7775.4048   0.84943
7775.4595   0.84915
7775.5143   0.85737
7775.5691   0.85980
7775.6238   0.86552
7775.6786   0.87734
7775.7334   0.88236
7775.7881   0.89908
7775.8429   0.91641
7775.8977   0.93653
7775.9524   0.95845
7776.0072   0.97287
7776.0620   0.98990
7776.1167   0.99472
7776.1715   0.99834
7776.2263   0.99186
7776.2810   0.99869
7776.3358   0.99851
7776.3906   0.99663
7776.4454   0.99795
7776.5001   1.00018
7776.5549   1.00170
7776.6097   1.00152
7776.6645   0.99585
7776.7192   0.99657
7776.7740   1.00159
7776.8288   0.99812
7776.8836   0.99614
7776.9383   0.99686
7776.9931   0.99589
7777.0479   0.99441
7777.1027   0.99693
7777.1574   1.00036
7777.2122   0.99288
7777.2670   0.99740
7777.3218   0.99793
7777.3766   0.98905
7777.4313   0.99047
7777.4861   0.98820
7777.5409   0.98912
7777.5957   0.99644
7777.6505   0.99327
7777.7052   1.00019
7777.7600   1.00132
7777.8148   1.00064
7777.8696   0.99946
7777.9244   1.00039
7777.9791   1.00011
7778.0339   1.00244
7778.0887   0.99516
7778.1435   1.00058
7778.1983   1.00291
7778.2531   0.99863
7778.3079   1.00186
7778.3626   1.00088
7778.4174   0.99941
7778.4722   0.99733
7778.5270   0.99975
7778.5818   1.00128
7778.6366   0.99490
7778.6914   1.00183
7778.7462   0.99955
7778.8009   0.99618
7778.8557   0.99850
7778.9105   0.99762
7778.9653   1.00165
7779.0201   1.00727
7779.0749   1.00140
7779.1297   1.00732
7779.1845   1.00305
7779.2393   1.00247
7779.2941   0.99900
7779.3489   1.00132
7779.4036   0.99965
7779.4584   1.00097
7779.5132   0.99870
7779.5680   0.99922
7779.6228   1.00514
7779.6776   0.99757
7779.7324   1.00329
7779.7872   0.99442
7779.8420   0.99604
7779.8968   0.99597
7779.9516   0.99629
7780.0064   0.99852
7780.0612   0.99284
7780.1160   1.00157
7780.1708   0.99029
7780.2256   0.99222
7780.2804   0.99094
7780.3352   0.99027
7780.3900   0.99309
7780.4448   0.99382
7780.4996   0.99464
7780.5544   0.99037
7780.6092   0.99389
7780.6640   0.99202
7780.7188   0.99344
7780.7736   0.99817
7780.8284   0.99589
7780.8832   0.99982
7780.9380   0.99764
7780.9928   0.99946
7781.0476   1.00419
7781.1024   0.99731
7781.1572   1.00144
7781.2120   1.00456
7781.2669   0.99859
7781.3217   1.00191
7781.3765   0.99694
7781.4313   0.99956
7781.4861   1.00449
7781.5409   0.99861
7781.5957   0.99854
7781.6505   0.99916
7781.7053   1.00079
7781.7601   0.99781
7781.8149   0.99934
7781.8697   1.00066
7781.9246   1.00139
7781.9794   1.00031
7782.0342   1.00114
7782.0890   0.99986
7782.1438   1.00209
7782.1986   1.00221
7782.2534   1.00113
7782.3082   1.00106
7782.3631   0.99748
7782.4179   0.99661
7782.4727   1.00093
7782.5275   0.99866
7782.5823   0.99268
7782.6371   0.99371
7782.6920   0.99493
7782.7468   0.99466
7782.8016   0.99808
7782.8564   0.99000
7782.9112   0.99803
7782.9660   0.99105
7783.0209   0.99848
7783.0757   0.99050
7783.1305   0.99623
7783.1853   0.99425
7783.2401   0.99337
7783.2950   0.99690
7783.3498   1.00052
7783.4046   1.00495
7783.4594   1.00087
7783.5142   0.99460
7783.5691   0.99962
7783.6239   1.00094
7783.6787   0.99607
7783.7335   0.99589
7783.7884   0.99581
7783.8432   1.00004
7783.8980   1.00106
7783.9528   0.99719
7784.0077   0.99891
7784.0625   0.99763
7784.1173   0.99966
7784.1721   1.00068
7784.2270   0.99781
7784.2818   1.00863
7784.3366   1.00275
7784.3915   0.99958
7784.4463   0.99840
7784.5011   1.00582
7784.5559   0.99745
7784.6108   1.00107
7784.6656   1.00079
7784.7204   1.00152
7784.7753   0.99984
7784.8301   0.99506
7784.8849   0.99938
7784.9398   1.00371
7784.9946   1.00163
7785.0494   1.00055
7785.1043   1.00178
7785.1591   0.99880
7785.2139   1.00422
7785.2688   0.99964
7785.3236   1.00127
7785.3784   0.99799
7785.4333   0.99891
7785.4881   1.00034
7785.5429   1.00496
7785.5978   0.99988
7785.6526   0.99960
7785.7075   1.00392
7785.7623   0.99845
7785.8171   0.99187
7785.8720   1.00029
7785.9268   1.00531
7785.9816   1.00534
7786.0365   1.00416
7786.0913   0.99968
7786.1462   1.00130
7786.2010   0.99942
7786.2559   1.00234
7786.3107   1.00187
7786.3655   1.00189
7786.4204   1.00361
7786.4752   1.00313
7786.5301   0.99705
7786.5849   1.00327
7786.6398   1.00659
7786.6946   1.00492
7786.7494   1.00424
7786.8043   1.00636
7786.8591   1.00148
7786.9140   1.00080
7786.9688   1.00072
7787.0237   1.00164
7787.0785   0.99746
7787.1334   1.00178
7787.1882   0.99870
7787.2431   1.00172
7787.2979   0.99774
7787.3528   1.00016
7787.4076   1.00638
7787.4625   0.99631
7787.5173   0.99963
7787.5722   1.00005
7787.6270   0.99806
7787.6819   1.00458
7787.7367   0.99870
7787.7916   1.00262
7787.8464   0.99794
7787.9013   1.00006
7787.9561   1.00348
7788.0110   1.00160
7788.0658   1.00532
7788.1207   1.00054
7788.1756   0.99926
7788.2304   0.99818
7788.2853   1.00170
7788.3401   0.99712
7788.3950   1.00064
7788.4498   1.00045
7788.5047   1.00667
7788.5595   1.00679
7788.6144   1.00121
7788.6693   1.00013
7788.7241   0.99835
7788.7790   0.99976
7788.8338   0.99798
7788.8887   0.99940
7788.9436   0.99602
7788.9984   1.00193
7789.0533   0.99555
7789.1081   0.99347
7789.1630   0.99269
7789.2179   0.99140
7789.2727   0.99372
7789.3276   0.99594
7789.3825   0.99136
7789.4373   0.99427
7789.4922   0.99619
7789.5471   0.99701
7789.6019   0.99452
7789.6568   1.00184
7789.7117   0.99466
7789.7665   0.99107
7789.8214   1.00169
7789.8763   1.00011
7789.9311   0.99712
7789.9860   0.99434
7790.0409   0.99985
7790.0957   0.99577
7790.1506   0.99748
7790.2055   0.99330
7790.2603   0.99121
7790.3152   0.99763
7790.3701   0.99775
7790.4249   0.99866
7790.4798   0.99717
7790.5347   0.99539
7790.5896   1.00010
7790.6444   0.99392
7790.6993   0.99703
7790.7542   0.99995
7790.8091   1.00056
7790.8639   1.00088
7790.9188   1.00289
7790.9737   1.00370
7791.0285   1.00342
7791.0834   1.00243
7791.1383   1.00165
7791.1932   0.99936
7791.2481   1.00547
7791.3029   0.99878
7791.3578   0.99920
7791.4127   1.00201
7791.4676   0.99902
7791.5224   1.00064
7791.5773   1.00365
7791.6322   0.99826
7791.6871   0.99627
7791.7420   0.99858
7791.7968   1.00680
7791.8517   0.99621
7791.9066   0.99852
7791.9615   1.00053
7792.0164   1.00074
7792.0713   1.00746
7792.1261   1.00127
7792.1810   1.00108
7792.2359   0.99619
7792.2908   0.99750
7792.3457   0.99791
7792.4006   0.99842
7792.4554   1.00483
7792.5103   0.99914
7792.5652   1.00535
7792.6201   1.00396
7792.6750   0.99827
7792.7299   0.99868
7792.7848   1.00839
7792.8396   1.00220
7792.8945   1.00691
7792.9494   1.00032
7793.0043   1.00073
7793.0592   0.99914
7793.1141   1.00275
7793.1690   0.99665
7793.2239   0.99986
7793.2788   1.00097
7793.3337   1.00388
7793.3885   0.99779
7793.4434   0.99569
7793.4983   1.00180
7793.5532   0.99901
7793.6081   0.99712
7793.6630   1.00202
7793.7179   0.99733
7793.7728   0.99574
7793.8277   1.00114
7793.8826   1.00165
7793.9375   0.99586
7793.9924   0.99707
7794.0473   1.00107
7794.1022   0.99788
7794.1571   0.99588
7794.2120   1.00389
7794.2669   1.00149
7794.3218   0.99590
7794.3767   0.99571
7794.4316   1.00411
7794.4865   0.99722
7794.5414   1.00402
7794.5963   1.00432
7794.6512   1.00343
7794.7061   0.99993
7794.7610   0.99704
7794.8159   0.99844
7794.8708   0.99964
7794.9257   0.99695
7794.9806   0.99205
7795.0355   0.99796
7795.0904   0.99706
7795.1453   0.99716
7795.2002   0.99886
7795.2551   1.00057
7795.3100   1.00087
7795.3649   1.00717
7795.4198   0.99937
7795.4747   0.99838
7795.5296   1.00078
7795.5845   1.00168
7795.6394   0.99518
7795.6944   1.00358
7795.7493   0.99858
7795.8042   0.99318
7795.8591   1.00348
7795.9140   0.99698
7795.9689   0.99658
7796.0238   0.99769
7796.0787   0.99459
7796.1336   0.99899
7796.1885   0.99508
7796.2435   0.99598
7796.2984   0.99278
7796.3533   0.99838
7796.4082   0.99578
7796.4631   0.99388
7796.5180   1.00048
7796.5729   0.99268
7796.6278   1.00458
7796.6828   1.00087
7796.7377   0.99777
7796.7926   0.99817
7796.8475   1.00217
7796.9024   0.99256
7796.9573   0.99456
7797.0123   1.00066
7797.0672   0.99365
7797.1221   1.00065
7797.1770   0.99975
7797.2319   0.99974
7797.2869   0.99834
7797.3418   1.00884
7797.3967   0.99383
7797.4516   1.00473
7797.5065   0.99362
7797.5615   1.00322
7797.6164   0.99661
7797.6713   1.00101
7797.7262   1.00290
7797.7811   1.00119
7797.8361   0.99439
7797.8910   1.00568
7797.9459   0.99758
7798.0008   0.99727
7798.0558   1.00346
7798.1107   1.00016
7798.1656   0.99565
7798.2205   0.99134
7798.2755   0.99983
7798.3304   0.99763
7798.3853   1.00512
7798.4402   0.99731
7798.4952   0.99160
7798.5501   0.99269
7798.6050   0.99918
7798.6600   1.00117
7798.7149   0.99826
7798.7698   0.99715
7798.8248   0.99985
7798.8797   0.99893
7798.9346   0.99822
7798.9895   0.98971
7799.0445   1.00400
7799.0994   1.00239
7799.1543   0.99928
7799.2093   0.99197
7799.2642   1.00466
7799.3191   0.99265
7799.3741   0.98853
7799.4290   1.00212
7799.4839   0.98901
7799.5389   0.99810
7799.5938   1.00189
7799.6487   0.99947
7799.7037   0.99756
7799.7586   0.99715
7799.8136   0.99473
7799.8685   0.99532
7799.9234   0.99710
7799.9784   0.99799
7800.0333   0.99498
7800.0883   1.00136
7800.1432   0.99495
7800.1981   0.99673
7800.2531   1.00061
7800.3080   1.00680
7800.3630   0.99608
7800.4179   1.00187
7800.4728   0.99305
7800.5278   0.99463
7800.5827   0.99842
7800.6377   0.99720
7800.6926   1.00658
7800.7475   0.99607
7800.8025   0.99645
7800.8574   0.99243
7800.9124   1.00101
7800.9673   1.00579
7801.0223   1.00637
7801.0772   1.00106
7801.1322   0.98914
7801.1871   0.99122
7801.2421   0.99680
7801.2970   0.98768
7801.3520   0.98666
7801.4069   1.00094
7801.4619   0.99982
7801.5168   1.02100
7801.5718   1.02007
7801.6267   0.99055
% ---------- araur2_53505400.txt ---------- (following 1000 lines)
5347.6356   1.00509
5347.6888   1.00608
5347.7419   1.00128
5347.7951   1.00447
5347.8482   1.00256
5347.9014   1.00856
5347.9546   0.99685
5348.0077   1.00575
5348.0609   0.99934
5348.1140   1.00274
5348.1672   1.00073
5348.2204   1.00133
5348.2735   1.00212
5348.3267   1.00432
5348.3799   1.00571
5348.4330   1.00641
5348.4862   1.00241
5348.5394   0.99780
5348.5925   1.00110
5348.6457   0.99990
5348.6989   0.99999
5348.7520   1.00389
5348.8052   0.99659
5348.8584   1.00409
5348.9115   0.99859
5348.9647   1.00508
5349.0179   0.99608
5349.0710   0.99958
5349.1242   0.99868
5349.1774   0.99728
5349.2306   0.99848
5349.2837   1.00088
5349.3369   0.99358
5349.3901   0.99618
5349.4433   0.99808
5349.4964   0.99368
5349.5496   0.99238
5349.6028   0.99628
5349.6560   1.00018
5349.7091   0.99728
5349.7623   0.99688
5349.8155   1.00328
5349.8687   0.99618
5349.9219   1.00008
5349.9750   0.99638
5350.0282   0.99639
5350.0814   0.99869
5350.1346   0.99909
5350.1878   0.99619
5350.2410   0.99660
5350.2941   0.99730
5350.3473   0.99540
5350.4005   0.99571
5350.4537   1.00061
5350.5069   0.99531
5350.5601   1.00272
5350.6132   0.99622
5350.6664   1.00343
5350.7196   0.99613
5350.7728   0.99734
5350.8260   0.99374
5350.8792   0.99645
5350.9324   0.99435
5350.9856   0.99066
5351.0388   0.99226
5351.0920   0.99787
5351.1451   0.99537
5351.1983   0.99968
5351.2515   0.99749
5351.3047   0.99719
5351.3579   1.00040
5351.4111   0.99851
5351.4643   0.99362
5351.5175   0.99482
5351.5707   0.99653
5351.6239   0.99914
5351.6771   0.99635
5351.7303   0.99695
5351.7835   0.99056
5351.8367   0.99907
5351.8899   0.99728
5351.9431   0.99879
5351.9963   0.99700
5352.0495   0.99831
5352.1027   0.99922
5352.1559   0.99613
5352.2091   0.99894
5352.2623   0.99855
5352.3155   0.99966
5352.3687   0.99927
5352.4219   1.00118
5352.4751   1.00319
5352.5283   0.99970
5352.5815   1.00241
5352.6347   0.99652
5352.6879   1.00073
5352.7412   0.99945
5352.7944   0.99996
5352.8476   1.00147
5352.9008   0.99998
5352.9540   0.99320
5353.0072   0.99351
5353.0604   0.99232
5353.1136   0.99223
5353.1668   0.98935
5353.2201   0.99446
5353.2733   0.99138
5353.3265   0.99319
5353.3797   0.99590
5353.4329   0.99372
5353.4861   0.99733
5353.5393   0.99175
5353.5926   0.99726
5353.6458   0.99268
5353.6990   0.99539
5353.7522   0.99911
5353.8054   0.99372
5353.8586   1.00284
5353.9119   0.99796
5353.9651   0.99867
5354.0183   0.99409
5354.0715   0.99900
5354.1247   0.99722
5354.1780   0.99874
5354.2312   1.00136
5354.2844   0.99977
5354.3376   1.00069
5354.3909   0.99741
5354.4441   0.99853
5354.4973   1.00144
5354.5505   1.00146
5354.6038   0.99618
5354.6570   0.99880
5354.7102   1.00342
5354.7635   0.99974
5354.8167   1.00196
5354.8699   1.00038
5354.9231   0.99610
5354.9764   1.00041
5355.0296   0.99663
5355.0828   1.00006
5355.1361   0.99648
5355.1893   0.99300
5355.2425   0.99252
5355.2958   1.00044
5355.3490   0.99256
5355.4022   0.99648
5355.4555   0.99250
5355.5087   0.99442
5355.5619   0.99354
5355.6152   0.99687
5355.6684   0.99679
5355.7216   0.99871
5355.7749   0.99723
5355.8281   1.00276
5355.8814   1.00188
5355.9346   0.99960
5355.9878   1.00303
5356.0411   1.00105
5356.0943   0.99757
5356.1476   1.00130
5356.2008   1.00002
5356.2541   1.00334
5356.3073   1.00017
5356.3605   1.00269
5356.4138   1.00402
5356.4670   0.99864
5356.5203   0.99907
5356.5735   1.00169
5356.6268   1.00142
5356.6800   1.00015
5356.7333   1.00267
5356.7865   1.00470
5356.8398   1.00152
5356.8930   0.99895
5356.9463   0.99728
5356.9995   0.99890
5357.0528   0.99673
5357.1060   0.99876
5357.1593   0.99808
5357.2125   0.99751
5357.2658   1.00054
5357.3190   0.99737
5357.3723   1.00190
5357.4255   0.99822
5357.4788   1.00215
5357.5320   0.99968
5357.5853   1.00171
5357.6386   0.99904
5357.6918   0.99927
5357.7451   1.00240
5357.7983   1.00053
5357.8516   0.99966
5357.9048   1.00179
5357.9581   1.00082
5358.0114   1.00295
5358.0646   1.00168
5358.1179   1.00041
5358.1712   1.00354
5358.2244   1.00267
5358.2777   1.00310
5358.3309   1.00303
5358.3842   1.00246
5358.4375   1.00069
5358.4907   1.00403
5358.5440   0.99546
5358.5973   0.99709
5358.6505   1.00072
5358.7038   1.00076
5358.7571   0.99739
5358.8103   1.00312
5358.8636   0.99155
5358.9169   0.99619
5358.9701   0.99332
5359.0234   0.99096
5359.0767   0.99639
5359.1300   0.99202
5359.1832   0.99786
5359.2365   1.00119
5359.2898   0.99713
5359.3430   0.99976
5359.3963   1.00090
5359.4496   1.00003
5359.5029   1.00077
5359.5561   1.00420
5359.6094   1.00414
5359.6627   1.00707
5359.7160   1.00081
5359.7693   1.00715
5359.8225   1.00238
5359.8758   1.00352
5359.9291   1.00316
5359.9824   1.00599
5360.0357   0.99963
5360.0889   1.00217
5360.1422   1.00060
5360.1955   1.00204
5360.2488   0.99808
5360.3021   0.99992
5360.3553   0.99846
5360.4086   1.00099
5360.4619   1.00143
5360.5152   0.99697
5360.5685   0.99971
5360.6218   0.99725
5360.6751   0.99669
5360.7283   1.00173
5360.7816   0.99997
5360.8349   1.00271
5360.8882   1.00185
5360.9415   1.00209
5360.9948   1.00323
5361.0481   1.00007
5361.1014   1.00201
5361.1547   0.99945
5361.2080   1.00509
5361.2613   1.00283
5361.3145   1.00397
5361.3678   1.00071
5361.4211   1.00186
5361.4744   1.00170
5361.5277   1.00104
5361.5810   0.99968
5361.6343   1.00402
5361.6876   0.99937
5361.7409   1.00311
5361.7942   1.00075
5361.8475   1.00369
5361.9008   1.00254
5361.9541   1.00298
5362.0074   1.00102
5362.0607   1.00327
5362.1140   0.99831
5362.1673   1.00256
5362.2206   1.00040
5362.2739   1.00405
5362.3272   1.00289
5362.3805   0.99734
5362.4338   0.99308
5362.4871   0.97943
5362.5404   0.96257
5362.5937   0.94842
5362.6470   0.93356
5362.7004   0.92421
5362.7537   0.91375
5362.8070   0.91320
5362.8603   0.91175
5362.9136   0.90659
5362.9669   0.91374
5363.0202   0.91709
5363.0735   0.92613
5363.1268   0.94288
5363.1801   0.95513
5363.2335   0.97508
5363.2868   0.98892
5363.3401   0.99497
5363.3934   0.99662
5363.4467   1.00107
5363.5000   1.00032
5363.5533   0.99947
5363.6067   0.99891
5363.6600   1.00376
5363.7133   1.00041
5363.7666   0.99746
5363.8199   0.99681
5363.8732   0.99696
5363.9266   1.00091
5363.9799   1.00106
5364.0332   1.00331
5364.0865   1.00196
5364.1398   1.00401
5364.1932   1.00316
5364.2465   0.99621
5364.2998   0.99936
5364.3531   1.00131
5364.4065   0.99877
5364.4598   0.99742
5364.5131   1.00117
5364.5664   0.99512
5364.6198   1.00077
5364.6731   0.99123
5364.7264   0.99508
5364.7797   0.99213
5364.8331   0.99028
5364.8864   0.99184
5364.9397   0.98749
5364.9931   0.99414
5365.0464   0.99510
5365.0997   0.99555
5365.1530   0.99700
5365.2064   0.99456
5365.2597   0.99711
5365.3130   0.99897
5365.3664   1.00452
5365.4197   1.00007
5365.4730   0.99793
5365.5264   1.00078
5365.5797   1.00384
5365.6331   0.99759
5365.6864   0.99785
5365.7397   1.00081
5365.7931   1.00126
5365.8464   0.99892
5365.8997   0.99687
5365.9531   0.99593
5366.0064   0.99849
5366.0598   0.99214
5366.1131   0.99680
5366.1664   0.99456
5366.2198   0.99311
5366.2731   0.99147
5366.3265   0.99513
5366.3798   0.99158
5366.4332   0.99614
5366.4865   0.99800
5366.5399   0.99976
5366.5932   0.99922
5366.6465   1.00057
5366.6999   1.00093
5366.7532   0.99909
5366.8066   0.99895
5366.8599   1.00011
5366.9133   1.00017
5366.9666   0.99743
5367.0200   1.00168
5367.0733   0.99464
5367.1267   0.98990
5367.1800   0.99326
5367.2334   0.98452
5367.2867   0.98998
5367.3401   0.98704
5367.3934   0.98690
5367.4468   0.98446
5367.5002   0.98502
5367.5535   0.98888
5367.6069   0.98934
5367.6602   0.98960
5367.7136   0.98816
5367.7669   0.99342
5367.8203   0.99488
5367.8737   0.99955
5367.9270   0.99681
5367.9804   1.00147
5368.0337   0.99753
5368.0871   1.00419
5368.1405   0.99875
5368.1938   1.00021
5368.2472   1.00048
5368.3005   0.99934
5368.3539   0.99890
5368.4073   1.00116
5368.4606   1.00412
5368.5140   1.00099
5368.5674   1.00255
5368.6207   0.99981
5368.6741   1.00017
5368.7275   0.99743
5368.7808   1.00200
5368.8342   0.99626
5368.8876   0.99882
5368.9409   1.00008
5368.9943   0.99955
5369.0477   0.99461
5369.1010   0.99897
5369.1544   0.99974
5369.2078   1.00380
5369.2612   0.99686
5369.3145   0.99813
5369.3679   0.99729
5369.4213   0.99925
5369.4747   1.00122
5369.5280   0.99608
5369.5814   0.99264
5369.6348   0.99321
5369.6882   0.98787
5369.7415   0.98393
5369.7949   0.98060
5369.8483   0.98036
5369.9017   0.97703
5369.9550   0.97859
5370.0084   0.98175
5370.0618   0.97392
5370.1152   0.97348
5370.1686   0.97285
5370.2219   0.97271
5370.2753   0.97507
5370.3287   0.98254
5370.3821   0.98310
5370.4355   0.98707
5370.4889   0.99143
5370.5422   0.99300
5370.5956   0.99616
5370.6490   0.99373
5370.7024   0.99509
5370.7558   0.99825
5370.8092   1.00162
5370.8626   0.99898
5370.9160   0.99855
5370.9693   0.99801
5371.0227   0.99988
5371.0761   0.99354
5371.1295   0.99511
5371.1829   0.99247
5371.2363   0.98564
5371.2897   0.98690
5371.3431   0.98557
5371.3965   0.98443
5371.4499   0.98790
5371.5033   0.98256
5371.5567   0.98943
5371.6101   0.98359
5371.6635   0.98926
5371.7169   0.98552
5371.7702   0.98989
5371.8236   0.99295
5371.8770   0.99731
5371.9304   0.99728
5371.9838   0.99864
5372.0372   0.99361
5372.0906   0.99697
5372.1440   0.99784
5372.1974   0.99700
5372.2508   0.99727
5372.3043   0.99993
5372.3577   0.99630
5372.4111   0.99496
5372.4645   0.99723
5372.5179   0.99299
5372.5713   0.99916
5372.6247   0.99582
5372.6781   1.00009
5372.7315   1.00245
5372.7849   0.99622
5372.8383   1.00388
5372.8917   1.00055
5372.9451   0.99731
5372.9985   0.99867
5373.0519   0.99894
5373.1054   0.99780
5373.1588   1.00107
5373.2122   0.99753
5373.2656   0.99860
5373.3190   1.00136
5373.3724   0.99613
5373.4258   1.00239
5373.4792   1.00055
5373.5327   0.99642
5373.5861   0.99758
5373.6395   0.99855
5373.6929   0.99911
5373.7463   0.99848
5373.7997   1.00104
5373.8532   0.99570
5373.9066   0.99757
5373.9600   1.00183
5374.0134   0.99669
5374.0668   0.99936
5374.1202   0.99852
5374.1737   1.00139
5374.2271   1.00095
5374.2805   1.00121
5374.3339   1.00318
5374.3874   0.99994
5374.4408   1.00200
5374.4942   0.99987
5374.5476   1.00253
5374.6011   1.00409
5374.6545   0.99825
5374.7079   1.00242
5374.7613   1.00358
5374.8148   0.99944
5374.8682   0.99921
5374.9216   0.99967
5374.9750   1.00593
5375.0285   1.00149
5375.0819   1.00526
5375.1353   0.99832
5375.1888   0.99988
5375.2422   1.00474
5375.2956   1.00450
5375.3491   1.00307
5375.4025   1.00413
5375.4559   1.00109
5375.5094   0.99695
5375.5628   0.99511
5375.6162   0.99337
5375.6697   0.99173
5375.7231   0.99340
5375.7765   0.99046
5375.8300   0.98692
5375.8834   0.98948
5375.9369   0.98954
5375.9903   0.99060
5376.0437   0.99406
5376.0972   0.99362
5376.1506   0.99528
5376.2041   0.99684
5376.2575   0.99780
5376.3109   1.00046
5376.3644   0.99632
5376.4178   1.00008
5376.4713   1.00114
5376.5247   0.99870
5376.5782   1.00106
5376.6316   0.99962
5376.6851   1.00438
5376.7385   0.99854
5376.7920   0.99680
5376.8454   1.00266
5376.8988   1.00071
5376.9523   1.00167
5377.0057   1.00433
5377.0592   0.99969
5377.1126   1.00125
5377.1661   1.00141
5377.2195   1.00036
5377.2730   0.99842
5377.3265   0.99858
5377.3799   1.00294
5377.4334   0.99829
5377.4868   0.99885
5377.5403   1.00281
5377.5937   0.99746
5377.6472   1.00472
5377.7006   1.00108
5377.7541   0.99863
5377.8075   1.00009
5377.8610   0.99695
5377.9145   0.99760
5377.9679   1.00126
5378.0214   0.99811
5378.0748   0.99787
5378.1283   1.00032
5378.1818   1.00058
5378.2352   1.00313
5378.2887   0.99619
5378.3421   1.00224
5378.3956   1.00540
5378.4491   1.00025
5378.5025   1.00250
5378.5560   0.99606
5378.6095   1.00311
5378.6629   0.99687
5378.7164   0.99832
5378.7699   0.99717
5378.8233   1.00673
5378.8768   0.99708
5378.9303   1.00023
5378.9837   1.00048
5379.0372   0.99973
5379.0907   1.00119
5379.1441   0.99984
5379.1976   1.00289
5379.2511   1.00124
5379.3046   0.99969
5379.3580   1.00074
5379.4115   1.00219
5379.4650   0.99575
5379.5185   1.00400
5379.5719   0.99665
5379.6254   0.99820
5379.6789   0.99895
5379.7324   0.99750
5379.7858   1.00124
5379.8393   0.99969
5379.8928   1.00074
5379.9463   1.00139
5379.9997   1.00004
5380.0532   0.99479
5380.1067   0.99734
5380.1602   1.00148
5380.2137   0.99393
5380.2672   0.99958
5380.3206   0.99493
5380.3741   0.99717
5380.4276   0.99682
5380.4811   0.99767
5380.5346   0.99861
5380.5881   0.99536
5380.6415   0.99721
5380.6950   0.99585
5380.7485   0.99800
5380.8020   0.99434
5380.8555   0.99429
5380.9090   0.99123
5380.9625   0.99428
5381.0159   0.98952
5381.0694   0.99256
5381.1229   0.99311
5381.1764   0.99075
5381.2299   0.99539
5381.2834   0.99804
5381.3369   0.99768
5381.3904   1.00272
5381.4439   0.99786
5381.4974   0.99981
5381.5509   0.99985
5381.6044   1.00009
5381.6579   1.00193
5381.7114   0.99857
5381.7649   1.00121
5381.8183   1.00305
5381.8718   0.99979
5381.9253   1.00153
5381.9788   0.99857
5382.0323   1.00031
5382.0858   1.00435
5382.1393   1.00189
5382.1928   0.99393
5382.2463   1.00367
5382.2998   0.99820
5382.3533   0.99634
5382.4069   0.99798
5382.4604   0.99712
5382.5139   1.00365
5382.5674   1.00189
5382.6209   1.00233
5382.6744   0.99996
5382.7279   1.00120
5382.7814   0.99843
5382.8349   0.99857
5382.8884   1.00200
5382.9419   0.99394
5382.9954   0.99657
5383.0489   0.98881
5383.1024   0.98084
5383.1559   0.97417
5383.2095   0.97391
5383.2630   0.97354
5383.3165   0.97027
5383.3700   0.97200
5383.4235   0.96983
5383.4770   0.97207
5383.5305   0.97670
5383.5840   0.97223
5383.6376   0.98696
5383.6911   0.98869
5383.7446   0.99392
5383.7981   1.00055
5383.8516   0.99968
5383.9051   0.99961
5383.9587   0.99564
5384.0122   1.00376
5384.0657   1.00199
5384.1192   0.99732
5384.1727   1.00345
5384.2263   1.00057
5384.2798   1.00260
5384.3333   1.00523
5384.3868   0.99985
5384.4404   0.99998
5384.4939   0.99960
5384.5474   0.99893
5384.6009   1.00585
5384.6545   1.00417
5384.7080   0.99900
5384.7615   1.00092
5384.8150   1.00164
5384.8686   1.00217
5384.9221   0.99839
5384.9756   1.00031
5385.0291   1.00343
5385.0827   1.00035
5385.1362   1.00187
5385.1897   1.00489
5385.2433   1.00301
5385.2968   1.00373
5385.3503   0.99885
5385.4039   1.00507
5385.4574   1.00219
5385.5109   0.99990
5385.5645   1.00552
5385.6180   1.00194
5385.6715   1.00605
5385.7251   0.99737
5385.7786   1.00479
5385.8321   1.00100
5385.8857   1.00372
5385.9392   1.00213
5385.9928   0.99474
5386.0463   1.00526
5386.0998   1.00057
5386.1534   0.99478
5386.2069   1.00519
5386.2605   0.99640
5386.3140   1.00272
5386.3675   0.99963
5386.4211   1.00154
5386.4746   0.99845
5386.5282   1.00315
5386.5817   1.00006
5386.6353   0.99707
5386.6888   0.99738
5386.7424   0.99049
5386.7959   0.98539
5386.8494   0.97710
5386.9030   0.98040
5386.9565   0.96961
5387.0101   0.97251
5387.0636   0.96992
5387.1172   0.96872
5387.1707   0.97533
5387.2243   0.97733
5387.2778   0.98323
5387.3314   0.98213
5387.3849   0.98893
5387.4385   0.99683
5387.4921   1.00083
5387.5456   1.00423
5387.5992   1.00403
5387.6527   1.00223
5387.7063   1.00113
5387.7598   1.00533
5387.8134   1.00142
5387.8669   0.99762
5387.9205   0.99611
5387.9741   0.99671
5388.0276   0.99790
5388.0812   0.99390
5388.1347   1.00079
5388.1883   0.99589
5388.2419   0.99838
5388.2954   0.99287
5388.3490   0.99526
5388.4025   1.00215
5388.4561   1.00404
5388.5097   1.00373
5388.5632   1.00422
5388.6168   1.00141
5388.6704   1.00380
5388.7239   0.99838
5388.7775   0.99757
5388.8311   1.00066
5388.8846   1.00114
5388.9382   1.00393
5388.9918   0.99891
5389.0453   1.00209
5389.0989   0.99998
5389.1525   0.99506
5389.2060   1.00244
5389.2596   1.00192
5389.3132   1.00100
5389.3668   1.00048
5389.4203   0.99616
5389.4739   1.00564
5389.5275   0.99842
5389.5811   1.00080
5389.6346   1.00047
5389.6882   1.00175
5389.7418   0.99993
5389.7954   1.00040
5389.8489   0.99807
5389.9025   1.00295
5389.9561   1.00442
5390.0097   0.99709
5390.0632   1.00056
5390.1168   1.00004
5390.1704   1.00221
5390.2240   0.99648
5390.2776   0.99734
5390.3311   0.99841
5390.3847   0.99298
5390.4383   0.98695
5390.4919   0.99311
5390.5455   0.99158
5390.5991   0.98914
5390.6526   0.99291
5390.7062   0.99497
5390.7598   0.99373
5390.8134   0.99600
5390.8670   0.99526
5390.9206   0.99902
5390.9742   0.99748
5391.0278   0.99484
5391.0813   0.99760
5391.1349   0.99965
5391.1885   0.99971
5391.2421   0.99627
5391.2957   0.99412
5391.3493   0.99808
5391.4029   0.99613
5391.4565   0.99939
5391.5101   0.99464
5391.5637   0.99409
5391.6173   0.99614
5391.6709   0.99729
5391.7245   1.00304
5391.7781   0.99339
5391.8316   1.00124
5391.8852   0.99879
5391.9388   0.99513
5391.9924   0.99848
5392.0460   1.00262
5392.0996   1.00097
5392.1532   0.99271
5392.2068   1.00046
5392.2604   1.00420
5392.3140   1.00054
5392.3676   0.99988
5392.4212   1.00012
5392.4748   0.99246
5392.5285   0.99780
5392.5821   0.99823
5392.6357   1.00697
5392.6893   1.00201
5392.7429   1.00374
5392.7965   1.00128
5392.8501   0.99461
5392.9037   0.99664
5392.9573   0.99667
5393.0109   0.99660
5393.0645   1.00013
5393.1181   0.99306
5393.1717   0.99619
5393.2253   0.99942
5393.2790   0.99455
5393.3326   0.99007
5393.3862   0.99520
5393.4398   0.99472
5393.4934   0.99395
5393.5470   0.99127
5393.6006   0.99309
5393.6542   0.98821
5393.7079   0.99333
5393.7615   0.99345
5393.8151   0.99307
5393.8687   0.99769
5393.9223   0.99730
5393.9759   0.99252
5394.0296   0.99303
5394.0832   0.99985
5394.1368   0.99096
5394.1904   0.99717
5394.2440   0.99998
5394.2977   0.99600
5394.3513   1.00290
5394.4049   1.00111
5394.4585   1.00132
5394.5122   1.00633
5394.5658   1.00203
5394.6194   0.99794
5394.6730   1.00084
5394.7267   1.00595
5394.7803   1.00355
5394.8339   0.99995
5394.8875   1.00615
5394.9412   1.00305
5394.9948   1.00755
5395.0484   1.00495
5395.1020   1.00475
5395.1557   1.00584
5395.2093   1.00104
5395.2629   0.99833
5395.3166   1.00232
5395.3702   1.00172
5395.4238   1.00171
5395.4775   0.99530
5395.5311   0.99949
5395.5847   0.98368
5395.6384   0.98116
5395.6920   0.97295
5395.7456   0.97744
5395.7993   0.97182
5395.8529   0.97250
5395.9065   0.98049
5395.9602   0.97717
5396.0138   0.97435
5396.0675   0.98313
5396.1211   0.98511
5396.1747   0.99309
5396.2284   0.99426
5396.2820   0.99294
5396.3357   1.00271
5396.3893   0.99529
5396.4429   0.99626
5396.4966   1.00083
5396.5502   0.99640
5396.6039   1.00297
5396.6575   0.99484
5396.7112   1.00201
5396.7648   0.99418
5396.8185   0.99574
5396.8721   0.99301
5396.9258   0.99207
5396.9794   0.99313
5397.0330   0.99489
5397.0867   0.99926
5397.1403   0.99071
5397.1940   0.99327
5397.2476   0.98943
5397.3013   0.99719
5397.3549   0.98564
5397.4086   0.99860
5397.4623   0.98375
5397.5159   0.99930
5397.5696   0.99085
5397.6232   0.99580
5397.6769   0.98805
5397.7305   0.98800
5397.7842   0.98865
5397.8378   0.98350
5397.8915   0.99184
5397.9451   0.97858
5397.9988   0.98333
5398.0525   0.98397
5398.1061   0.98961
5398.1598   0.97965
5398.2134   0.98719
5398.2671   0.97782
5398.3208   0.99606
5398.3744   0.99049
5398.4281   0.99183
5398.4818   0.98456
5398.5354   0.99079
5398.5891   0.98802
5398.6427   0.99565
5398.6964   0.99178
5398.7501   0.99161
5398.8037   0.98663
5398.8574   1.01366
5398.9111   0.99528
5398.9647   0.99401
5399.0184   0.99413
5399.0721   0.99455
5399.1257   0.99977
5399.1794   0.98809
5399.2331   0.99020
5399.2868   0.99752
5399.3404   0.99843
5399.3941   0.99505
5399.4478   0.99786
5399.5014   0.98557
5399.5551   1.00348
5399.6088   0.98479
5399.6625   0.99830
5399.7161   0.99341
5399.7698   1.00021
5399.8235   0.98981
5399.8772   0.99302
5399.9308   0.99682
5399.9845   0.99942
5400.0382   1.00202
5400.0919   0.99992
5400.1456   0.99422
5400.1992   0.99391
5400.2529   0.98401
5400.3066   1.00810
5400.3603   1.01199
5400.4140   1.00118
5400.4676   0.98037
5400.5213   0.98266
5400.5750   0.97935
5400.6287   0.98784
5400.6824   0.98302
5400.7361   1.00811
5400.7898   1.02009
5400.8434   0.99667
5400.8971   1.00495
5400.9508   1.00023
5401.0045   0.98901
% ---------- araur2_61306180.txt ---------- (following 1000 lines)
6127.2955   0.99657
6127.3492   0.99376
6127.4028   1.00315
6127.4565   0.99704
6127.5102   1.00353
6127.5638   0.99701
6127.6175   0.99770
6127.6712   0.99758
6127.7248   1.00036
6127.7785   1.00064
6127.8322   1.00502
6127.8858   0.99749
6127.9395   1.00217
6127.9932   0.99864
6128.0469   1.00912
6128.1005   0.99849
6128.1542   0.99876
6128.2079   1.00212
6128.2616   0.99669
6128.3152   1.00196
6128.3689   0.99852
6128.4226   0.99938
6128.4763   1.00224
6128.5299   0.99740
6128.5836   1.00156
6128.6373   1.00002
6128.6910   0.99928
6128.7446   1.00553
6128.7983   0.99888
6128.8520   1.00004
6128.9057   1.00109
6128.9594   0.99574
6129.0130   0.99649
6129.0667   0.99153
6129.1204   0.99788
6129.1741   1.00082
6129.2278   0.99557
6129.2814   1.00341
6129.3351   0.99555
6129.3888   0.99829
6129.4425   0.99973
6129.4962   0.99217
6129.5499   0.99961
6129.6035   0.99915
6129.6572   0.99868
6129.7109   1.00202
6129.7646   0.99975
6129.8183   1.00208
6129.8720   0.99671
6129.9257   0.99974
6129.9794   1.00367
6130.0330   1.00060
6130.0867   1.00283
6130.1404   1.00266
6130.1941   0.99868
6130.2478   0.99831
6130.3015   0.99973
6130.3552   1.00045
6130.4089   1.00317
6130.4626   0.99580
6130.5163   1.00192
6130.5700   0.99464
6130.6237   0.99795
6130.6773   1.00097
6130.7310   1.00069
6130.7847   1.00061
6130.8384   1.00012
6130.8921   1.00214
6130.9458   0.99795
6130.9995   1.00026
6131.0532   0.99888
6131.1069   0.99769
6131.1606   0.99860
6131.2143   0.99531
6131.2680   1.00162
6131.3217   0.99633
6131.3754   0.99784
6131.4291   1.00045
6131.4828   0.99956
6131.5365   1.00036
6131.5902   1.00027
6131.6439   0.99947
6131.6976   1.00208
6131.7513   0.99968
6131.8050   0.99999
6131.8588   0.99939
6131.9125   0.99900
6131.9662   0.99940
6132.0199   0.99950
6132.0736   1.00140
6132.1273   1.00160
6132.1810   0.99750
6132.2347   1.00011
6132.2884   1.00101
6132.3421   0.99981
6132.3958   0.99990
6132.4495   0.99970
6132.5032   1.00150
6132.5570   1.00180
6132.6107   0.99780
6132.6644   1.00040
6132.7181   0.99879
6132.7718   0.99989
6132.8255   1.00229
6132.8792   1.00028
6132.9330   1.00108
6132.9867   0.99987
6133.0404   0.99947
6133.0941   0.99967
6133.1478   0.99776
6133.2015   1.00336
6133.2552   1.00055
6133.3090   1.00165
6133.3627   0.99714
6133.4164   1.00353
6133.4701   0.99993
6133.5238   1.00142
6133.5776   0.99742
6133.6313   1.00191
6133.6850   1.00201
6133.7387   0.99710
6133.7924   1.00169
6133.8462   0.99689
6133.8999   1.00508
6133.9536   0.99957
6134.0073   1.00057
6134.0611   0.99826
6134.1148   1.00386
6134.1685   1.00015
6134.2222   0.99914
6134.2760   1.00064
6134.3297   0.99823
6134.3834   1.00323
6134.4371   0.99862
6134.4909   0.99821
6134.5446   0.99811
6134.5983   0.99940
6134.6521   0.99670
6134.7058   0.99819
6134.7595   1.00289
6134.8133   1.00328
6134.8670   0.99868
6134.9207   0.99997
6134.9745   0.99997
6135.0282   0.99647
6135.0819   1.00066
6135.1357   1.00206
6135.1894   1.00006
6135.2431   1.00165
6135.2969   0.99815
6135.3506   1.00395
6135.4043   1.00145
6135.4581   0.99954
6135.5118   1.00134
6135.5655   1.00224
6135.6193   1.00194
6135.6730   1.00014
6135.7268   1.00154
6135.7805   1.00334
6135.8342   0.99914
6135.8880   1.00104
6135.9417   1.00184
6135.9955   1.00314
6136.0492   1.00214
6136.1029   1.00474
6136.1567   1.00174
6136.2104   1.00304
6136.2642   0.99954
6136.3179   0.99934
6136.3717   0.99734
6136.4254   0.99604
6136.4791   1.00005
6136.5329   1.00025
6136.5866   0.99715
6136.6404   0.99715
6136.6941   0.99565
6136.7479   0.99806
6136.8016   0.99706
6136.8554   0.99856
6136.9091   1.00196
6136.9629   0.99777
6137.0166   0.99947
6137.0704   1.00007
6137.1241   1.00268
6137.1779   0.99878
6137.2316   1.00438
6137.2854   0.99919
6137.3391   0.99849
6137.3929   0.99939
6137.4466   0.99950
6137.5004   1.00110
6137.5542   0.99911
6137.6079   0.99491
6137.6617   0.99791
6137.7154   0.99802
6137.7692   0.99542
6137.8229   0.99393
6137.8767   0.99463
6137.9305   0.99704
6137.9842   0.99744
6138.0380   0.99984
6138.0917   1.00045
6138.1455   0.99745
6138.1993   0.99996
6138.2530   0.99906
6138.3068   0.99887
6138.3605   0.99917
6138.4143   0.99768
6138.4681   0.99928
6138.5218   0.99609
6138.5756   0.99879
6138.6294   0.99770
6138.6831   1.00400
6138.7369   1.00230
6138.7907   0.99921
6138.8444   0.99501
6138.8982   1.00292
6138.9520   0.99932
6139.0057   0.99683
6139.0595   1.00223
6139.1133   1.00204
6139.1670   0.99904
6139.2208   1.00085
6139.2746   0.99885
6139.3283   0.99736
6139.3821   0.99996
6139.4359   0.99896
6139.4896   1.00157
6139.5434   1.00197
6139.5972   1.00038
6139.6510   0.99918
6139.7047   1.00339
6139.7585   0.99619
6139.8123   1.00039
6139.8661   1.00320
6139.9198   0.99750
6139.9736   1.00111
6140.0274   1.00451
6140.0812   0.99981
6140.1349   1.00332
6140.1887   0.99522
6140.2425   0.99992
6140.2963   0.99653
6140.3501   1.00163
6140.4038   1.00053
6140.4576   1.00103
6140.5114   1.00474
6140.5652   1.00044
6140.6190   0.99754
6140.6728   0.99774
6140.7265   1.00115
6140.7803   1.00115
6140.8341   0.99995
6140.8879   0.99865
6140.9417   1.00045
6140.9955   1.00265
6141.0492   1.00086
6141.1030   1.00156
6141.1568   0.99936
6141.2106   0.99976
6141.2644   0.99616
6141.3182   0.99386
6141.3720   0.99086
6141.4258   0.98386
6141.4795   0.98346
6141.5333   0.98136
6141.5871   0.98086
6141.6409   0.98226
6141.6947   0.97706
6141.7485   0.97986
6141.8023   0.97985
6141.8561   0.98185
6141.9099   0.98035
6141.9637   0.98345
6142.0175   0.98615
6142.0713   0.98944
6142.1250   0.99194
6142.1788   0.99794
6142.2326   1.00333
6142.2864   0.99553
6142.3402   1.00403
6142.3940   0.99912
6142.4478   0.99612
6142.5016   1.00101
6142.5554   0.99991
6142.6092   1.00010
6142.6630   0.99730
6142.7168   0.99889
6142.7706   0.99589
6142.8244   0.99678
6142.8782   0.99618
6142.9320   0.99457
6142.9858   0.99836
6143.0396   0.99966
6143.0934   0.99995
6143.1472   0.99994
6143.2010   1.00063
6143.2549   0.99762
6143.3087   0.99632
6143.3625   0.99491
6143.4163   1.00140
6143.4701   1.00079
6143.5239   1.00068
6143.5777   0.99937
6143.6315   0.99976
6143.6853   1.00005
6143.7391   1.00214
6143.7929   1.00473
6143.8467   0.99962
6143.9005   1.00021
6143.9544   1.00030
6144.0082   1.00019
6144.0620   1.00118
6144.1158   1.00137
6144.1696   1.00226
6144.2234   0.99755
6144.2772   1.00164
6144.3311   0.99802
6144.3849   1.00011
6144.4387   1.00190
6144.4925   0.99819
6144.5463   1.00188
6144.6001   0.99967
6144.6539   0.99915
6144.7078   1.00074
6144.7616   0.99413
6144.8154   0.99932
6144.8692   0.99900
6144.9230   0.99459
6144.9769   0.99808
6145.0307   0.99467
6145.0845   1.00395
6145.1383   0.99994
6145.1921   0.99523
6145.2460   0.99822
6145.2998   1.00280
6145.3536   0.99899
6145.4074   1.00218
6145.4613   0.99857
6145.5151   0.99665
6145.5689   1.00314
6145.6227   0.99803
6145.6766   1.00152
6145.7304   1.00470
6145.7842   0.99809
6145.8380   1.00208
6145.8919   0.99576
6145.9457   0.99925
6145.9995   1.00334
6146.0534   1.00333
6146.1072   1.00371
6146.1610   0.99730
6146.2148   1.00269
6146.2687   0.99948
6146.3225   0.99897
6146.3763   1.00285
6146.4302   0.99884
6146.4840   1.00283
6146.5378   1.00242
6146.5917   1.00121
6146.6455   1.00429
6146.6993   0.99988
6146.7532   0.99857
6146.8070   1.00116
6146.8609   1.00205
6146.9147   0.99844
6146.9685   0.99993
6147.0224   0.99912
6147.0762   0.99741
6147.1300   0.99950
6147.1839   0.99768
6147.2377   1.00157
6147.2916   0.98806
6147.3454   0.98286
6147.3992   0.98055
6147.4531   0.97394
6147.5069   0.97153
6147.5608   0.96842
6147.6146   0.96821
6147.6685   0.96110
6147.7223   0.97509
6147.7761   0.96298
6147.8300   0.96688
6147.8838   0.96927
6147.9377   0.96686
6147.9915   0.97185
6148.0454   0.97435
6148.0992   0.98104
6148.1531   0.98263
6148.2069   0.99753
6148.2608   0.99832
6148.3146   0.99981
6148.3685   1.00031
6148.4223   1.00130
6148.4762   1.00030
6148.5300   1.00029
6148.5839   0.99769
6148.6377   0.99719
6148.6916   0.99948
6148.7454   0.99468
6148.7993   0.99558
6148.8531   0.98747
6148.9070   0.97627
6148.9608   0.97687
6149.0147   0.96797
6149.0686   0.97326
6149.1224   0.96826
6149.1763   0.96286
6149.2301   0.96896
6149.2840   0.96366
6149.3378   0.96566
6149.3917   0.96646
6149.4456   0.96876
6149.4994   0.97177
6149.5533   0.97437
6149.6071   0.98517
6149.6610   0.99057
6149.7149   0.99388
6149.7687   0.99458
6149.8226   0.99588
6149.8764   0.99799
6149.9303   1.00299
6149.9842   1.00100
6150.0380   0.99450
6150.0919   0.99601
6150.1458   0.99741
6150.1996   1.00012
6150.2535   1.00193
6150.3074   0.99704
6150.3612   0.99615
6150.4151   1.00085
6150.4690   1.00306
6150.5228   1.00027
6150.5767   1.00248
6150.6306   1.00139
6150.6844   0.99920
6150.7383   0.99992
6150.7922   1.00163
6150.8461   1.00424
6150.8999   0.99895
6150.9538   0.99917
6151.0077   1.00018
6151.0616   1.00309
6151.1154   1.00011
6151.1693   1.00212
6151.2232   0.99624
6151.2770   0.99535
6151.3309   1.00367
6151.3848   1.00069
6151.4387   0.99650
6151.4926   1.00452
6151.5464   0.99554
6151.6003   1.00135
6151.6542   0.99907
6151.7081   1.00409
6151.7619   0.99631
6151.8158   1.00163
6151.8697   1.00125
6151.9236   0.99837
6151.9775   0.99889
6152.0314   1.00561
6152.0852   0.99833
6152.1391   1.00045
6152.1930   0.99977
6152.2469   1.00079
6152.3008   0.99551
6152.3547   0.99803
6152.4085   0.99815
6152.4624   0.99677
6152.5163   0.99740
6152.5702   1.00052
6152.6241   1.00114
6152.6780   0.99646
6152.7319   0.99809
6152.7857   0.99561
6152.8396   0.99813
6152.8935   1.00126
6152.9474   1.00018
6153.0013   1.00181
6153.0552   0.99473
6153.1091   1.00215
6153.1630   1.00148
6153.2169   1.00150
6153.2708   1.00013
6153.3247   0.99525
6153.3785   1.00018
6153.4324   1.00140
6153.4863   1.00223
6153.5402   0.99915
6153.5941   0.99978
6153.6480   1.00060
6153.7019   1.00043
6153.7558   1.00445
6153.8097   0.99988
6153.8636   0.99850
6153.9175   0.99813
6153.9714   0.99966
6154.0253   0.99988
6154.0792   1.00471
6154.1331   1.00203
6154.1870   1.00076
6154.2409   1.00019
6154.2948   0.99911
6154.3487   0.99804
6154.4026   1.00276
6154.4565   1.00219
6154.5104   1.00221
6154.5643   1.00114
6154.6182   0.99837
6154.6721   1.00479
6154.7260   0.99972
6154.7799   1.00294
6154.8339   0.99567
6154.8878   1.00249
6154.9417   0.99822
6154.9956   1.00015
6155.0495   1.00007
6155.1034   0.99920
6155.1573   0.99832
6155.2112   1.00265
6155.2651   0.99907
6155.3190   0.99840
6155.3729   0.99982
6155.4269   0.99784
6155.4808   0.99537
6155.5347   0.99419
6155.5886   0.98982
6155.6425   0.98484
6155.6964   0.97547
6155.7503   0.97509
6155.8042   0.97261
6155.8582   0.96984
6155.9121   0.97146
6155.9660   0.96438
6156.0199   0.96540
6156.0738   0.97183
6156.1277   0.96745
6156.1817   0.96957
6156.2356   0.97169
6156.2895   0.97021
6156.3434   0.97164
6156.3973   0.96616
6156.4513   0.96478
6156.5052   0.96240
6156.5591   0.96152
6156.6130   0.95954
6156.6669   0.95606
6156.7209   0.95318
6156.7748   0.95120
6156.8287   0.94742
6156.8826   0.95533
6156.9366   0.95485
6156.9905   0.95637
6157.0444   0.96359
6157.0983   0.97180
6157.1523   0.97822
6157.2062   0.98184
6157.2601   0.98975
6157.3141   0.99627
6157.3680   0.99819
6157.4219   0.99860
6157.4758   0.99862
6157.5298   1.00203
6157.5837   0.99654
6157.6376   0.99716
6157.6916   0.98917
6157.7455   0.98958
6157.7994   0.97720
6157.8534   0.97291
6157.9073   0.95892
6157.9612   0.95173
6158.0152   0.94534
6158.0691   0.93945
6158.1230   0.93726
6158.1770   0.94337
6158.2309   0.93808
6158.2848   0.94049
6158.3388   0.93980
6158.3927   0.94300
6158.4466   0.94961
6158.5006   0.95702
6158.5545   0.96242
6158.6085   0.97773
6158.6624   0.98623
6158.7163   0.99064
6158.7703   0.99754
6158.8242   1.00075
6158.8782   0.99955
6158.9321   0.99706
6158.9861   0.99866
6159.0400   0.99936
6159.0939   1.00506
6159.1479   1.00217
6159.2018   1.00117
6159.2558   1.00397
6159.3097   0.99547
6159.3637   1.00557
6159.4176   1.00277
6159.4716   1.00347
6159.5255   1.00047
6159.5795   1.00047
6159.6334   0.99647
6159.6874   1.00087
6159.7413   1.00017
6159.7953   1.00457
6159.8492   0.99637
6159.9032   1.00467
6159.9571   0.99776
6160.0111   1.00136
6160.0650   1.00416
6160.1190   1.00066
6160.1729   1.00315
6160.2269   0.99855
6160.2808   1.00355
6160.3348   0.99984
6160.3887   0.99564
6160.4427   1.00103
6160.4966   0.99993
6160.5506   1.00053
6160.6046   0.99942
6160.6585   1.00172
6160.7125   0.99851
6160.7664   1.00081
6160.8204   0.99960
6160.8743   1.00070
6160.9283   0.99599
6160.9823   0.99748
6161.0362   0.99978
6161.0902   0.99857
6161.1441   0.99997
6161.1981   0.99986
6161.2521   0.99835
6161.3060   1.00115
6161.3600   0.99924
6161.4140   1.00623
6161.4679   1.00183
6161.5219   0.99952
6161.5759   1.00131
6161.6298   1.00181
6161.6838   0.99850
6161.7378   1.00279
6161.7917   1.00189
6161.8457   0.99858
6161.8997   1.00057
6161.9536   0.99797
6162.0076   0.99926
6162.0616   0.99605
6162.1155   0.99555
6162.1695   0.99894
6162.2235   0.99713
6162.2775   0.99862
6162.3314   0.99832
6162.3854   0.99921
6162.4394   0.99950
6162.4933   0.99800
6162.5473   0.99829
6162.6013   0.99628
6162.6553   0.99998
6162.7092   0.99627
6162.7632   0.99946
6162.8172   1.00186
6162.8712   0.99785
6162.9251   1.00204
6162.9791   0.99944
6163.0331   1.00163
6163.0871   0.99783
6163.1411   0.99682
6163.1950   1.00271
6163.2490   0.99871
6163.3030   0.99660
6163.3570   0.99870
6163.4110   0.99439
6163.4649   0.99229
6163.5189   0.99828
6163.5729   0.99108
6163.6269   0.99667
6163.6809   0.99777
6163.7349   1.00416
6163.7888   0.99986
6163.8428   1.00066
6163.8968   0.99485
6163.9508   1.00255
6164.0048   0.99635
6164.0588   1.00204
6164.1128   0.99744
6164.1668   1.00464
6164.2207   0.99814
6164.2747   0.99863
6164.3287   1.00003
6164.3827   0.99663
6164.4367   1.00043
6164.4907   0.99863
6164.5447   0.99943
6164.5987   1.00093
6164.6527   1.00093
6164.7067   1.00083
6164.7607   1.00463
6164.8146   1.00173
6164.8686   1.00303
6164.9226   0.99823
6164.9766   0.99753
6165.0306   0.99693
6165.0846   0.99794
6165.1386   0.99574
6165.1926   1.00294
6165.2466   1.00004
6165.3006   1.00485
6165.3546   0.99885
6165.4086   1.00426
6165.4626   1.00586
6165.5166   1.00257
6165.5706   0.99957
6165.6246   1.00238
6165.6786   0.99978
6165.7326   1.00729
6165.7866   1.00030
6165.8406   1.00151
6165.8946   1.00321
6165.9486   1.00172
6166.0026   0.99933
6166.0566   1.00064
6166.1106   0.99845
6166.1646   0.99616
6166.2186   0.99907
6166.2727   0.99958
6166.3267   1.00299
6166.3807   0.99650
6166.4347   1.00001
6166.4887   0.99953
6166.5427   0.99554
6166.5967   1.00455
6166.6507   1.00076
6166.7047   0.99838
6166.7587   1.00089
6166.8127   0.99811
6166.8668   1.00152
6166.9208   0.99923
6166.9748   1.00055
6167.0288   1.00046
6167.0828   1.00148
6167.1368   0.99940
6167.1908   0.99601
6167.2449   1.00243
6167.2989   0.99614
6167.3529   0.99946
6167.4069   1.00228
6167.4609   0.99529
6167.5149   1.00041
6167.5690   1.00093
6167.6230   1.00365
6167.6770   1.00486
6167.7310   0.99868
6167.7850   1.00110
6167.8390   1.00172
6167.8931   0.99814
6167.9471   1.00075
6168.0011   1.00357
6168.0551   0.99679
6168.1092   1.00021
6168.1632   0.99893
6168.2172   1.00275
6168.2712   1.00377
6168.3252   0.99719
6168.3793   1.00161
6168.4333   0.99693
6168.4873   1.00044
6168.5414   0.99426
6168.5954   1.00728
6168.6494   1.00180
6168.7034   1.00532
6168.7575   1.00104
6168.8115   1.00376
6168.8655   1.00058
6168.9195   0.99460
6168.9736   1.00372
6169.0276   0.99674
6169.0816   1.00376
6169.1357   0.99638
6169.1897   0.99870
6169.2437   0.99732
6169.2978   0.99984
6169.3518   0.99976
6169.4058   0.99728
6169.4599   1.00250
6169.5139   0.99652
6169.5679   1.00264
6169.6220   0.99786
6169.6760   1.00238
6169.7301   0.99360
6169.7841   1.00062
6169.8381   0.99814
6169.8922   0.99726
6169.9462   0.99728
6170.0002   0.99460
6170.0543   1.00132
6170.1083   0.99484
6170.1624   0.99976
6170.2164   0.99777
6170.2704   0.99789
6170.3245   0.99791
6170.3785   0.99703
6170.4326   0.99705
6170.4866   0.99717
6170.5407   0.99838
6170.5947   0.99810
6170.6487   0.99642
6170.7028   1.00144
6170.7568   0.99725
6170.8109   1.00177
6170.8649   0.99419
6170.9190   0.99790
6170.9730   1.00152
6171.0271   1.00053
6171.0811   1.00365
6171.1352   0.99896
6171.1892   0.99988
6171.2433   1.00219
6171.2973   1.00131
6171.3514   1.00162
6171.4054   1.00344
6171.4595   0.99865
6171.5135   1.00546
6171.5676   1.00098
6171.6216   0.99739
6171.6757   0.99790
6171.7297   0.99531
6171.7838   0.99923
6171.8379   1.00034
6171.8919   1.00225
6171.9460   1.00096
6172.0000   1.00207
6172.0541   0.99968
6172.1081   1.00509
6172.1622   0.99630
6172.2163   1.00011
6172.2703   1.00552
6172.3244   0.99382
6172.3784   1.00313
6172.4325   0.99534
6172.4866   1.00114
6172.5406   1.00285
6172.5947   0.99976
6172.6487   1.00176
6172.7028   0.99417
6172.7569   1.00107
6172.8109   0.99928
6172.8650   1.00158
6172.9191   1.00148
6172.9731   0.99859
6173.0272   0.99519
6173.0813   0.99399
6173.1353   1.00229
6173.1894   1.00029
6173.2435   0.99829
6173.2975   0.99999
6173.3516   0.99219
6173.4057   0.99689
6173.4597   1.00409
6173.5138   0.99898
6173.5679   0.99888
6173.6219   0.99358
6173.6760   0.99527
6173.7301   1.00047
6173.7842   1.00156
6173.8382   0.99896
6173.8923   1.00005
6173.9464   1.00305
6174.0005   1.00154
6174.0545   1.00233
6174.1086   1.00052
6174.1627   0.99911
6174.2168   1.00401
6174.2708   0.99050
6174.3249   0.99939
6174.3790   0.99578
6174.4331   0.99806
6174.4871   0.99815
6174.5412   0.99674
6174.5953   1.00493
6174.6494   1.00012
6174.7035   0.99231
6174.7575   0.99909
6174.8116   0.99148
6174.8657   0.99166
6174.9198   0.98565
6174.9739   0.99144
6175.0280   0.98582
6175.0820   0.98921
6175.1361   0.97739
6175.1902   0.98757
6175.2443   0.98126
6175.2984   0.98224
6175.3525   0.98622
6175.4065   0.98351
6175.4606   0.99429
6175.5147   0.99167
6175.5688   0.99535
6175.6229   1.00314
6175.6770   1.00122
6175.7311   1.00010
6175.7852   0.99878
6175.8393   0.99876
6175.8933   1.00054
6175.9474   0.99322
6176.0015   1.00330
6176.0556   1.00048
6176.1097   1.00056
6176.1638   0.99614
6176.2179   1.00732
6176.2720   1.00220
6176.3261   1.00468
6176.3802   0.99446
6176.4343   1.00614
6176.4884   0.99392
6176.5425   1.00019
6176.5966   0.99617
6176.6507   0.99265
6176.7048   0.99893
6176.7589   0.99851
6176.8130   0.99208
6176.8671   0.99806
6176.9212   0.99794
6176.9753   0.99802
6177.0294   0.99709
6177.0835   0.99197
6177.1376   0.99525
6177.1917   0.99753
6177.2458   1.00870
6177.2999   0.99428
6177.3540   1.00346
6177.4081   0.99564
6177.4622   1.00121
6177.5163   0.99929
6177.5704   1.00267
6177.6245   1.00014
6177.6786   0.99972
6177.7327   0.99800
6177.7868   1.00218
6177.8409   0.99345
6177.8950   1.00513
6177.9491   0.99721
6178.0033   0.99449
6178.0574   1.00086
6178.1115   0.99584
6178.1656   0.99782
6178.2197   1.00600
6178.2738   0.99727
6178.3279   1.00915
6178.3820   0.99883
6178.4361   0.99711
6178.4903   0.97959
6178.5444   1.00767
6178.5985   0.99714
6178.6526   0.99912
6178.7067   0.99740
6178.7608   0.98608
6178.8149   0.99546
6178.8691   0.98734
6178.9232   0.99612
6178.9773   0.98510
6179.0314   0.99378
6179.0855   0.99946
6179.1397   0.99274
6179.1938   0.98482
6179.2479   0.99470
6179.3020   0.98438
6179.3561   0.98477
6179.4103   0.98735
6179.4644   0.99483
6179.5185   0.98961
6179.5726   0.99709
6179.6268   0.98948
6179.6809   0.99186
6179.7350   0.98804
6179.7891   0.98853
6179.8432   0.99561
6179.8974   0.99609
6179.9515   0.99438
6180.0056   1.00216
6180.0598   1.00305
6180.1139   1.00524
6180.1680   1.00372
6180.2221   0.99471
6180.2763   0.99649
6180.3304   0.99768
6180.3845   1.00567
6180.4387   0.98766
6180.4928   0.99134
6180.5469   1.00033
6180.6011   0.99882
6180.6552   0.99741
6180.7093   1.00320
6180.7635   1.00279
6180.8176   0.99698
6180.8717   1.01717
6180.9259   0.99487
6180.9800   1.01476
6181.0341   1.01445
6181.0883   0.98464
6181.1424   0.98354
% ---------- araur2_74407500.txt ---------- (following 1200 lines)
7436.6994   1.14642
7436.7531   1.06079
7436.8068   0.97326
7436.8605   0.98792
7436.9143   0.99209
7436.9680   1.00875
7437.0217   0.99042
7437.0754   0.98988
7437.1291   0.99455
7437.1829   1.00491
7437.2366   0.99317
7437.2903   0.99283
7437.3440   0.98420
7437.3977   0.97525
7437.4515   0.98441
7437.5052   0.97947
7437.5589   0.98813
7437.6126   0.97569
7437.6663   0.98504
7437.7201   0.99460
7437.7738   0.97706
7437.8275   0.98721
7437.8812   0.99586
7437.9350   0.98262
7437.9887   0.99697
7438.0424   0.99662
7438.0961   0.98897
7438.1499   0.97912
7438.2036   0.99767
7438.2573   0.99342
7438.3111   0.98137
7438.3648   0.98792
7438.4185   0.99517
7438.4722   0.98491
7438.5260   0.98516
7438.5797   0.99821
7438.6334   0.98465
7438.6872   1.00009
7438.7409   0.99814
7438.7946   0.96638
7438.8483   0.98682
7438.9021   0.99526
7438.9558   0.98701
7439.0095   0.98645
7439.0633   0.98139
7439.1170   0.98402
7439.1707   0.99766
7439.2245   1.00700
7439.2782   0.99554
7439.3319   0.98987
7439.3857   0.99201
7439.4394   0.99925
7439.4931   0.98838
7439.5469   0.99921
7439.6006   0.99775
7439.6544   1.00028
7439.7081   0.99761
7439.7618   0.98984
7439.8156   0.99377
7439.8693   1.00261
7439.9230   0.99743
7439.9768   0.99366
7440.0305   1.00009
7440.0843   0.97652
7440.1380   0.98835
7440.1917   0.98917
7440.2455   1.00420
7440.2992   0.98683
7440.3530   1.00365
7440.4067   1.00508
7440.4605   1.00180
7440.5142   0.99752
7440.5679   1.01314
7440.6217   1.00927
7440.6754   0.99379
7440.7292   0.99521
7440.7829   1.00033
7440.8367   0.98855
7440.8904   0.98037
7440.9442   1.00029
7440.9979   0.98761
7441.0517   0.99422
7441.1054   1.00384
7441.1592   0.99376
7441.2129   1.00617
7441.2666   0.99029
7441.3204   0.99290
7441.3741   0.99512
7441.4279   0.99743
7441.4816   0.99074
7441.5354   0.99556
7441.5891   0.98817
7441.6429   0.98128
7441.6967   1.00209
7441.7504   1.00070
7441.8042   0.97941
7441.8579   0.98372
7441.9117   0.98103
7441.9654   0.97813
7442.0192   0.97744
7442.0729   0.96635
7442.1267   0.97396
7442.1804   0.97156
7442.2342   0.98827
7442.2879   0.98117
7442.3417   0.97568
7442.3955   0.97638
7442.4492   0.96828
7442.5030   0.97499
7442.5567   0.97359
7442.6105   0.97049
7442.6643   0.98239
7442.7180   0.99119
7442.7718   0.98779
7442.8255   0.99009
7442.8793   0.99899
7442.9330   1.00139
7442.9868   0.99459
7443.0406   0.99149
7443.0943   0.99928
7443.1481   1.00198
7443.2019   0.99898
7443.2556   0.99737
7443.3094   0.99787
7443.3631   1.00446
7443.4169   0.99486
7443.4707   0.98955
7443.5244   0.99854
7443.5782   0.99584
7443.6320   0.99823
7443.6857   1.01022
7443.7395   0.99071
7443.7933   0.99200
7443.8470   1.01059
7443.9008   1.00498
7443.9546   0.99297
7444.0083   1.00306
7444.0621   0.99775
7444.1159   0.99684
7444.1697   0.99262
7444.2234   1.00041
7444.2772   1.01250
7444.3310   0.99888
7444.3847   0.99537
7444.4385   1.00625
7444.4923   0.99924
7444.5461   0.99832
7444.5998   0.99811
7444.6536   0.99369
7444.7074   1.00047
7444.7611   0.99056
7444.8149   0.99694
7444.8687   1.00202
7444.9225   1.00060
7444.9762   1.00218
7445.0300   1.00256
7445.0838   1.00304
7445.1376   1.00062
7445.1913   0.99340
7445.2451   0.99058
7445.2989   1.00356
7445.3527   0.99264
7445.4065   0.99581
7445.4602   1.00119
7445.5140   0.99577
7445.5678   1.00304
7445.6216   1.00692
7445.6754   1.00849
7445.7291   1.00067
7445.7829   0.98824
7445.8367   0.98702
7445.8905   0.99079
7445.9443   0.99716
7445.9981   0.99544
7446.0518   0.98531
7446.1056   0.99738
7446.1594   0.98925
7446.2132   0.99732
7446.2670   0.99919
7446.3208   0.99186
7446.3745   0.99813
7446.4283   0.99610
7446.4821   0.99427
7446.5359   0.99574
7446.5897   0.99281
7446.6435   1.00378
7446.6973   1.00535
7446.7511   1.00231
7446.8048   0.99218
7446.8586   0.99395
7446.9124   0.99701
7446.9662   0.99478
7447.0200   0.99725
7447.0738   1.00141
7447.1276   0.98957
7447.1814   0.99124
7447.2352   0.99560
7447.2890   1.00017
7447.3427   0.99753
7447.3965   0.99259
7447.4503   1.00266
7447.5041   0.99792
7447.5579   1.00358
7447.6117   0.99834
7447.6655   0.99870
7447.7193   1.00166
7447.7731   0.99742
7447.8269   0.99518
7447.8807   1.00464
7447.9345   0.99720
7447.9883   0.99406
7448.0421   1.00032
7448.0959   0.99378
7448.1497   0.99204
7448.2035   1.00119
7448.2573   0.99695
7448.3111   0.99881
7448.3649   1.00187
7448.4187   0.99532
7448.4725   1.00468
7448.5263   1.00073
7448.5801   0.99769
7448.6339   0.99444
7448.6877   0.99640
7448.7415   0.99645
7448.7953   0.99631
7448.8491   0.99276
7448.9029   0.99112
7448.9567   0.99047
7449.0105   0.99232
7449.0643   0.99017
7449.1181   0.98113
7449.1719   0.98898
7449.2257   0.98443
7449.2795   0.98968
7449.3333   0.99163
7449.3872   0.98828
7449.4410   0.98694
7449.4948   0.99479
7449.5486   0.99014
7449.6024   0.98679
7449.6562   0.99293
7449.7100   0.99778
7449.7638   0.98983
7449.8176   0.99318
7449.8714   0.99443
7449.9252   0.99858
7449.9791   0.99933
7450.0329   0.99877
7450.0867   0.99262
7450.1405   0.99707
7450.1943   0.99691
7450.2481   0.99796
7450.3019   0.99371
7450.3557   0.99885
7450.4096   0.99810
7450.4634   0.99364
7450.5172   0.99669
7450.5710   0.99823
7450.6248   0.99378
7450.6786   1.00342
7450.7325   0.99777
7450.7863   1.00131
7450.8401   0.99645
7450.8939   1.00120
7450.9477   0.99714
7451.0016   1.00268
7451.0554   0.99333
7451.1092   0.99527
7451.1630   0.99561
7451.2168   1.00225
7451.2707   1.00420
7451.3245   1.00444
7451.3783   1.00318
7451.4321   1.00812
7451.4859   1.00416
7451.5398   1.00220
7451.5936   1.00154
7451.6474   0.99878
7451.7012   1.00082
7451.7551   0.99926
7451.8089   1.00110
7451.8627   1.00514
7451.9165   1.00558
7451.9704   0.99692
7452.0242   0.99756
7452.0780   1.00540
7452.1318   1.00063
7452.1857   1.00537
7452.2395   0.99931
7452.2933   1.00415
7452.3472   0.99959
7452.4010   1.00032
7452.4548   0.99666
7452.5086   1.00530
7452.5625   0.99573
7452.6163   0.99757
7452.6701   0.99601
7452.7240   0.99814
7452.7778   1.00118
7452.8316   0.99762
7452.8855   0.99665
7452.9393   0.99359
7452.9931   0.99742
7453.0470   0.99606
7453.1008   1.00589
7453.1546   0.99703
7453.2085   1.00356
7453.2623   1.00510
7453.3161   1.00583
7453.3700   1.00017
7453.4238   0.99790
7453.4776   1.00653
7453.5315   1.00157
7453.5853   1.00230
7453.6392   1.00383
7453.6930   0.99187
7453.7468   1.00190
7453.8007   1.00013
7453.8545   1.00267
7453.9084   1.00130
7453.9622   1.00393
7454.0160   0.99156
7454.0699   0.99850
7454.1237   1.00043
7454.1776   0.99956
7454.2314   1.00389
7454.2852   1.00332
7454.3391   1.00226
7454.3929   0.99779
7454.4468   1.00552
7454.5006   0.99955
7454.5545   0.99978
7454.6083   1.00541
7454.6622   1.00284
7454.7160   1.00687
7454.7698   0.99940
7454.8237   1.00253
7454.8775   1.00746
7454.9314   1.00900
7454.9852   1.00623
7455.0391   1.00066
7455.0929   0.99459
7455.1468   1.00102
7455.2006   0.99785
7455.2545   1.00348
7455.3083   1.00130
7455.3622   0.99873
7455.4160   0.99306
7455.4699   0.99099
7455.5237   0.99802
7455.5776   1.00315
7455.6314   0.99498
7455.6853   0.99991
7455.7391   1.00524
7455.7930   1.00157
7455.8468   1.00540
7455.9007   0.99402
7455.9546   1.00275
7456.0084   1.00298
7456.0623   0.99821
7456.1161   1.00184
7456.1700   1.00527
7456.2238   1.00400
7456.2777   0.99662
7456.3316   0.99905
7456.3854   0.99968
7456.4393   1.00081
7456.4931   0.99784
7456.5470   1.00176
7456.6008   1.00209
7456.6547   0.99722
7456.7086   0.99565
7456.7624   0.99688
7456.8163   1.00030
7456.8701   1.00663
7456.9240   0.99636
7456.9779   0.99609
7457.0317   0.99741
7457.0856   1.01224
7457.1395   1.00937
7457.1933   0.99530
7457.2472   0.99612
7457.3011   1.00335
7457.3549   0.99858
7457.4088   1.00120
7457.4626   1.00623
7457.5165   0.99906
7457.5704   1.00719
7457.6242   1.00411
7457.6781   0.99754
7457.7320   1.00717
7457.7859   0.99980
7457.8397   0.99362
7457.8936   0.99955
7457.9475   0.99758
7458.0013   0.99860
7458.0552   0.99483
7458.1091   1.00306
7458.1629   1.00079
7458.2168   0.99961
7458.2707   1.00404
7458.3246   1.00277
7458.3784   0.99419
7458.4323   1.00172
7458.4862   1.00425
7458.5400   0.99868
7458.5939   1.00490
7458.6478   1.00073
7458.7017   0.99596
7458.7555   0.99648
7458.8094   1.00741
7458.8633   1.00124
7458.9172   0.99327
7458.9710   1.00039
7459.0249   1.00272
7459.0788   0.99535
7459.1327   0.99817
7459.1866   0.99950
7459.2404   0.99103
7459.2943   0.99806
7459.3482   0.99498
7459.4021   1.00081
7459.4560   0.99664
7459.5098   1.00246
7459.5637   0.99969
7459.6176   0.99992
7459.6715   0.99805
7459.7254   1.00037
7459.7792   1.00040
7459.8331   0.99153
7459.8870   0.99825
7459.9409   0.99658
7459.9948   0.99611
7460.0487   0.99563
7460.1025   0.99776
7460.1564   0.99659
7460.2103   0.99712
7460.2642   1.00254
7460.3181   1.00237
7460.3720   0.99810
7460.4259   0.99662
7460.4797   0.99595
7460.5336   0.99808
7460.5875   1.00381
7460.6414   1.00883
7460.6953   1.00426
7460.7492   0.99529
7460.8031   1.00111
7460.8570   1.00304
7460.9109   0.99427
7460.9647   1.00239
7461.0186   0.99762
7461.0725   0.98375
7461.1264   1.00298
7461.1803   1.00030
7461.2342   0.99793
7461.2881   1.00346
7461.3420   1.00418
7461.3959   1.00571
7461.4498   1.00444
7461.5037   0.99956
7461.5576   1.00269
7461.6115   1.00542
7461.6654   0.99494
7461.7193   0.99757
7461.7732   1.00540
7461.8271   0.99892
7461.8810   0.99075
7461.9349   0.99878
7461.9888   0.99060
7462.0427   0.97893
7462.0965   0.97846
7462.1504   0.97678
7462.2043   0.97311
7462.2582   0.97424
7462.3121   0.97306
7462.3661   0.97529
7462.4200   0.97612
7462.4739   0.98544
7462.5278   0.98187
7462.5817   0.97350
7462.6356   0.97842
7462.6895   0.97795
7462.7434   0.97807
7462.7973   0.99210
7462.8512   0.98253
7462.9051   0.98565
7462.9590   0.99558
7463.0129   0.99451
7463.0668   0.99593
7463.1207   0.99746
7463.1746   0.99828
7463.2285   0.99951
7463.2824   0.99394
7463.3363   0.99666
7463.3902   0.99779
7463.4442   0.99452
7463.4981   0.99784
7463.5520   1.00157
7463.6059   0.99989
7463.6598   1.00262
7463.7137   1.00255
7463.7676   0.99627
7463.8215   0.99550
7463.8754   0.99942
7463.9294   1.00185
7463.9833   0.99747
7464.0372   0.99490
7464.0911   0.99823
7464.1450   0.99505
7464.1989   1.00688
7464.2528   1.00470
7464.3067   1.00203
7464.3607   1.00115
7464.4146   1.00618
7464.4685   0.99610
7464.5224   1.00713
7464.5763   0.99616
7464.6302   0.99538
7464.6842   1.00181
7464.7381   0.99873
7464.7920   1.00106
7464.8459   1.00318
7464.8998   0.99961
7464.9538   0.99593
7465.0077   0.99636
7465.0616   1.00868
7465.1155   0.99911
7465.1694   1.00503
7465.2234   0.99606
7465.2773   0.99958
7465.3312   0.99901
7465.3851   0.99973
7465.4391   1.00196
7465.4930   0.99578
7465.5469   0.99641
7465.6008   1.00203
7465.6548   0.99216
7465.7087   0.99478
7465.7626   0.99811
7465.8165   0.99813
7465.8705   0.99496
7465.9244   1.00038
7465.9783   0.99830
7466.0322   0.99753
7466.0862   0.99875
7466.1401   0.99888
7466.1940   1.00320
7466.2479   1.00193
7466.3019   0.99435
7466.3558   0.99737
7466.4097   0.99780
7466.4637   0.99982
7466.5176   1.00695
7466.5715   0.99417
7466.6255   0.99789
7466.6794   1.00342
7466.7333   1.00184
7466.7873   1.00667
7466.8412   1.00449
7466.8951   1.00001
7466.9491   1.00384
7467.0030   0.99816
7467.0569   1.00068
7467.1109   0.99231
7467.1648   0.99893
7467.2187   0.99505
7467.2727   1.00108
7467.3266   1.00250
7467.3806   0.99932
7467.4345   0.99425
7467.4884   1.00357
7467.5424   0.99929
7467.5963   0.99902
7467.6502   0.99194
7467.7042   0.99866
7467.7581   0.99999
7467.8121   0.99781
7467.8660   0.98823
7467.9199   0.98115
7467.9739   0.98248
7468.0278   0.97790
7468.0818   0.97362
7468.1357   0.97394
7468.1897   0.97907
7468.2436   0.97409
7468.2975   0.97801
7468.3515   0.97333
7468.4054   0.97296
7468.4594   0.97128
7468.5133   0.97550
7468.5673   0.97502
7468.6212   0.97814
7468.6752   0.97467
7468.7291   0.98349
7468.7831   0.99001
7468.8370   0.99483
7468.8910   0.99315
7468.9449   0.98778
7468.9988   1.00260
7469.0528   0.99722
7469.1067   0.99714
7469.1607   0.99936
7469.2146   1.00378
7469.2686   0.99920
7469.3226   1.00833
7469.3765   0.99865
7469.4305   0.99977
7469.4844   1.00099
7469.5384   0.99561
7469.5923   0.99273
7469.6463   0.99465
7469.7002   1.00357
7469.7542   1.00119
7469.8081   0.99921
7469.8621   0.99623
7469.9160   1.00375
7469.9700   0.98908
7470.0240   1.00100
7470.0779   0.99902
7470.1319   0.99964
7470.1858   1.00046
7470.2398   0.99278
7470.2937   1.00030
7470.3477   1.00222
7470.4017   0.99324
7470.4556   0.99816
7470.5096   1.00088
7470.5635   1.00020
7470.6175   1.00242
7470.6715   0.99994
7470.7254   1.00066
7470.7794   1.00167
7470.8333   0.99809
7470.8873   0.99691
7470.9413   0.99593
7470.9952   0.99745
7471.0492   1.00377
7471.1032   0.99509
7471.1571   0.99591
7471.2111   0.99983
7471.2651   0.99815
7471.3190   0.99237
7471.3730   0.99378
7471.4270   0.99450
7471.4809   0.99002
7471.5349   1.00224
7471.5889   0.99286
7471.6428   0.99518
7471.6968   0.99839
7471.7508   1.00171
7471.8047   0.99493
7471.8587   0.99735
7471.9127   1.00007
7471.9666   0.99938
7472.0206   0.99860
7472.0746   1.00252
7472.1286   1.00104
7472.1825   1.00065
7472.2365   1.00137
7472.2905   0.99869
7472.3444   0.99211
7472.3984   0.99792
7472.4524   1.00244
7472.5064   0.99896
7472.5603   1.00078
7472.6143   0.99469
7472.6683   1.00211
7472.7223   1.00283
7472.7762   0.99764
7472.8302   0.99886
7472.8842   0.99727
7472.9382   0.99989
7472.9922   0.99491
7473.0461   0.99822
7473.1001   1.00124
7473.1541   0.99116
7473.2081   0.99917
7473.2620   0.99869
7473.3160   0.99930
7473.3700   0.99672
7473.4240   1.00203
7473.4780   0.99825
7473.5320   0.99757
7473.5859   1.00338
7473.6399   0.99660
7473.6939   0.99671
7473.7479   1.00293
7473.8019   0.99844
7473.8559   0.99656
7473.9098   0.99857
7473.9638   0.99209
7474.0178   1.00190
7474.0718   0.99382
7474.1258   1.00473
7474.1798   1.00154
7474.2338   0.99886
7474.2877   0.99647
7474.3417   1.00149
7474.3957   1.00410
7474.4497   0.99501
7474.5037   1.00383
7474.5577   0.99554
7474.6117   1.00296
7474.6657   1.00057
7474.7196   1.00398
7474.7736   0.99840
7474.8276   1.00261
7474.8816   0.99992
7474.9356   1.00654
7474.9896   1.00685
7475.0436   1.00226
7475.0976   1.00227
7475.1516   1.00089
7475.2056   1.00270
7475.2596   1.00181
7475.3136   1.00112
7475.3676   1.00574
7475.4216   1.00085
7475.4756   1.00466
7475.5296   0.99657
7475.5835   1.00348
7475.6375   0.99770
7475.6915   1.00191
7475.7455   1.00682
7475.7995   1.01043
7475.8535   1.00164
7475.9075   1.00165
7475.9615   0.99647
7476.0155   0.99748
7476.0695   0.99609
7476.1235   0.99830
7476.1775   1.00611
7476.2315   0.99632
7476.2855   0.99723
7476.3395   1.00224
7476.3935   0.99585
7476.4475   0.99496
7476.5015   0.99697
7476.5556   0.99878
7476.6096   0.99089
7476.6636   1.00020
7476.7176   1.00161
7476.7716   0.99942
7476.8256   0.99913
7476.8796   0.99504
7476.9336   0.99885
7476.9876   0.99916
7477.0416   1.00077
7477.0956   1.00048
7477.1496   0.99728
7477.2036   0.99929
7477.2576   1.00190
7477.3116   1.00391
7477.3657   0.99852
7477.4197   0.99783
7477.4737   0.99774
7477.5277   1.00294
7477.5817   0.99825
7477.6357   1.00126
7477.6897   0.99977
7477.7437   0.99808
7477.7977   0.99838
7477.8518   1.00049
7477.9058   1.00120
7477.9598   0.99630
7478.0138   1.00141
7478.0678   1.00172
7478.1218   1.00613
7478.1758   1.00443
7478.2299   0.99924
7478.2839   1.00285
7478.3379   1.00485
7478.3919   1.00176
7478.4459   1.00496
7478.4999   1.00247
7478.5540   1.00408
7478.6080   1.00178
7478.6620   0.99849
7478.7160   0.99939
7478.7700   1.00080
7478.8241   0.99730
7478.8781   0.99861
7478.9321   1.00071
7478.9861   1.00162
7479.0401   0.99722
7479.0942   1.00343
7479.1482   1.00323
7479.2022   1.00064
7479.2562   0.99524
7479.3102   0.99585
7479.3643   0.99805
7479.4183   0.99455
7479.4723   0.99626
7479.5263   0.99356
7479.5804   1.00077
7479.6344   1.00097
7479.6884   0.99227
7479.7424   0.99828
7479.7965   0.99808
7479.8505   0.99448
7479.9045   0.99809
7479.9586   0.99929
7480.0126   0.99649
7480.0666   0.99719
7480.1206   1.00030
7480.1747   1.00260
7480.2287   0.99720
7480.2827   0.99970
7480.3368   1.00490
7480.3908   1.00121
7480.4448   0.99801
7480.4989   1.00361
7480.5529   1.00361
7480.6069   0.99651
7480.6610   1.00161
7480.7150   1.00401
7480.7690   1.00001
7480.8231   0.99582
7480.8771   1.00122
7480.9311   0.99352
7480.9852   0.99942
7481.0392   1.00172
7481.0932   1.00382
7481.1473   1.00092
7481.2013   1.00212
7481.2554   0.99902
7481.3094   0.99782
7481.3634   1.00102
7481.4175   1.00202
7481.4715   1.00242
7481.5255   1.00062
7481.5796   1.00012
7481.6336   0.99872
7481.6877   1.00042
7481.7417   0.99631
7481.7957   0.99761
7481.8498   1.00101
7481.9038   0.99531
7481.9579   1.00301
7482.0119   0.99991
7482.0660   1.00631
7482.1200   1.00201
7482.1740   1.00400
7482.2281   1.00230
7482.2821   0.99920
7482.3362   1.00250
7482.3902   0.99750
7482.4443   1.00410
7482.4983   0.99979
7482.5524   0.99849
7482.6064   1.00419
7482.6605   0.99529
7482.7145   0.99678
7482.7686   0.99788
7482.8226   0.99948
7482.8767   1.00018
7482.9307   0.99257
7482.9848   0.99867
7483.0388   1.00227
7483.0929   1.00416
7483.1469   1.00036
7483.2010   0.99806
7483.2550   0.99206
7483.3091   0.99945
7483.3631   0.99825
7483.4172   0.99885
7483.4712   0.99864
7483.5253   0.99624
7483.5793   0.99913
7483.6334   1.00113
7483.6874   0.99863
7483.7415   0.99652
7483.7956   0.99802
7483.8496   0.99502
7483.9037   1.00081
7483.9577   0.99931
7484.0118   0.99940
7484.0658   1.00220
7484.1199   1.00110
7484.1740   0.99639
7484.2280   0.99769
7484.2821   1.00858
7484.3361   1.00548
7484.3902   0.99787
7484.4443   0.99837
7484.4983   0.99886
7484.5524   1.00306
7484.6064   0.99825
7484.6605   0.99785
7484.7146   0.99775
7484.7686   0.99964
7484.8227   1.00404
7484.8768   1.00103
7484.9308   1.00283
7484.9849   0.99692
7485.0389   0.99962
7485.0930   0.99941
7485.1471   1.00270
7485.2011   1.00030
7485.2552   0.99459
7485.3093   0.99539
7485.3633   1.00498
7485.4174   0.99908
7485.4715   0.99847
7485.5255   1.00267
7485.5796   0.99626
7485.6337   0.99486
7485.6878   0.99995
7485.7418   0.99715
7485.7959   0.99714
7485.8500   0.99733
7485.9040   0.99823
7485.9581   1.00222
7486.0122   1.00182
7486.0663   1.00111
7486.1203   0.99571
7486.1744   0.99920
7486.2285   0.99669
7486.2825   1.00479
7486.3366   1.00478
7486.3907   0.99108
7486.4448   1.00027
7486.4988   1.00236
7486.5529   0.99966
7486.6070   0.99895
7486.6611   0.99885
7486.7151   1.00054
7486.7692   1.00283
7486.8233   0.99923
7486.8774   1.00062
7486.9315   1.00272
7486.9855   1.00311
7487.0396   0.99900
7487.0937   1.00060
7487.1478   1.00299
7487.2019   1.00309
7487.2559   0.99818
7487.3100   1.00357
7487.3641   1.00007
7487.4182   1.00116
7487.4723   1.00065
7487.5263   0.99975
7487.5804   0.99944
7487.6345   1.00404
7487.6886   0.99943
7487.7427   0.99812
7487.7968   1.00782
7487.8509   1.00021
7487.9049   0.99870
7487.9590   0.99890
7488.0131   1.00209
7488.0672   0.99549
7488.1213   0.99818
7488.1754   0.99997
7488.2295   0.99697
7488.2835   1.00266
7488.3376   1.00326
7488.3917   1.00015
7488.4458   0.99824
7488.4999   1.00024
7488.5540   0.99723
7488.6081   1.00222
7488.6622   0.99812
7488.7163   0.99931
7488.7704   0.99481
7488.8245   1.00670
7488.8785   1.00209
7488.9326   1.00049
7488.9867   1.00058
7489.0408   1.00008
7489.0949   0.99967
7489.1490   1.00246
7489.2031   0.99776
7489.2572   1.00025
7489.3113   1.00215
7489.3654   1.00514
7489.4195   1.00063
7489.4736   0.99993
7489.5277   0.99912
7489.5818   1.00082
7489.6359   1.00201
7489.6900   0.99811
7489.7441   1.00540
7489.7982   1.00399
7489.8523   1.00199
7489.9064   1.00668
7489.9605   0.99828
7490.0146   1.00397
7490.0687   0.99857
7490.1228   0.99666
7490.1769   1.00176
7490.2310   0.99655
7490.2851   1.00485
7490.3392   1.00014
7490.3933   1.00344
7490.4474   1.00293
7490.5015   0.99663
7490.5556   1.00182
7490.6097   1.00161
7490.6638   1.00281
7490.7179   1.00580
7490.7720   1.00330
7490.8261   0.99920
7490.8802   0.99789
7490.9344   0.99939
7490.9885   1.00658
7491.0426   1.00148
7491.0967   1.00137
7491.1508   1.00207
7491.2049   1.00276
7491.2590   1.00176
7491.3131   1.00385
7491.3672   0.99755
7491.4213   0.99934
7491.4754   1.00434
7491.5296   0.99924
7491.5837   1.00323
7491.6378   1.00413
7491.6919   0.99872
7491.7460   0.99812
7491.8001   1.00372
7491.8542   1.00071
7491.9084   1.00311
7491.9625   1.00321
7492.0166   0.99920
7492.0707   0.99720
7492.1248   1.00089
7492.1789   1.00249
7492.2330   0.99779
7492.2872   1.00398
7492.3413   0.99928
7492.3954   1.00018
7492.4495   1.00318
7492.5036   0.99977
7492.5578   0.99727
7492.6119   0.99917
7492.6660   1.00006
7492.7201   0.99886
7492.7742   1.00006
7492.8284   0.99726
7492.8825   1.00095
7492.9366   0.99785
7492.9907   0.99895
7493.0448   1.00065
7493.0990   0.99764
7493.1531   0.99224
7493.2072   0.99984
7493.2613   1.00244
7493.3155   0.99934
7493.3696   0.99694
7493.4237   1.00073
7493.4778   0.99743
7493.5320   1.00463
7493.5861   0.99443
7493.6402   0.99963
7493.6943   0.99833
7493.7485   1.00343
7493.8026   0.99823
7493.8567   1.00062
7493.9109   0.99962
7493.9650   0.99782
7494.0191   0.99192
7494.0733   0.99802
7494.1274   1.00322
7494.1815   0.99652
7494.2356   0.99942
7494.2898   1.00232
7494.3439   1.00172
7494.3980   0.99672
7494.4522   1.00192
7494.5063   0.99722
7494.5604   0.99832
7494.6146   0.99702
7494.6687   0.99892
7494.7228   0.99453
7494.7770   1.00033
7494.8311   1.00053
7494.8852   0.99753
7494.9394   0.99603
7494.9935   0.99403
7495.0477   0.99483
7495.1018   0.99733
7495.1559   0.99414
7495.2101   0.99164
7495.2642   0.99134
7495.3183   0.98644
7495.3725   0.99484
7495.4266   0.98375
7495.4808   0.98985
7495.5349   0.99125
7495.5891   0.98795
7495.6432   0.99036
7495.6973   0.99006
7495.7515   0.99696
7495.8056   0.98427
7495.8598   0.99797
7495.9139   0.99647
7495.9680   0.99378
7496.0222   0.99408
7496.0763   0.99838
7496.1305   0.99529
7496.1846   1.00019
7496.2388   0.99540
7496.2929   1.00180
7496.3471   0.99330
7496.4012   0.99461
7496.4554   0.99611
7496.5095   0.99892
7496.5637   0.99302
7496.6178   1.00123
7496.6720   0.99793
7496.7261   0.99294
7496.7803   0.99355
7496.8344   0.99935
7496.8886   0.99916
7496.9427   1.00086
7496.9969   0.99637
7497.0510   0.99798
7497.1052   1.00038
7497.1593   0.99389
7497.2135   1.00200
7497.2676   1.00620
7497.3218   1.00021
7497.3759   0.99932
7497.4301   1.00352
7497.4842   0.99473
7497.5384   1.00194
7497.5925   0.99155
7497.6467   1.00516
7497.7009   0.99516
7497.7550   1.00137
7497.8092   1.00498
7497.8633   1.00129
7497.9175   1.00140
7497.9716   1.00651
7498.0258   0.99152
7498.0800   1.00462
7498.1341   0.99903
7498.1883   0.98974
7498.2424   0.99975
7498.2966   1.00066
7498.3508   1.00207
7498.4049   1.00288
7498.4591   1.00259
7498.5132   1.00390
7498.5674   0.99462
7498.6216   1.00583
7498.6757   0.99524
7498.7299   1.00275
7498.7841   0.99716
7498.8382   0.99317
7498.8924   0.99918
7498.9466   1.00210
7499.0007   1.00171
7499.0549   0.99872
7499.1091   0.98903
7499.1632   1.00035
7499.2174   1.00506
7499.2716   0.99877
7499.3257   0.99818
7499.3799   1.00700
7499.4341   0.99921
7499.4882   1.00053
7499.5424   1.00064
7499.5966   0.99455
7499.6507   1.00797
7499.7049   0.99588
7499.7591   0.99680
7499.8133   1.00021
7499.8674   1.00383
7499.9216   0.99614
7499.9758   0.99936
7500.0299   1.00277
7500.0841   0.98789
7500.1383   1.00801
7500.1925   0.99972
7500.2466   1.00574
7500.3008   1.00326
7500.3550   0.99337
7500.4092   1.00669
7500.4633   1.01071
7500.5175   0.99592
7500.5717   1.00734
7500.6259   1.00686
7500.6801   1.00378
7500.7342   0.99660
7500.7884   1.00071
7500.8426   1.00083
7500.8968   0.99505
7500.9509   0.99727
7501.0051   0.98059
7501.0593   1.01321
7501.1135   0.98603
7501.1677   1.00225
7501.2219   1.01907
7501.2760   0.98989
7501.3302   1.01351
7501.3844   1.00643
% ---------- araur2_77507800.txt ---------- (following 1000 lines)
7746.5729   0.98416
7746.6276   1.00580
7746.6823   0.99704
7746.7371   1.00428
7746.7918   0.99222
7746.8465   0.99776
7746.9012   0.99820
7746.9559   1.00174
7747.0107   0.99727
7747.0654   0.99771
7747.1201   1.00095
7747.1748   1.01009
7747.2295   1.00623
7747.2843   1.00236
7747.3390   0.99820
7747.3937   1.00444
7747.4484   0.99837
7747.5032   1.00151
7747.5579   1.00175
7747.6126   1.00968
7747.6673   1.00712
7747.7221   1.00715
7747.7768   1.00379
7747.8315   0.99783
7747.8862   0.99666
7747.9410   0.99330
7747.9957   0.99913
7748.0504   0.99826
7748.1052   0.98940
7748.1599   0.99533
7748.2146   0.99517
7748.2693   0.99500
7748.3241   1.00083
7748.3788   0.99617
7748.4335   0.99490
7748.4883   0.99563
7748.5430   0.99937
7748.5977   0.99870
7748.6525   0.99483
7748.7072   0.99416
7748.7619   0.99640
7748.8167   1.00173
7748.8714   0.99086
7748.9261   0.99539
7748.9809   1.00122
7749.0356   1.00115
7749.0903   0.99788
7749.1451   1.00041
7749.1998   0.99584
7749.2546   0.99637
7749.3093   0.99820
7749.3640   1.00193
7749.4188   0.99656
7749.4735   0.99059
7749.5282   0.99652
7749.5830   1.00025
7749.6377   0.99658
7749.6925   0.99661
7749.7472   0.99524
7749.8019   0.99336
7749.8567   0.99329
7749.9114   1.00642
7749.9662   0.99455
7750.0209   0.99807
7750.0756   1.00010
7750.1304   1.00173
7750.1851   1.00336
7750.2399   0.99648
7750.2946   1.00171
7750.3494   0.99594
7750.4041   0.99666
7750.4589   0.99839
7750.5136   1.00571
7750.5684   0.99624
7750.6231   1.00166
7750.6778   0.99469
7750.7326   0.99702
7750.7873   1.00104
7750.8421   0.99746
7750.8968   0.99899
7750.9516   0.99911
7751.0063   0.99584
7751.0611   0.99986
7751.1158   1.00059
7751.1706   0.99151
7751.2253   0.99743
7751.2801   1.00026
7751.3348   0.99688
7751.3896   1.00210
7751.4443   1.00292
7751.4991   0.99795
7751.5538   0.99927
7751.6086   0.99869
7751.6634   1.00111
7751.7181   1.00334
7751.7729   0.99996
7751.8276   0.99958
7751.8824   1.00020
7751.9371   0.99972
7751.9919   0.99704
7752.0466   1.00236
7752.1014   1.00068
7752.1562   0.99951
7752.2109   0.99523
7752.2657   1.00145
7752.3204   0.99887
7752.3752   1.00039
7752.4299   1.00241
7752.4847   1.00342
7752.5395   1.00324
7752.5942   1.00206
7752.6490   1.00098
7752.7038   0.99560
7752.7585   1.00232
7752.8133   1.00354
7752.8680   1.00226
7752.9228   0.99757
7752.9776   1.00089
7753.0323   0.99851
7753.0871   1.00593
7753.1419   1.00305
7753.1966   1.00086
7753.2514   1.00148
7753.3062   1.00040
7753.3609   0.99851
7753.4157   1.00243
7753.4704   1.00145
7753.5252   1.00096
7753.5800   1.00238
7753.6348   1.00660
7753.6895   1.00291
7753.7443   1.00043
7753.7991   1.00274
7753.8538   1.00406
7753.9086   1.00088
7753.9634   1.00219
7754.0181   1.00291
7754.0729   1.00122
7754.1277   0.99974
7754.1825   1.00365
7754.2372   0.99876
7754.2920   1.00258
7754.3468   1.00029
7754.4015   1.00121
7754.4563   1.00302
7754.5111   0.99473
7754.5659   0.99725
7754.6206   0.99696
7754.6754   0.99787
7754.7302   1.00069
7754.7850   1.00100
7754.8397   0.99411
7754.8945   0.99893
7754.9493   0.99724
7755.0041   1.00165
7755.0588   1.00256
7755.1136   0.99957
7755.1684   1.00209
7755.2232   1.00170
7755.2780   1.00051
7755.3327   1.00132
7755.3875   0.99923
7755.4423   0.99964
7755.4971   0.99696
7755.5519   0.99657
7755.6066   0.99288
7755.6614   0.99879
7755.7162   0.99810
7755.7710   0.99671
7755.8258   1.00042
7755.8806   0.99853
7755.9353   0.99794
7755.9901   0.99415
7756.0449   0.99906
7756.0997   1.00247
7756.1545   1.00238
7756.2093   0.99539
7756.2641   0.99570
7756.3188   0.99920
7756.3736   0.99621
7756.4284   0.99962
7756.4832   0.99793
7756.5380   1.00144
7756.5928   1.00445
7756.6476   1.00326
7756.7024   1.00126
7756.7572   0.99637
7756.8119   1.00248
7756.8667   0.99679
7756.9215   0.99319
7756.9763   1.00390
7757.0311   1.00211
7757.0859   1.00212
7757.1407   1.00292
7757.1955   0.99833
7757.2503   1.00024
7757.3051   1.00254
7757.3599   0.99735
7757.4147   0.99826
7757.4695   1.00346
7757.5243   0.99837
7757.5790   0.99828
7757.6338   0.99268
7757.6886   1.00059
7757.7434   0.99969
7757.7982   0.99800
7757.8530   0.99670
7757.9078   0.99861
7757.9626   0.99771
7758.0174   0.99752
7758.0722   0.99762
7758.1270   0.99753
7758.1818   1.00103
7758.2366   0.99954
7758.2914   1.00264
7758.3462   1.00125
7758.4010   1.00185
7758.4558   0.99926
7758.5106   1.00056
7758.5654   0.99906
7758.6202   0.99777
7758.6750   0.99987
7758.7298   0.99747
7758.7847   0.99988
7758.8395   1.00238
7758.8943   0.99418
7758.9491   0.99249
7759.0039   1.00279
7759.0587   0.99669
7759.1135   0.99980
7759.1683   1.00050
7759.2231   0.99790
7759.2779   0.99730
7759.3327   0.99821
7759.3875   1.00241
7759.4423   1.00091
7759.4971   1.00131
7759.5520   0.99891
7759.6068   1.00072
7759.6616   1.00332
7759.7164   0.99922
7759.7712   0.99812
7759.8260   1.00232
7759.8808   1.00122
7759.9356   1.00012
7759.9904   1.00082
7760.0453   0.99973
7760.1001   1.00213
7760.1549   1.00533
7760.2097   1.00103
7760.2645   0.99723
7760.3193   0.99963
7760.3741   1.00423
7760.4290   0.99823
7760.4838   0.99973
7760.5386   0.99373
7760.5934   0.99923
7760.6482   0.99873
7760.7030   1.00123
7760.7579   0.99503
7760.8127   1.00303
7760.8675   1.00143
7760.9223   1.00343
7760.9771   1.00023
7761.0320   1.00152
7761.0868   0.99922
7761.1416   0.99932
7761.1964   0.99532
7761.2512   1.00352
7761.3061   1.00102
7761.3609   1.00092
7761.4157   0.99692
7761.4705   1.00111
7761.5254   0.99541
7761.5802   1.00291
7761.6350   0.99811
7761.6898   1.00331
7761.7447   0.99790
7761.7995   1.00100
7761.8543   1.00030
7761.9091   1.00070
7761.9640   0.99820
7762.0188   0.99729
7762.0736   1.00349
7762.1284   0.99959
7762.1833   0.99958
7762.2381   0.99768
7762.2929   1.00168
7762.3478   1.00138
7762.4026   0.99907
7762.4574   1.00197
7762.5122   1.00027
7762.5671   1.00356
7762.6219   1.00046
7762.6767   1.00506
7762.7316   1.00025
7762.7864   0.99885
7762.8412   1.00114
7762.8961   1.00054
7762.9509   1.00724
7763.0057   1.00363
7763.0606   0.99673
7763.1154   1.00112
7763.1702   0.99932
7763.2251   0.99712
7763.2799   0.99781
7763.3347   0.99351
7763.3896   0.99500
7763.4444   0.99690
7763.4993   1.00129
7763.5541   0.99929
7763.6089   0.99788
7763.6638   1.00298
7763.7186   0.99737
7763.7735   0.99727
7763.8283   1.00076
7763.8831   0.99546
7763.9380   0.99925
7763.9928   0.99285
7764.0477   1.00064
7764.1025   0.99774
7764.1573   1.00243
7764.2122   0.99843
7764.2670   1.00102
7764.3219   0.99771
7764.3767   1.00031
7764.4316   1.00230
7764.4864   0.99850
7764.5412   0.99549
7764.5961   1.00328
7764.6509   1.00008
7764.7058   1.00337
7764.7606   1.00307
7764.8155   1.00116
7764.8703   0.99835
7764.9252   1.00365
7764.9800   0.99694
7765.0349   0.99933
7765.0897   1.00123
7765.1446   0.99942
7765.1994   0.99931
7765.2543   1.00011
7765.3091   1.00330
7765.3640   1.00179
7765.4188   0.99619
7765.4737   1.00058
7765.5285   1.00247
7765.5834   0.99406
7765.6382   1.00736
7765.6931   1.00185
7765.7479   1.00064
7765.8028   0.99714
7765.8576   1.00033
7765.9125   0.99862
7765.9673   0.99871
7766.0222   1.00120
7766.0771   0.99920
7766.1319   0.99949
7766.1868   1.00018
7766.2416   0.99897
7766.2965   0.99717
7766.3513   0.99966
7766.4062   1.00105
7766.4611   1.00334
7766.5159   0.99963
7766.5708   0.99592
7766.6256   1.00162
7766.6805   1.00081
7766.7354   1.00020
7766.7902   0.99559
7766.8451   1.00178
7766.8999   0.99527
7766.9548   1.00536
7767.0097   0.99955
7767.0645   1.00485
7767.1194   0.99754
7767.1743   0.99783
7767.2291   1.00072
7767.2840   1.00481
7767.3388   1.00060
7767.3937   0.99769
7767.4486   1.00628
7767.5034   1.00017
7767.5583   1.00396
7767.6132   0.99925
7767.6680   1.00334
7767.7229   0.99793
7767.7778   1.00122
7767.8326   1.00082
7767.8875   0.99991
7767.9424   1.00100
7767.9972   0.99689
7768.0521   1.00078
7768.1070   0.99717
7768.1619   0.99536
7768.2167   0.99825
7768.2716   1.00443
7768.3265   1.00202
7768.3813   1.00061
7768.4362   0.99850
7768.4911   1.00059
7768.5460   1.00208
7768.6008   0.99617
7768.6557   0.99706
7768.7106   0.99695
7768.7655   0.99814
7768.8203   0.99743
7768.8752   0.99922
7768.9301   0.99991
7768.9850   1.00090
7769.0398   1.00269
7769.0947   0.99767
7769.1496   1.00236
7769.2045   1.00325
7769.2593   1.00114
7769.3142   1.00523
7769.3691   1.00582
7769.4240   0.99881
7769.4789   0.99599
7769.5337   0.99708
7769.5886   0.99797
7769.6435   0.99266
7769.6984   0.99615
7769.7533   0.99584
7769.8082   0.99292
7769.8630   1.00301
7769.9179   0.99940
7769.9728   0.99659
7770.0277   0.99768
7770.0826   0.99736
7770.1375   0.99955
7770.1923   0.99974
7770.2472   1.00193
7770.3021   0.99751
7770.3570   1.00210
7770.4119   0.99949
7770.4668   1.00338
7770.5217   1.00136
7770.5765   1.00385
7770.6314   1.00274
7770.6863   0.99952
7770.7412   0.99861
7770.7961   0.99620
7770.8510   1.00129
7770.9059   1.00097
7770.9608   0.99936
7771.0157   1.00125
7771.0705   1.00403
7771.1254   1.00562
7771.1803   0.99871
7771.2352   0.99879
7771.2901   0.98368
7771.3450   0.96937
7771.3999   0.94455
7771.4548   0.92674
7771.5097   0.89682
7771.5646   0.87251
7771.6195   0.85240
7771.6744   0.83888
7771.7293   0.81837
7771.7842   0.81285
7771.8391   0.80414
7771.8940   0.80093
7771.9489   0.80131
7772.0037   0.80320
7772.0586   0.80528
7772.1135   0.81237
7772.1684   0.81695
7772.2233   0.83274
7772.2782   0.84623
7772.3331   0.85791
7772.3880   0.88840
7772.4429   0.91488
7772.4978   0.93857
7772.5527   0.96605
7772.6076   0.97744
7772.6626   0.99112
7772.7175   0.99771
7772.7724   0.99849
7772.8273   0.99478
7772.8822   1.00206
7772.9371   0.99445
7772.9920   1.00063
7773.0469   0.99852
7773.1018   0.99490
7773.1567   1.00098
7773.2116   0.99857
7773.2665   0.99865
7773.3214   0.99914
7773.3763   0.99462
7773.4312   0.99481
7773.4861   0.98549
7773.5410   0.97517
7773.5959   0.96686
7773.6509   0.93684
7773.7058   0.91203
7773.7607   0.89631
7773.8156   0.86279
7773.8705   0.85638
7773.9254   0.84356
7773.9803   0.83305
7774.0352   0.82423
7774.0901   0.82201
7774.1451   0.81430
7774.2000   0.81368
7774.2549   0.81676
7774.3098   0.82205
7774.3647   0.82813
7774.4196   0.83621
7774.4745   0.84970
7774.5295   0.86718
7774.5844   0.89036
7774.6393   0.90614
7774.6942   0.92573
7774.7491   0.94311
7774.8040   0.95269
7774.8590   0.94128
7774.9139   0.92986
7774.9688   0.90874
7775.0237   0.89422
7775.0786   0.87831
7775.1336   0.86269
7775.1885   0.85937
7775.2434   0.84665
7775.2983   0.85084
7775.3532   0.84152
7775.4082   0.84080
7775.4631   0.84338
7775.5180   0.84146
7775.5729   0.85155
7775.6278   0.85913
7775.6828   0.86461
7775.7377   0.87779
7775.7926   0.89747
7775.8475   0.91456
7775.9025   0.93414
7775.9574   0.95712
7776.0123   0.97490
7776.0672   0.98588
7776.1222   0.99356
7776.1771   0.99855
7776.2320   0.99473
7776.2870   0.99981
7776.3419   0.99919
7776.3968   1.00337
7776.4517   0.99565
7776.5067   0.99863
7776.5616   1.00141
7776.6165   0.99739
7776.6715   1.00058
7776.7264   0.99986
7776.7813   0.99544
7776.8363   0.99742
7776.8912   0.99530
7776.9461   0.99918
7777.0010   1.00206
7777.0560   0.99884
7777.1109   1.00222
7777.1658   1.00200
7777.2208   1.00098
7777.2757   1.00176
7777.3307   1.00604
7777.3856   1.00772
7777.4405   1.00130
7777.4955   1.00258
7777.5504   1.00096
7777.6053   0.99824
7777.6603   0.99852
7777.7152   1.00200
7777.7701   1.00208
7777.8251   0.99966
7777.8800   0.99544
7777.9350   0.99682
7777.9899   0.99750
7778.0448   1.00028
7778.0998   1.00066
7778.1547   0.99574
7778.2097   0.99932
7778.2646   0.99610
7778.3196   1.00128
7778.3745   1.00216
7778.4294   1.00273
7778.4844   0.99941
7778.5393   1.00059
7778.5943   0.99967
7778.6492   1.00415
7778.7042   0.99913
7778.7591   1.00281
7778.8141   1.00079
7778.8690   1.00447
7778.9239   1.00254
7778.9789   0.99912
7779.0338   0.99860
7779.0888   1.00008
7779.1437   1.00396
7779.1987   0.99434
7779.2536   0.99242
7779.3086   1.00029
7779.3635   0.99897
7779.4185   1.00005
7779.4734   0.99993
7779.5284   0.99981
7779.5833   0.99818
7779.6383   1.00226
7779.6932   1.00324
7779.7482   1.00002
7779.8031   1.00470
7779.8581   1.00337
7779.9130   1.00915
7779.9680   0.99703
7780.0230   0.99961
7780.0779   0.99558
7780.1329   0.99716
7780.1878   0.99274
7780.2428   0.99302
7780.2977   0.99649
7780.3527   0.99127
7780.4076   0.99575
7780.4626   0.99153
7780.5176   0.98860
7780.5725   0.99598
7780.6275   0.99076
7780.6824   0.99453
7780.7374   1.00161
7780.7924   1.00049
7780.8473   0.99666
7780.9023   1.00054
7780.9572   1.00472
7781.0122   1.00109
7781.0672   0.99867
7781.1221   0.99965
7781.1771   1.00212
7781.2320   1.00310
7781.2870   1.00268
7781.3420   1.00605
7781.3969   0.99613
7781.4519   1.00081
7781.5069   0.99658
7781.5618   1.00276
7781.6168   1.00223
7781.6718   1.00251
7781.7267   0.99569
7781.7817   0.99916
7781.8367   0.99814
7781.8916   1.00071
7781.9466   1.00089
7782.0016   0.99857
7782.0565   0.99914
7782.1115   1.00082
7782.1665   0.99679
7782.2214   1.00307
7782.2764   0.99954
7782.3314   1.00032
7782.3863   0.99939
7782.4413   0.99747
7782.4963   0.99524
7782.5513   1.00012
7782.6062   0.99739
7782.6612   0.99907
7782.7162   0.99555
7782.7712   0.99652
7782.8261   1.00089
7782.8811   0.99517
7782.9361   0.99804
7782.9911   1.00302
7783.0460   0.99719
7783.1010   0.99877
7783.1560   0.98984
7783.2110   0.99872
7783.2659   0.99909
7783.3209   0.99897
7783.3759   1.00054
7783.4309   0.99852
7783.4858   0.99719
7783.5408   1.00226
7783.5958   0.99734
7783.6508   1.00111
7783.7058   0.99529
7783.7607   0.99906
7783.8157   0.99954
7783.8707   1.00091
7783.9257   1.00648
7783.9807   0.99776
7784.0357   0.99933
7784.0906   0.99900
7784.1456   1.00168
7784.2006   1.00545
7784.2556   1.00153
7784.3106   1.00030
7784.3656   0.99627
7784.4205   1.00325
7784.4755   1.00062
7784.5305   0.99569
7784.5855   0.99627
7784.6405   0.99764
7784.6955   0.99901
7784.7505   1.00519
7784.8055   0.99496
7784.8604   0.99673
7784.9154   1.00141
7784.9704   1.00268
7785.0254   0.99775
7785.0804   0.99813
7785.1354   1.00120
7785.1904   0.99727
7785.2454   0.99704
7785.3004   0.99962
7785.3554   1.00289
7785.4103   1.00426
7785.4653   0.99604
7785.5203   1.00521
7785.5753   1.00248
7785.6303   0.99845
7785.6853   0.99913
7785.7403   0.99750
7785.7953   0.99527
7785.8503   1.00225
7785.9053   0.99852
7785.9603   1.00419
7786.0153   0.99856
7786.0703   1.00004
7786.1253   0.99891
7786.1803   1.00268
7786.2353   1.00515
7786.2903   0.99772
7786.3453   1.00020
7786.4003   1.00267
7786.4553   1.00204
7786.5103   1.00111
7786.5653   1.00429
7786.6203   1.00166
7786.6753   1.00593
7786.7303   0.99420
7786.7853   1.00297
7786.8403   1.00445
7786.8953   0.99692
7786.9503   1.00309
7787.0053   1.00226
7787.0603   0.99973
7787.1153   0.99790
7787.1703   1.00318
7787.2253   1.00115
7787.2803   1.00052
7787.3353   0.99979
7787.3903   0.99956
7787.4453   1.00374
7787.5003   1.00591
7787.5553   1.00438
7787.6104   1.00195
7787.6654   0.99782
7787.7204   0.99769
7787.7754   0.99817
7787.8304   0.99994
7787.8854   0.99831
7787.9404   1.00078
7787.9954   0.99395
7788.0504   1.00222
7788.1054   0.99689
7788.1605   0.99797
7788.2155   1.00094
7788.2705   1.00021
7788.3255   0.99888
7788.3805   0.99775
7788.4355   0.99652
7788.4905   0.99699
7788.5455   0.99507
7788.6006   1.00494
7788.6556   0.99881
7788.7106   0.99448
7788.7656   0.99845
7788.8206   0.99642
7788.8756   1.00239
7788.9307   0.99646
7788.9857   0.99914
7789.0407   1.00121
7789.0957   0.99448
7789.1507   0.99725
7789.2057   1.00372
7789.2608   0.99689
7789.3158   1.00296
7789.3708   0.99503
7789.4258   0.99870
7789.4808   0.99598
7789.5359   0.99525
7789.5909   1.00062
7789.6459   1.00269
7789.7009   0.99646
7789.7560   1.00153
7789.8110   0.99350
7789.8660   0.99677
7789.9210   1.00654
7789.9761   0.99771
7790.0311   1.00099
7790.0861   1.00406
7790.1411   0.99713
7790.1962   1.00280
7790.2512   0.99717
7790.3062   0.99414
7790.3612   0.98841
7790.4163   0.99578
7790.4713   0.99325
7790.5263   1.00302
7790.5814   1.00089
7790.6364   1.00266
7790.6914   1.00824
7790.7464   1.00271
7790.8015   1.00448
7790.8565   0.99725
7790.9115   0.99862
7790.9666   1.00149
7791.0216   1.00206
7791.0766   1.00853
7791.1317   1.00610
7791.1867   1.00197
7791.2417   1.00274
7791.2968   0.99472
7791.3518   0.99539
7791.4068   0.99686
7791.4619   0.99863
7791.5169   0.99470
7791.5719   1.00567
7791.6270   1.00144
7791.6820   1.00201
7791.7370   1.00338
7791.7921   0.99835
7791.8471   1.00432
7791.9022   1.00560
7791.9572   1.00277
7792.0122   1.00304
7792.0673   1.00551
7792.1223   1.00698
7792.1774   0.99975
7792.2324   0.99882
7792.2874   0.99739
7792.3425   0.99716
7792.3975   0.99793
7792.4526   1.00350
7792.5076   1.00048
7792.5626   0.99735
7792.6177   1.00072
7792.6727   1.00189
7792.7278   0.99976
7792.7828   1.00563
7792.8379   0.99820
7792.8929   0.99597
7792.9480   0.99464
7793.0030   1.00311
7793.0580   1.00069
7793.1131   0.99886
7793.1681   0.99893
7793.2232   0.99990
7793.2782   1.00207
7793.3333   1.00254
7793.3883   0.99751
7793.4434   1.00578
7793.4984   1.00185
7793.5535   0.99683
7793.6085   0.99910
7793.6636   0.99727
7793.7186   0.99864
7793.7737   1.00281
7793.8287   0.99878
7793.8838   0.99895
7793.9388   1.00032
7793.9939   1.00210
7794.0489   0.99977
7794.1040   0.99844
7794.1591   0.99811
7794.2141   1.00728
7794.2692   0.99695
7794.3242   0.99872
7794.3793   0.99740
7794.4343   1.00057
7794.4894   1.00294
7794.5444   0.99701
7794.5995   1.00608
7794.6546   0.99625
7794.7096   1.00062
7794.7647   0.99850
7794.8197   1.00207
7794.8748   0.99734
7794.9299   0.99631
7794.9849   0.99718
7795.0400   0.99735
7795.0950   1.00083
7795.1501   0.99320
7795.2052   0.99577
7795.2602   1.00144
7795.3153   0.99851
7795.3703   0.99608
7795.4254   0.99896
7795.4805   0.99993
7795.5355   0.99620
7795.5906   1.00167
7795.6457   0.99634
7795.7007   1.00352
7795.7558   0.99599
7795.8109   0.99636
7795.8659   0.99383
7795.9210   0.99760
7795.9761   0.99668
7796.0311   0.99665
7796.0862   0.98862
7796.1413   0.99269
7796.1963   0.99477
7796.2514   1.00044
7796.3065   1.00021
7796.3615   0.99638
7796.4166   0.99866
7796.4717   0.99243
7796.5267   1.00040
7796.5818   0.99517
7796.6369   0.99904
7796.6920   1.00132
7796.7470   1.00009
7796.8021   0.99516
7796.8572   0.99334
7796.9123   0.99701
7796.9673   1.00218
7797.0224   0.99585
7797.0775   0.99573
7797.1325   0.99990
7797.1876   0.98617
7797.2427   0.99664
7797.2978   0.99362
7797.3529   0.99149
7797.4079   0.99766
7797.4630   0.98814
7797.5181   1.00001
7797.5732   0.99798
7797.6282   0.99686
7797.6833   0.99933
7797.7384   0.99970
7797.7935   0.98478
7797.8486   0.98795
7797.9036   0.99182
7797.9587   0.99640
7798.0138   0.99657
7798.0689   0.99004
7798.1240   0.99132
7798.1790   0.99289
7798.2341   0.99546
7798.2892   1.00024
7798.3443   0.99791
7798.3994   1.00279
7798.4545   0.99246
7798.5096   1.00253
7798.5646   0.99201
7798.6197   1.00858
7798.6748   1.00506
7798.7299   0.99823
7798.7850   1.00510
7798.8401   1.01138
7798.8952   0.99665
7798.9502   0.99113
7799.0053   0.98780
7799.0604   0.99527
7799.1155   0.98585
7799.1706   0.99672
7799.2257   0.99180
7799.2808   0.99117
7799.3359   1.00155
7799.3910   1.00762
7799.4461   0.98920
7799.5011   1.00677
7799.5562   0.99845
7799.6113   1.00042
7799.6664   0.99510
7799.7215   1.00347
7799.7766   1.00095
7799.8317   1.01082
7799.8868   0.99910
7799.9419   1.00027
7799.9970   0.99295
7800.0521   0.99772
7800.1072   1.00110
7800.1623   0.99807
7800.2174   0.99935
7800.2725   1.00312
7800.3276   0.99320
7800.3827   1.00758
7800.4378   0.98725
7800.4929   1.00553
7800.5480   1.00210
7800.6031   0.99698
7800.6582   1.00505
7800.7133   0.99933
7800.7684   1.00971
7800.8235   0.99078
7800.8786   0.99016
7800.9337   0.99053
7800.9888   0.99461
7801.0439   0.99509
7801.0990   0.98406
7801.1541   1.02264
7801.2092   0.96522
7801.2643   1.00319
7801.3194   0.99657
7801.3745   0.99605
7801.4296   0.94432
% ---------- betaur1_53505400.txt ---------- (following 1000 lines)
5348.5046   1.01018
5348.5581   1.00324
5348.6116   0.99841
5348.6650   1.00238
5348.7185   1.00464
5348.7720   1.00041
5348.8255   1.00328
5348.8790   1.00185
5348.9325   1.00242
5348.9859   1.00339
5349.0394   1.00306
5349.0929   0.99903
5349.1464   1.00070
5349.1999   0.99757
5349.2534   0.99754
5349.3069   0.99681
5349.3604   0.99548
5349.4138   0.99585
5349.4673   0.99182
5349.5208   0.99220
5349.5743   0.99017
5349.6278   0.98854
5349.6813   0.99012
5349.7348   0.98519
5349.7883   0.98517
5349.8418   0.98144
5349.8953   0.98182
5349.9488   0.97889
5350.0023   0.97837
5350.0558   0.98335
5350.1093   0.98022
5350.1628   0.98240
5350.2163   0.98238
5350.2698   0.98236
5350.3233   0.98003
5350.3768   0.98131
5350.4302   0.98789
5350.4837   0.98177
5350.5373   0.98735
5350.5908   0.98603
5350.6443   0.99091
5350.6978   0.99089
5350.7513   0.99137
5350.8048   0.99446
5350.8583   0.99864
5350.9118   0.99782
5350.9653   1.00240
5351.0188   0.99908
5351.0723   1.00237
5351.1258   1.00155
5351.1793   0.99873
5351.2328   1.00242
5351.2863   1.00040
5351.3398   0.99729
5351.3933   0.99697
5351.4468   1.00216
5351.5004   1.00214
5351.5539   0.99823
5351.6074   0.99822
5351.6609   0.99700
5351.7144   0.99609
5351.7679   0.99808
5351.8214   0.99706
5351.8749   0.99545
5351.9285   0.99704
5351.9820   0.99553
5352.0355   1.00022
5352.0890   1.00041
5352.1425   0.99730
5352.1960   0.99959
5352.2496   0.99688
5352.3031   0.99857
5352.3566   0.99796
5352.4101   0.99925
5352.4636   0.99814
5352.5172   0.99633
5352.5707   0.99692
5352.6242   0.99822
5352.6777   0.99711
5352.7312   0.99560
5352.7848   0.99449
5352.8383   0.99179
5352.8918   0.98758
5352.9453   0.98787
5352.9989   0.98867
5353.0524   0.98536
5353.1059   0.98506
5353.1594   0.98625
5353.2130   0.98285
5353.2665   0.98504
5353.3200   0.98384
5353.3736   0.98554
5353.4271   0.98673
5353.4806   0.98493
5353.5341   0.98583
5353.5877   0.98622
5353.6412   0.98832
5353.6947   0.98672
5353.7483   0.98982
5353.8018   0.99262
5353.8553   0.99191
5353.9089   0.99371
5353.9624   0.99581
5354.0159   0.99531
5354.0695   0.99841
5354.1230   0.99901
5354.1766   1.00011
5354.2301   0.99981
5354.2836   1.00061
5354.3372   1.00151
5354.3907   1.00081
5354.4442   1.00071
5354.4978   1.00171
5354.5513   1.00052
5354.6049   1.00192
5354.6584   1.00202
5354.7120   1.00142
5354.7655   0.99982
5354.8190   1.00133
5354.8726   1.00113
5354.9261   0.99833
5354.9797   0.99914
5355.0332   0.99944
5355.0868   0.99685
5355.1403   0.99735
5355.1939   0.99685
5355.2474   0.99666
5355.3010   0.99986
5355.3545   0.99837
5355.4081   0.99898
5355.4616   0.99808
5355.5152   0.99779
5355.5687   0.99859
5355.6223   0.99940
5355.6758   0.99760
5355.7294   0.99931
5355.7829   1.00022
5355.8365   0.99863
5355.8900   1.00213
5355.9436   1.00054
5355.9971   1.00265
5356.0507   1.00315
5356.1042   1.00356
5356.1578   1.00327
5356.2114   1.00288
5356.2649   1.00129
5356.3185   1.00090
5356.3720   1.00321
5356.4256   1.00211
5356.4792   0.99912
5356.5327   1.00343
5356.5863   1.00184
5356.6398   1.00095
5356.6934   1.00196
5356.7470   0.99967
5356.8005   1.00338
5356.8541   1.00119
5356.9077   1.00140
5356.9612   0.99972
5357.0148   1.00213
5357.0684   0.99924
5357.1219   1.00315
5357.1755   0.99806
5357.2291   0.99887
5357.2826   1.00218
5357.3362   1.00140
5357.3898   1.00001
5357.4433   1.00022
5357.4969   0.99993
5357.5505   0.99985
5357.6040   1.00306
5357.6576   1.00097
5357.7112   0.99999
5357.7648   1.00210
5357.8183   1.00111
5357.8719   1.00253
5357.9255   1.00194
5357.9791   0.99935
5358.0326   1.00197
5358.0862   0.99888
5358.1398   1.00120
5358.1934   1.00131
5358.2469   0.99983
5358.3005   1.00074
5358.3541   1.00036
5358.4077   0.99837
5358.4613   0.99809
5358.5148   0.99770
5358.5684   0.99902
5358.6220   0.99433
5358.6756   0.99615
5358.7292   0.99756
5358.7827   0.99358
5358.8363   0.99460
5358.8899   0.99341
5358.9435   0.99203
5358.9971   0.99555
5359.0507   0.99496
5359.1043   0.99008
5359.1578   0.99589
5359.2114   0.99601
5359.2650   0.99363
5359.3186   0.99795
5359.3722   0.99916
5359.4258   0.99828
5359.4794   0.99960
5359.5330   0.99912
5359.5866   0.99863
5359.6401   0.99805
5359.6937   0.99927
5359.7473   1.00279
5359.8009   1.00030
5359.8545   1.00242
5359.9081   1.00224
5359.9617   1.00236
5360.0153   1.00048
5360.0689   1.00070
5360.1225   1.00501
5360.1761   0.99963
5360.2297   1.00215
5360.2833   1.00027
5360.3369   1.00269
5360.3905   1.00011
5360.4441   1.00023
5360.4977   1.00135
5360.5513   1.00307
5360.6049   1.00108
5360.6585   1.00100
5360.7121   1.00062
5360.7657   1.00104
5360.8193   1.00006
5360.8729   1.00238
5360.9265   1.00100
5360.9801   1.00122
5361.0337   1.00094
5361.0873   1.00066
5361.1409   1.00048
5361.1945   1.00190
5361.2482   1.00082
5361.3018   0.99894
5361.3554   1.00176
5361.4090   0.99998
5361.4626   1.00010
5361.5162   1.00142
5361.5698   0.99934
5361.6234   0.99786
5361.6770   1.00158
5361.7306   0.99770
5361.7843   1.00043
5361.8379   1.00094
5361.8915   1.00217
5361.9451   0.99979
5361.9987   1.00131
5362.0523   1.00063
5362.1059   1.00135
5362.1596   0.99467
5362.2132   0.98639
5362.2668   0.97331
5362.3204   0.95483
5362.3740   0.93855
5362.4277   0.92447
5362.4813   0.91099
5362.5349   0.90202
5362.5885   0.89364
5362.6421   0.88846
5362.6958   0.88358
5362.7494   0.88040
5362.8030   0.88092
5362.8566   0.87894
5362.9103   0.87746
5362.9639   0.88268
5363.0175   0.88440
5363.0711   0.88923
5363.1248   0.89555
5363.1784   0.90387
5363.2320   0.91409
5363.2856   0.92901
5363.3393   0.94103
5363.3929   0.96015
5363.4465   0.97667
5363.5002   0.98809
5363.5538   0.99641
5363.6074   1.00034
5363.6611   1.00056
5363.7147   1.00068
5363.7683   1.00040
5363.8220   1.00132
5363.8756   0.99914
5363.9292   0.99966
5363.9829   1.00018
5364.0365   1.00000
5364.0901   1.00103
5364.1438   1.00065
5364.1974   0.99887
5364.2510   0.99749
5364.3047   0.98961
5364.3583   0.98513
5364.4120   0.98045
5364.4656   0.97597
5364.5192   0.97359
5364.5729   0.97091
5364.6265   0.96923
5364.6802   0.96675
5364.7338   0.96747
5364.7875   0.96659
5364.8411   0.96451
5364.8947   0.96233
5364.9484   0.96336
5365.0020   0.96297
5365.0557   0.96180
5365.1093   0.96372
5365.1630   0.96434
5365.2166   0.96596
5365.2703   0.97368
5365.3239   0.97710
5365.3776   0.98132
5365.4312   0.99044
5365.4849   0.99185
5365.5385   0.99607
5365.5922   0.99899
5365.6458   0.99651
5365.6995   0.99533
5365.7531   0.99435
5365.8068   0.99597
5365.8604   0.99549
5365.9141   0.99321
5365.9677   0.99583
5366.0214   0.99535
5366.0750   0.99627
5366.1287   0.99599
5366.1824   0.99751
5366.2360   0.99862
5366.2897   0.99414
5366.3433   0.99746
5366.3970   0.99578
5366.4507   0.99540
5366.5043   0.99492
5366.5580   0.99424
5366.6116   0.99635
5366.6653   0.99717
5366.7190   0.99889
5366.7726   0.99731
5366.8263   0.99393
5366.8800   0.99044
5366.9336   0.98216
5366.9873   0.97408
5367.0409   0.96850
5367.0946   0.96291
5367.1483   0.96213
5367.2019   0.95745
5367.2556   0.95907
5367.3093   0.95558
5367.3630   0.95610
5367.4166   0.95532
5367.4703   0.95613
5367.5240   0.95655
5367.5776   0.95757
5367.6313   0.95698
5367.6850   0.96020
5367.7387   0.96031
5367.7923   0.96353
5367.8460   0.96935
5367.8997   0.97306
5367.9533   0.97998
5368.0070   0.98790
5368.0607   0.99671
5368.1144   0.99913
5368.1681   0.99944
5368.2217   0.99976
5368.2754   1.00417
5368.3291   1.00089
5368.3828   1.00170
5368.4364   1.00142
5368.4901   1.00083
5368.5438   1.00045
5368.5975   1.00026
5368.6512   1.00118
5368.7049   1.00049
5368.7585   1.00181
5368.8122   0.99702
5368.8659   0.99584
5368.9196   0.99905
5368.9733   0.99756
5369.0270   0.99618
5369.0806   0.99559
5369.1343   0.99441
5369.1880   0.99672
5369.2417   0.99413
5369.2954   0.99155
5369.3491   0.98356
5369.4028   0.97797
5369.4565   0.96849
5369.5102   0.96100
5369.5638   0.95631
5369.6175   0.95013
5369.6712   0.94524
5369.7249   0.94425
5369.7786   0.93826
5369.8323   0.93778
5369.8860   0.93879
5369.9397   0.93780
5369.9934   0.93771
5370.0471   0.93743
5370.1008   0.93744
5370.1545   0.94185
5370.2082   0.94116
5370.2619   0.94467
5370.3156   0.94969
5370.3693   0.95410
5370.4230   0.96041
5370.4767   0.97022
5370.5304   0.97903
5370.5841   0.98824
5370.6378   0.99325
5370.6915   0.99416
5370.7452   0.99337
5370.7989   0.99338
5370.8526   0.98759
5370.9063   0.97881
5370.9600   0.97082
5371.0137   0.96063
5371.0674   0.95454
5371.1211   0.94895
5371.1748   0.94606
5371.2285   0.94107
5371.2822   0.93948
5371.3359   0.93819
5371.3897   0.93650
5371.4434   0.93691
5371.4971   0.93472
5371.5508   0.93472
5371.6045   0.93723
5371.6582   0.93784
5371.7119   0.94085
5371.7656   0.94286
5371.8193   0.94867
5371.8731   0.95538
5371.9268   0.96089
5371.9805   0.96889
5372.0342   0.98100
5372.0879   0.98961
5372.1416   0.99572
5372.1954   0.99853
5372.2491   0.99733
5372.3028   1.00144
5372.3565   0.99995
5372.4102   1.00116
5372.4640   1.00136
5372.5177   1.00137
5372.5714   1.00178
5372.6251   1.00279
5372.6788   1.00369
5372.7326   1.00200
5372.7863   1.00111
5372.8400   1.00161
5372.8937   1.00202
5372.9475   1.00343
5373.0012   1.00433
5373.0549   1.00144
5373.1086   1.00395
5373.1624   1.00095
5373.2161   1.00026
5373.2698   0.99986
5373.3235   1.00027
5373.3773   0.99847
5373.4310   0.99898
5373.4847   0.99728
5373.5385   0.99899
5373.5922   0.99680
5373.6459   0.99650
5373.6997   0.99770
5373.7534   0.99671
5373.8071   0.99721
5373.8609   0.99682
5373.9146   0.99752
5373.9683   0.99613
5374.0221   0.99913
5374.0758   0.99793
5374.1295   0.99904
5374.1833   1.00144
5374.2370   1.00175
5374.2908   1.00245
5374.3445   1.00385
5374.3982   1.00126
5374.4520   1.00156
5374.5057   1.00506
5374.5594   1.00337
5374.6132   1.00337
5374.6669   1.00377
5374.7207   1.00227
5374.7744   1.00408
5374.8282   1.00298
5374.8819   1.00228
5374.9357   1.00498
5374.9894   1.00139
5375.0431   1.00249
5375.0969   1.00269
5375.1506   1.00119
5375.2044   1.00239
5375.2581   1.00080
5375.3119   1.00040
5375.3656   0.99970
5375.4194   0.99600
5375.4731   0.99360
5375.5269   0.99820
5375.5806   0.99450
5375.6344   0.99290
5375.6881   0.99050
5375.7419   0.99040
5375.7956   0.99060
5375.8494   0.99390
5375.9031   0.99080
5375.9569   0.99130
5376.0107   0.99240
5376.0644   0.99180
5376.1182   0.99160
5376.1719   0.99520
5376.2257   0.99380
5376.2794   0.99690
5376.3332   0.99640
5376.3870   0.99980
5376.4407   0.99970
5376.4945   1.00070
5376.5482   1.00209
5376.6020   1.00049
5376.6558   1.00119
5376.7095   1.00079
5376.7633   1.00219
5376.8171   1.00158
5376.8708   1.00268
5376.9246   1.00188
5376.9783   1.00158
5377.0321   1.00117
5377.0859   1.00127
5377.1396   0.99917
5377.1934   1.00087
5377.2472   0.99916
5377.3009   0.99886
5377.3547   0.99926
5377.4085   0.99845
5377.4623   0.99825
5377.5160   0.99854
5377.5698   0.99824
5377.6236   0.99924
5377.6773   0.99823
5377.7311   0.99723
5377.7849   0.99873
5377.8387   0.99702
5377.8924   0.99852
5377.9462   0.99621
5378.0000   0.99571
5378.0538   0.99720
5378.1075   0.99960
5378.1613   1.00009
5378.2151   1.00048
5378.2689   1.00248
5378.3226   0.99837
5378.3764   1.00287
5378.4302   1.00056
5378.4840   1.00086
5378.5378   1.00525
5378.5915   0.99984
5378.6453   1.00304
5378.6991   0.99973
5378.7529   1.00442
5378.8067   1.00102
5378.8605   1.00201
5378.9142   1.00160
5378.9680   1.00080
5379.0218   0.99739
5379.0756   0.99978
5379.1294   0.99847
5379.1832   0.99886
5379.2370   0.99966
5379.2908   0.99685
5379.3445   0.99874
5379.3983   0.99903
5379.4521   0.99982
5379.5059   0.99632
5379.5597   1.00051
5379.6135   0.99730
5379.6673   0.99929
5379.7211   0.99518
5379.7749   0.99587
5379.8287   0.99346
5379.8825   0.99435
5379.9363   0.98944
5379.9900   0.99293
5380.0438   0.99272
5380.0976   0.99171
5380.1514   0.99190
5380.2052   0.99179
5380.2590   0.99148
5380.3128   0.99167
5380.3666   0.99016
5380.4204   0.98455
5380.4742   0.98284
5380.5280   0.97793
5380.5818   0.97802
5380.6356   0.97230
5380.6894   0.97539
5380.7432   0.97218
5380.7970   0.97477
5380.8508   0.97626
5380.9047   0.97464
5380.9585   0.97433
5381.0123   0.97682
5381.0661   0.98041
5381.1199   0.97849
5381.1737   0.98018
5381.2275   0.97877
5381.2813   0.97835
5381.3351   0.98354
5381.3889   0.98263
5381.4427   0.98671
5381.4965   0.99010
5381.5503   0.98959
5381.6042   0.99577
5381.6580   1.00046
5381.7118   0.99754
5381.7656   1.00113
5381.8194   0.99941
5381.8732   0.99910
5381.9270   0.99959
5381.9809   0.99847
5382.0347   0.99776
5382.0885   0.99564
5382.1423   0.99742
5382.1961   0.99551
5382.2499   0.99619
5382.3038   0.99598
5382.3576   0.99566
5382.4114   0.99565
5382.4652   0.99573
5382.5190   0.99401
5382.5729   0.99320
5382.6267   0.99548
5382.6805   0.99266
5382.7343   0.98844
5382.7881   0.97933
5382.8420   0.96771
5382.8958   0.95879
5382.9496   0.95238
5383.0034   0.94666
5383.0573   0.94384
5383.1111   0.94132
5383.1649   0.93550
5383.2187   0.93399
5383.2726   0.93217
5383.3264   0.93245
5383.3802   0.93393
5383.4341   0.93451
5383.4879   0.93339
5383.5417   0.93637
5383.5956   0.93915
5383.6494   0.94483
5383.7032   0.94851
5383.7571   0.95639
5383.8109   0.96117
5383.8647   0.97355
5383.9186   0.98243
5383.9724   0.99311
5384.0262   0.99799
5384.0801   1.00087
5384.1339   1.00195
5384.1877   1.00203
5384.2416   1.00031
5384.2954   1.00108
5384.3492   1.00066
5384.4031   1.00254
5384.4569   0.99982
5384.5108   0.99950
5384.5646   1.00218
5384.6184   1.00035
5384.6723   1.00173
5384.7261   0.99981
5384.7800   1.00129
5384.8338   1.00186
5384.8877   0.99974
5384.9415   0.99972
5384.9954   1.00219
5385.0492   1.00377
5385.1030   1.00145
5385.1569   1.00222
5385.2107   1.00230
5385.2646   1.00387
5385.3184   1.00415
5385.3723   1.00453
5385.4261   1.00190
5385.4800   1.00378
5385.5338   0.99965
5385.5877   1.00113
5385.6415   1.00430
5385.6954   1.00238
5385.7492   1.00165
5385.8031   1.00563
5385.8570   0.99920
5385.9108   0.99948
5385.9647   1.00045
5386.0185   0.99952
5386.0724   0.99960
5386.1262   1.00127
5386.1801   0.99895
5386.2339   0.99832
5386.2878   0.99979
5386.3417   1.00137
5386.3955   0.99954
5386.4494   0.99461
5386.5032   0.99309
5386.5571   0.98956
5386.6110   0.98543
5386.6648   0.98381
5386.7187   0.98358
5386.7726   0.97975
5386.8264   0.97572
5386.8803   0.97779
5386.9341   0.97387
5386.9880   0.97344
5387.0419   0.97451
5387.0957   0.97428
5387.1496   0.97805
5387.2035   0.97623
5387.2573   0.97720
5387.3112   0.98037
5387.3651   0.98284
5387.4189   0.98061
5387.4728   0.98458
5387.5267   0.98615
5387.5806   0.98933
5387.6344   0.99740
5387.6883   0.99857
5387.7422   0.99664
5387.7961   0.99841
5387.8499   0.99958
5387.9038   0.99975
5387.9577   0.99992
5388.0115   0.99949
5388.0654   1.00006
5388.1193   0.99943
5388.1732   0.99960
5388.2271   0.99957
5388.2809   0.99844
5388.3348   1.00111
5388.3887   1.00108
5388.4426   1.00135
5388.4965   1.00042
5388.5503   0.99999
5388.6042   1.00366
5388.6581   1.00232
5388.7120   1.00229
5388.7659   1.00096
5388.8197   1.00023
5388.8736   0.99870
5388.9275   0.99527
5388.9814   0.99784
5389.0353   0.99441
5389.0892   0.99198
5389.1431   0.99174
5389.1969   0.98781
5389.2508   0.98748
5389.3047   0.98895
5389.3586   0.99052
5389.4125   0.98919
5389.4664   0.98545
5389.5203   0.98882
5389.5742   0.99069
5389.6281   0.98666
5389.6820   0.98993
5389.7358   0.98669
5389.7897   0.99076
5389.8436   0.99363
5389.8975   0.99040
5389.9514   0.99166
5390.0053   0.99123
5390.0592   0.99540
5390.1131   0.99287
5390.1670   0.99563
5390.2209   0.99580
5390.2748   0.99467
5390.3287   0.99314
5390.3826   0.99460
5390.4365   0.99077
5390.4904   0.99224
5390.5443   0.99340
5390.5982   0.99357
5390.6521   0.99444
5390.7060   0.99210
5390.7599   0.99327
5390.8138   0.99264
5390.8677   0.99341
5390.9216   0.99097
5390.9755   0.99114
5391.0294   0.99151
5391.0833   0.98947
5391.1372   0.99204
5391.1912   0.99380
5391.2451   0.99077
5391.2990   0.99484
5391.3529   0.99090
5391.4068   0.99087
5391.4607   0.99204
5391.5146   0.99180
5391.5685   0.99057
5391.6224   0.99544
5391.6763   0.99410
5391.7303   0.99247
5391.7842   0.99293
5391.8381   0.99000
5391.8920   0.99727
5391.9459   0.99593
5391.9998   0.99650
5392.0537   1.00047
5392.1077   0.99803
5392.1616   0.99830
5392.2155   1.00166
5392.2694   1.00063
5392.3233   1.00070
5392.3772   1.00136
5392.4312   0.99943
5392.4851   1.00209
5392.5390   0.99576
5392.5929   0.99693
5392.6468   0.99129
5392.7008   0.98526
5392.7547   0.98442
5392.8086   0.98569
5392.8625   0.97805
5392.9165   0.97982
5392.9704   0.98049
5393.0243   0.97815
5393.0782   0.97942
5393.1322   0.97768
5393.1861   0.98035
5393.2400   0.97452
5393.2940   0.97648
5393.3479   0.97665
5393.4018   0.97241
5393.4557   0.97838
5393.5097   0.97535
5393.5636   0.97721
5393.6175   0.98148
5393.6715   0.97864
5393.7254   0.98591
5393.7793   0.99187
5393.8333   0.99044
5393.8872   0.99441
5393.9411   0.99517
5393.9951   0.99554
5394.0490   0.99520
5394.1029   0.99607
5394.1569   0.99714
5394.2108   0.99710
5394.2648   0.99537
5394.3187   1.00113
5394.3726   0.99700
5394.4266   1.00377
5394.4805   1.00193
5394.5345   1.00450
5394.5884   1.00096
5394.6423   1.00593
5394.6963   1.00090
5394.7502   1.00096
5394.8042   1.00423
5394.8581   1.00240
5394.9121   1.00626
5394.9660   1.00203
5395.0199   1.00360
5395.0739   1.00256
5395.1278   1.00243
5395.1818   0.99929
5395.2357   0.99856
5395.2897   0.99703
5395.3436   0.99589
5395.3976   0.99396
5395.4515   0.98713
5395.5055   0.98929
5395.5594   0.98476
5395.6134   0.98153
5395.6673   0.98329
5395.7213   0.98256
5395.7752   0.97673
5395.8292   0.97779
5395.8831   0.98336
5395.9371   0.97853
5395.9911   0.97800
5396.0450   0.97996
5396.0990   0.97903
5396.1529   0.97970
5396.2069   0.98367
5396.2608   0.98943
5396.3148   0.99000
5396.3688   0.99007
5396.4227   0.99294
5396.4767   0.99400
5396.5306   0.99077
5396.5846   0.98544
5396.6386   0.97721
5396.6925   0.97087
5396.7465   0.96904
5396.8004   0.96821
5396.8544   0.96678
5396.9084   0.96664
5396.9623   0.96621
5397.0163   0.96428
5397.0703   0.96735
5397.1242   0.96772
5397.1782   0.96669
5397.2322   0.96655
5397.2861   0.96812
5397.3401   0.96949
5397.3941   0.96876
5397.4480   0.96933
5397.5020   0.97080
5397.5560   0.97497
5397.6100   0.97924
5397.6639   0.98001
5397.7179   0.98587
5397.7719   0.99134
5397.8259   0.99391
5397.8798   0.98978
5397.9338   0.99485
5397.9878   0.99422
5398.0417   0.99019
5398.0957   0.99006
5398.1497   0.99233
5398.2037   0.99130
5398.2577   0.99177
5398.3116   0.99334
5398.3656   0.99461
5398.4196   0.99468
5398.4736   0.99665
5398.5276   0.99692
5398.5815   0.99749
5398.6355   0.99946
5398.6895   0.99663
5398.7435   1.00110
5398.7975   1.00087
5398.8514   0.99884
5398.9054   1.00462
5398.9594   1.00809
5399.0134   0.99736
5399.0674   1.00593
5399.1214   1.00180
5399.1754   1.00057
5399.2294   1.00564
5399.2833   1.00201
5399.3373   1.00099
5399.3913   1.00126
5399.4453   0.99883
5399.4993   1.00010
5399.5533   1.00078
5399.6073   0.99945
5399.6613   1.00652
5399.7153   0.99629
5399.7693   1.00757
5399.8233   0.99824
5399.8772   0.99771
5399.9312   0.99488
5399.9852   0.99546
5400.0392   0.98303
5400.0932   0.98640
5400.1472   0.99028
5400.2012   0.98665
5400.2552   0.98403
5400.3092   0.98830
5400.3632   0.97727
5400.4172   0.97885
5400.4712   0.98022
5400.5252   0.98420
5400.5792   0.98207
5400.6332   0.97625
5400.6872   0.97552
5400.7412   0.97999
5400.7952   0.97867
5400.8492   0.98465
5400.9032   0.98462
5400.9572   0.98870
5401.0112   0.99217
5401.0653   0.98795
5401.1193   0.99902
5401.1733   0.99700
5401.2273   0.99748
5401.2813   0.99665
5401.3353   0.98983
5401.3893   0.98630
5401.4433   0.99218
5401.4973   0.98556
5401.5513   0.98133
5401.6053   0.98211
5401.6594   0.97199
5401.7134   0.97127
5401.7674   0.97024
5401.8214   0.97602
5401.8754   0.97310
5401.9294   0.96668
5401.9834   0.96076
5402.0374   0.96773
5402.0915   0.97181
5402.1455   0.96509
5402.1995   0.96817
% ---------- betaur1_61306180.txt ---------- (following 1000 lines)
6128.2859   1.01265
6128.3399   1.00128
6128.3940   0.99981
6128.4480   1.00094
6128.5021   1.00537
6128.5561   1.00060
6128.6102   0.99823
6128.6642   0.99987
6128.7183   1.00140
6128.7723   1.00273
6128.8264   1.00347
6128.8804   0.99900
6128.9345   0.99644
6128.9885   1.00227
6129.0426   0.99541
6129.0966   0.99755
6129.1507   0.99668
6129.2047   0.99562
6129.2588   0.99356
6129.3128   0.99660
6129.3669   0.99834
6129.4209   0.99598
6129.4750   0.99592
6129.5291   0.99686
6129.5831   0.99420
6129.6372   0.99434
6129.6912   0.99709
6129.7453   0.99753
6129.7993   0.99707
6129.8534   0.99912
6129.9075   0.99646
6129.9615   0.99650
6130.0156   0.99735
6130.0696   1.00110
6130.1237   0.99974
6130.1778   1.00089
6130.2318   0.99844
6130.2859   0.99778
6130.3399   0.99863
6130.3940   1.00058
6130.4481   0.99943
6130.5021   0.99978
6130.5562   1.00043
6130.6103   1.00098
6130.6643   1.00153
6130.7184   0.99868
6130.7725   0.99883
6130.8265   0.99928
6130.8806   0.99774
6130.9347   1.00229
6130.9887   1.00204
6131.0428   0.99870
6131.0969   0.99965
6131.1509   1.00261
6131.2050   0.99666
6131.2591   0.99702
6131.3132   0.99887
6131.3672   0.99723
6131.4213   1.00009
6131.4754   0.99615
6131.5294   1.00150
6131.5835   0.99676
6131.6376   1.00352
6131.6917   0.99758
6131.7457   0.99944
6131.7998   1.00110
6131.8539   0.99986
6131.9080   0.99912
6131.9620   0.99808
6132.0161   0.99924
6132.0702   1.00211
6132.1243   1.00007
6132.1784   1.00133
6132.2324   0.99879
6132.2865   0.99786
6132.3406   1.00092
6132.3947   0.99849
6132.4488   1.00445
6132.5028   1.00132
6132.5569   1.00138
6132.6110   1.00335
6132.6651   1.00212
6132.7192   0.99958
6132.7733   1.00175
6132.8273   1.00102
6132.8814   1.00029
6132.9355   0.99996
6132.9896   1.00272
6133.0437   1.00069
6133.0978   1.00116
6133.1519   1.00003
6133.2060   1.00250
6133.2600   1.00088
6133.3141   1.00005
6133.3682   1.00182
6133.4223   1.00109
6133.4764   1.00296
6133.5305   1.00164
6133.5846   1.00071
6133.6387   1.00118
6133.6928   1.00146
6133.7469   0.99963
6133.8010   1.00051
6133.8550   1.00238
6133.9091   1.00185
6133.9632   1.00083
6134.0173   1.00051
6134.0714   1.00268
6134.1255   1.00046
6134.1796   0.99994
6134.2337   1.00061
6134.2878   1.00029
6134.3419   1.00057
6134.3960   1.00085
6134.4501   0.99903
6134.5042   1.00271
6134.5583   0.99939
6134.6124   1.00037
6134.6665   0.99925
6134.7206   0.99983
6134.7747   0.99991
6134.8288   0.99659
6134.8829   0.99987
6134.9370   0.99895
6134.9911   0.99973
6135.0452   1.00112
6135.0993   0.99920
6135.1534   0.99968
6135.2075   0.99937
6135.2616   0.99915
6135.3158   0.99873
6135.3699   0.99922
6135.4240   1.00310
6135.4781   0.99959
6135.5322   0.99947
6135.5863   0.99966
6135.6404   0.99935
6135.6945   0.99953
6135.7486   0.99992
6135.8027   0.99880
6135.8568   0.99799
6135.9110   0.99708
6135.9651   0.99607
6136.0192   0.98955
6136.0733   0.98924
6136.1274   0.98813
6136.1815   0.98782
6136.2356   0.98611
6136.2898   0.98670
6136.3439   0.98509
6136.3980   0.98238
6136.4521   0.98417
6136.5062   0.98506
6136.5603   0.98425
6136.6145   0.98524
6136.6686   0.98243
6136.7227   0.98273
6136.7768   0.98262
6136.8309   0.98491
6136.8851   0.98300
6136.9392   0.98380
6136.9933   0.98109
6137.0474   0.98258
6137.1015   0.98058
6137.1557   0.98027
6137.2098   0.98156
6137.2639   0.98296
6137.3180   0.98455
6137.3722   0.98415
6137.4263   0.98644
6137.4804   0.98474
6137.5345   0.98663
6137.5887   0.98563
6137.6428   0.98573
6137.6969   0.98572
6137.7510   0.98732
6137.8052   0.98572
6137.8593   0.98601
6137.9134   0.98651
6137.9676   0.98531
6138.0217   0.98561
6138.0758   0.98930
6138.1300   0.98980
6138.1841   0.98990
6138.2382   0.99050
6138.2924   0.99260
6138.3465   0.99400
6138.4006   0.99640
6138.4548   1.00000
6138.5089   0.99700
6138.5630   0.99740
6138.6172   0.99830
6138.6713   1.00030
6138.7254   1.00040
6138.7796   0.99970
6138.8337   1.00050
6138.8878   1.00030
6138.9420   0.99890
6138.9961   1.00161
6139.0503   1.00001
6139.1044   0.99891
6139.1585   1.00201
6139.2127   1.00181
6139.2668   1.00152
6139.3210   1.00322
6139.3751   1.00152
6139.4293   1.00073
6139.4834   1.00023
6139.5375   1.00333
6139.5917   0.99864
6139.6458   1.00104
6139.7000   1.00445
6139.7541   0.99955
6139.8083   1.00056
6139.8624   1.00196
6139.9166   1.00306
6139.9707   1.00017
6140.0249   1.00268
6140.0790   0.99918
6140.1332   1.00139
6140.1873   1.00139
6140.2415   1.00290
6140.2956   0.99811
6140.3498   1.00131
6140.4039   0.99902
6140.4581   0.99873
6140.5122   0.99953
6140.5664   0.99764
6140.6205   1.00145
6140.6747   0.99815
6140.7288   0.99876
6140.7830   0.99707
6140.8371   0.99808
6140.8913   0.99648
6140.9454   0.99069
6140.9996   0.98240
6141.0538   0.97331
6141.1079   0.96172
6141.1621   0.95553
6141.2162   0.94343
6141.2704   0.94064
6141.3246   0.93515
6141.3787   0.93156
6141.4329   0.92727
6141.4870   0.92828
6141.5412   0.92389
6141.5954   0.92180
6141.6495   0.92411
6141.7037   0.92232
6141.7578   0.92343
6141.8120   0.92594
6141.8662   0.92485
6141.9203   0.92716
6141.9745   0.92827
6142.0287   0.93138
6142.0828   0.93409
6142.1370   0.94080
6142.1912   0.94641
6142.2453   0.95393
6142.2995   0.96634
6142.3537   0.97275
6142.4078   0.98506
6142.4620   0.99277
6142.5162   0.99578
6142.5704   0.99499
6142.6245   0.99600
6142.6787   0.99922
6142.7329   0.99353
6142.7870   0.99584
6142.8412   0.99555
6142.8954   0.99796
6142.9496   0.99658
6143.0037   0.99839
6143.0579   0.99780
6143.1121   0.99861
6143.1663   0.99963
6143.2204   0.99964
6143.2746   0.99855
6143.3288   1.00216
6143.3830   1.00068
6143.4371   0.99909
6143.4913   0.99830
6143.5455   0.99882
6143.5997   0.99733
6143.6539   0.99944
6143.7080   1.00416
6143.7622   0.99987
6143.8164   0.99948
6143.8706   1.00050
6143.9248   1.00261
6143.9790   1.00292
6144.0331   0.99894
6144.0873   1.00055
6144.1415   1.00186
6144.1957   1.00138
6144.2499   1.00179
6144.3041   1.00051
6144.3582   0.99952
6144.4124   0.99963
6144.4666   0.99765
6144.5208   1.00126
6144.5750   0.99818
6144.6292   0.99849
6144.6834   0.99650
6144.7376   1.00012
6144.7918   0.99813
6144.8459   0.99735
6144.9001   0.99906
6144.9543   0.99638
6145.0085   0.99599
6145.0627   0.99600
6145.1169   0.99792
6145.1711   0.99793
6145.2253   0.99805
6145.2795   0.99906
6145.3337   0.99508
6145.3879   0.99539
6145.4421   0.99920
6145.4963   0.99552
6145.5505   1.00113
6145.6047   0.99725
6145.6589   0.99806
6145.7131   1.00058
6145.7673   1.00049
6145.8215   0.99921
6145.8757   1.00272
6145.9299   1.00073
6145.9841   1.00025
6146.0383   1.00296
6146.0925   1.00018
6146.1467   1.00049
6146.2009   1.00170
6146.2551   1.00162
6146.3093   0.99993
6146.3635   1.00135
6146.4177   1.00046
6146.4719   1.00138
6146.5261   0.99929
6146.5803   0.99961
6146.6345   1.00112
6146.6887   0.99923
6146.7429   1.00045
6146.7971   0.99886
6146.8513   0.99738
6146.9055   0.99999
6146.9598   0.99440
6147.0140   0.99052
6147.0682   0.98233
6147.1224   0.97744
6147.1766   0.96886
6147.2308   0.96197
6147.2850   0.95839
6147.3392   0.95010
6147.3934   0.95061
6147.4477   0.94723
6147.5019   0.94784
6147.5561   0.94526
6147.6103   0.94237
6147.6645   0.94378
6147.7187   0.94190
6147.7730   0.94561
6147.8272   0.94313
6147.8814   0.94674
6147.9356   0.94765
6147.9898   0.95177
6148.0440   0.95098
6148.0983   0.95329
6148.1525   0.95581
6148.2067   0.96592
6148.2609   0.96763
6148.3151   0.97385
6148.3694   0.98386
6148.4236   0.98987
6148.4778   0.99229
6148.5320   0.98910
6148.5863   0.98462
6148.6405   0.97503
6148.6947   0.96904
6148.7489   0.96296
6148.8032   0.95927
6148.8574   0.95448
6148.9116   0.95340
6148.9658   0.94761
6149.0201   0.94862
6149.0743   0.94734
6149.1285   0.94615
6149.1827   0.94666
6149.2370   0.94388
6149.2912   0.94679
6149.3454   0.94580
6149.3997   0.94712
6149.4539   0.94793
6149.5081   0.95004
6149.5624   0.95106
6149.6166   0.95377
6149.6708   0.95508
6149.7251   0.96150
6149.7793   0.96871
6149.8335   0.97472
6149.8878   0.98434
6149.9420   0.99015
6149.9962   0.99436
6150.0505   0.99778
6150.1047   0.99859
6150.1589   0.99950
6150.2132   0.99742
6150.2674   0.99713
6150.3217   0.99984
6150.3759   0.99925
6150.4301   0.99947
6150.4844   0.99688
6150.5386   0.99839
6150.5929   0.99871
6150.6471   1.00082
6150.7013   0.99783
6150.7556   1.00185
6150.8098   1.00016
6150.8641   0.99947
6150.9183   1.00059
6150.9726   0.99820
6151.0268   1.00211
6151.0811   1.00012
6151.1353   1.00114
6151.1895   1.00075
6151.2438   1.00126
6151.2980   1.00048
6151.3523   0.99789
6151.4065   1.00380
6151.4608   1.00302
6151.5150   1.00263
6151.5693   1.00144
6151.6235   1.00375
6151.6778   1.00147
6151.7320   1.00088
6151.7863   1.00269
6151.8405   1.00091
6151.8948   1.00012
6151.9491   1.00513
6152.0033   1.00135
6152.0576   0.99966
6152.1118   1.00277
6152.1661   1.00099
6152.2203   1.00220
6152.2746   1.00071
6152.3288   1.00462
6152.3831   1.00104
6152.4374   1.00285
6152.4916   1.00016
6152.5459   0.99917
6152.6001   0.99959
6152.6544   0.99980
6152.7086   1.00111
6152.7629   1.00103
6152.8172   1.00044
6152.8714   1.00135
6152.9257   1.00067
6152.9800   0.99978
6153.0342   1.00469
6153.0885   0.99901
6153.1427   1.00092
6153.1970   1.00193
6153.2513   1.00074
6153.3055   1.00106
6153.3598   1.00187
6153.4141   0.99858
6153.4683   1.00210
6153.5226   1.00191
6153.5769   1.00002
6153.6311   1.00114
6153.6854   1.00355
6153.7397   0.99966
6153.7939   0.99787
6153.8482   0.99869
6153.9025   0.99970
6153.9568   1.00001
6154.0110   1.00033
6154.0653   0.99784
6154.1196   1.00035
6154.1738   0.99837
6154.2281   0.99978
6154.2824   0.99859
6154.3367   0.99930
6154.3909   1.00002
6154.4452   0.99743
6154.4995   0.99704
6154.5538   0.99516
6154.6080   0.99497
6154.6623   0.99348
6154.7166   0.99610
6154.7709   0.99341
6154.8252   0.99422
6154.8794   0.99214
6154.9337   0.99245
6154.9880   0.99366
6155.0423   0.99308
6155.0966   0.99439
6155.1508   0.99180
6155.2051   0.99272
6155.2594   0.99383
6155.3137   0.98984
6155.3680   0.98496
6155.4223   0.98577
6155.4765   0.98168
6155.5308   0.98159
6155.5851   0.98181
6155.6394   0.98122
6155.6937   0.98073
6155.7480   0.98115
6155.8023   0.98006
6155.8565   0.98318
6155.9108   0.98109
6155.9651   0.98210
6156.0194   0.98021
6156.0737   0.97843
6156.1280   0.97544
6156.1823   0.97306
6156.2366   0.97027
6156.2909   0.96708
6156.3452   0.96750
6156.3994   0.96541
6156.4537   0.96682
6156.5080   0.96634
6156.5623   0.96805
6156.6166   0.96866
6156.6709   0.97268
6156.7252   0.97319
6156.7795   0.97480
6156.8338   0.97142
6156.8881   0.97543
6156.9424   0.97264
6156.9967   0.97356
6157.0510   0.97597
6157.1053   0.97579
6157.1596   0.97960
6157.2139   0.97871
6157.2682   0.97983
6157.3225   0.98174
6157.3768   0.98415
6157.4311   0.98267
6157.4854   0.98658
6157.5397   0.98329
6157.5940   0.98261
6157.6483   0.97832
6157.7026   0.97304
6157.7569   0.96835
6157.8112   0.96626
6157.8655   0.96538
6157.9198   0.96229
6157.9741   0.96361
6158.0284   0.96082
6158.0828   0.96143
6158.1371   0.95925
6158.1914   0.96156
6158.2457   0.96158
6158.3000   0.96039
6158.3543   0.96350
6158.4086   0.96312
6158.4629   0.96563
6158.5172   0.97105
6158.5715   0.97016
6158.6259   0.97427
6158.6802   0.97669
6158.7345   0.98050
6158.7888   0.98392
6158.8431   0.99163
6158.8974   0.99595
6158.9517   0.99706
6159.0061   0.99748
6159.0604   0.99969
6159.1147   0.99770
6159.1690   1.00052
6159.2233   1.00243
6159.2776   0.99835
6159.3320   0.99906
6159.3863   1.00058
6159.4406   0.99849
6159.4949   0.99910
6159.5492   0.99932
6159.6036   1.00003
6159.6579   1.00205
6159.7122   1.00026
6159.7665   0.99858
6159.8208   1.00019
6159.8752   0.99781
6159.9295   0.99962
6159.9838   0.99924
6160.0381   0.99905
6160.0925   0.99507
6160.1468   0.99748
6160.2011   0.99640
6160.2554   0.99601
6160.3098   0.99663
6160.3641   0.99664
6160.4184   0.99666
6160.4727   0.99517
6160.5271   0.99439
6160.5814   0.99380
6160.6357   0.99462
6160.6901   0.99293
6160.7444   0.99455
6160.7987   0.99216
6160.8531   0.99238
6160.9074   0.99579
6160.9617   0.99411
6161.0161   0.99432
6161.0704   0.99414
6161.1247   0.99395
6161.1791   0.99297
6161.2334   0.99599
6161.2877   0.99400
6161.3421   0.99372
6161.3964   0.99743
6161.4507   0.99805
6161.5051   0.99376
6161.5594   0.99008
6161.6138   0.99029
6161.6681   0.98671
6161.7224   0.98793
6161.7768   0.98604
6161.8311   0.98496
6161.8855   0.98337
6161.9398   0.98359
6161.9941   0.98371
6162.0485   0.98192
6162.1028   0.98514
6162.1572   0.98345
6162.2115   0.98357
6162.2659   0.98288
6162.3202   0.98550
6162.3745   0.98242
6162.4289   0.98433
6162.4832   0.98465
6162.5376   0.98327
6162.5919   0.98838
6162.6463   0.98830
6162.7006   0.98831
6162.7550   0.98983
6162.8093   0.99035
6162.8637   0.99566
6162.9180   0.99678
6162.9724   0.99810
6163.0267   0.99631
6163.0811   0.99783
6163.1354   0.99565
6163.1898   0.99506
6163.2441   0.99668
6163.2985   0.99440
6163.3528   0.99371
6163.4072   0.99753
6163.4616   0.99405
6163.5159   0.99446
6163.5703   0.99708
6163.6246   0.99530
6163.6790   0.99412
6163.7333   0.99603
6163.7877   0.99705
6163.8420   0.99547
6163.8964   0.99538
6163.9508   0.99730
6164.0051   0.99722
6164.0595   0.99724
6164.1138   0.99745
6164.1682   0.99647
6164.2226   0.99789
6164.2769   1.00041
6164.3313   1.00112
6164.3857   0.99884
6164.4400   0.99976
6164.4944   1.00168
6164.5487   0.99749
6164.6031   1.00141
6164.6575   1.00113
6164.7118   1.00305
6164.7662   1.00057
6164.8206   1.00098
6164.8749   0.99970
6164.9293   0.99812
6164.9837   1.00094
6165.0380   0.99826
6165.0924   0.99747
6165.1468   0.99999
6165.2012   1.00051
6165.2555   1.00143
6165.3099   1.00024
6165.3643   1.00156
6165.4186   1.00028
6165.4730   0.99760
6165.5274   1.00152
6165.5818   0.99884
6165.6361   1.00306
6165.6905   0.99817
6165.7449   1.00169
6165.7993   0.99981
6165.8536   0.99913
6165.9080   1.00365
6165.9624   1.00177
6166.0168   1.00138
6166.0711   1.00280
6166.1255   0.99832
6166.1799   1.00014
6166.2343   1.00216
6166.2887   1.00318
6166.3430   0.99959
6166.3974   1.00251
6166.4518   1.00043
6166.5062   1.00305
6166.5606   1.00207
6166.6149   0.99999
6166.6693   1.00241
6166.7237   0.99852
6166.7781   1.00414
6166.8325   1.00266
6166.8869   1.00198
6166.9413   1.00230
6166.9956   0.99832
6167.0500   1.00283
6167.1044   1.00125
6167.1588   1.00247
6167.2132   1.00469
6167.2676   1.00161
6167.3220   0.99953
6167.3764   0.99915
6167.4307   1.00216
6167.4851   1.00148
6167.5395   1.00120
6167.5939   1.00252
6167.6483   1.00084
6167.7027   1.00555
6167.7571   1.00197
6167.8115   1.00339
6167.8659   0.99951
6167.9203   1.00263
6167.9747   0.99935
6168.0291   0.99816
6168.0835   1.00188
6168.1379   1.00230
6168.1923   1.00122
6168.2466   1.00184
6168.3010   0.99955
6168.3554   1.00187
6168.4098   0.99749
6168.4642   1.00081
6168.5186   0.99723
6168.5730   0.99664
6168.6274   1.00296
6168.6818   0.99918
6168.7362   0.99990
6168.7906   1.00181
6168.8450   1.00143
6168.8995   0.99705
6168.9539   0.99897
6169.0083   0.99879
6169.0627   0.99560
6169.1171   0.99812
6169.1715   0.99664
6169.2259   0.99595
6169.2803   0.99657
6169.3347   0.99769
6169.3891   0.99631
6169.4435   0.99312
6169.4979   0.99644
6169.5523   0.99916
6169.6067   0.99617
6169.6611   0.99729
6169.7155   0.99651
6169.7700   0.99802
6169.8244   0.99494
6169.8788   0.99716
6169.9332   0.99457
6169.9876   0.99749
6170.0420   0.99151
6170.0964   0.99572
6170.1508   0.99114
6170.2053   0.99336
6170.2597   0.99397
6170.3141   0.99359
6170.3685   0.99350
6170.4229   0.99652
6170.4773   0.99294
6170.5318   0.99535
6170.5862   0.99347
6170.6406   0.99168
6170.6950   0.99590
6170.7494   0.99411
6170.8038   0.99353
6170.8583   0.99295
6170.9127   0.99446
6170.9671   0.99518
6171.0215   0.99709
6171.0760   0.99881
6171.1304   0.99712
6171.1848   1.00083
6171.2392   0.99935
6171.2936   1.00056
6171.3481   0.99998
6171.4025   1.00259
6171.4569   1.00221
6171.5113   1.00142
6171.5658   1.00134
6171.6202   1.00145
6171.6746   1.00376
6171.7291   1.00318
6171.7835   1.00149
6171.8379   1.00580
6171.8923   1.00152
6171.9468   0.99763
6172.0012   1.00155
6172.0556   1.00046
6172.1101   1.00237
6172.1645   1.00228
6172.2189   1.00140
6172.2734   0.99851
6172.3278   1.00042
6172.3822   1.00144
6172.4367   1.00225
6172.4911   0.99956
6172.5455   1.00067
6172.6000   0.99768
6172.6544   0.99560
6172.7088   1.00151
6172.7633   1.00012
6172.8177   1.00173
6172.8721   1.00214
6172.9266   0.99825
6172.9810   0.99687
6173.0355   0.99698
6173.0899   0.99709
6173.1443   0.99690
6173.1988   1.00101
6173.2532   0.99702
6173.3077   0.99913
6173.3621   0.99664
6173.4166   0.99705
6173.4710   0.99756
6173.5254   0.99607
6173.5799   1.00018
6173.6343   0.99729
6173.6888   1.00060
6173.7432   0.99591
6173.7977   0.99772
6173.8521   0.99793
6173.9066   1.00154
6173.9610   0.99695
6174.0155   1.00015
6174.0699   0.99916
6174.1243   1.00357
6174.1788   1.00078
6174.2332   1.00009
6174.2877   0.99870
6174.3421   1.00220
6174.3966   1.00091
6174.4511   0.99532
6174.5055   0.99183
6174.5600   0.99293
6174.6144   0.98754
6174.6689   0.99095
6174.7233   0.98705
6174.7778   0.98396
6174.8322   0.97867
6174.8867   0.97787
6174.9411   0.97528
6174.9956   0.97928
6175.0501   0.97749
6175.1045   0.97530
6175.1590   0.97520
6175.2134   0.97671
6175.2679   0.97371
6175.3223   0.97642
6175.3768   0.97702
6175.4313   0.97573
6175.4857   0.97583
6175.5402   0.98124
6175.5946   0.98004
6175.6491   0.98314
6175.7036   0.98405
6175.7580   0.99385
6175.8125   0.99325
6175.8670   0.99256
6175.9214   0.99466
6175.9759   0.99596
6176.0304   0.99977
6176.0848   0.99487
6176.1393   0.99567
6176.1938   0.99507
6176.2482   0.99577
6176.3027   0.99488
6176.3572   0.99358
6176.4116   0.99508
6176.4661   0.99018
6176.5206   0.99368
6176.5750   0.99078
6176.6295   0.98888
6176.6840   0.99168
6176.7385   0.99228
6176.7929   0.98888
6176.8474   0.99118
6176.9019   0.98958
6176.9563   0.99428
6177.0108   0.99288
6177.0653   0.99288
6177.1198   0.99318
6177.1742   0.99178
6177.2287   0.99257
6177.2832   0.99027
6177.3377   0.99577
6177.3922   0.99657
6177.4466   0.99557
6177.5011   0.99866
6177.5556   0.99856
6177.6101   0.99926
6177.6646   0.99925
6177.7190   1.00425
6177.7735   1.00185
6177.8280   1.00094
6177.8825   1.00244
6177.9370   0.99823
6177.9914   1.00063
6178.0459   1.00112
6178.1004   1.00192
6178.1549   1.00181
6178.2094   1.00331
6178.2639   0.99970
6178.3183   1.00019
6178.3728   1.00299
6178.4273   1.00188
6178.4818   0.99848
6178.5363   0.99957
6178.5908   0.99996
6178.6453   1.00115
6178.6998   0.99395
6178.7543   0.99264
6178.8087   0.99433
6178.8632   0.98702
6178.9177   0.98821
6178.9722   0.98930
6179.0267   0.98800
6179.0812   0.98699
6179.1357   0.98438
6179.1902   0.98317
6179.2447   0.98446
6179.2992   0.98425
6179.3537   0.98374
6179.4082   0.98602
6179.4627   0.98141
6179.5172   0.98470
6179.5717   0.98949
6179.6262   0.98518
6179.6807   0.98577
6179.7351   0.99165
6179.7896   0.98914
6179.8441   0.99403
6179.8986   0.99421
6179.9531   1.00000
6180.0076   0.99489
6180.0621   1.00167
6180.1167   1.00106
6180.1712   0.99644
6180.2257   1.00223
6180.2802   0.99491
6180.3347   1.00440
6180.3892   0.99718
6180.4437   0.99957
6180.4982   1.00135
6180.5527   0.99594
6180.6072   1.00012
6180.6617   0.99740
6180.7162   0.99608
6180.7707   1.00217
6180.8252   0.99755
6180.8797   0.99913
6180.9342   0.99831
6180.9887   1.00220
6181.0433   0.99928
6181.0978   1.00346
6181.1523   1.00694
6181.2068   0.99822
6181.2613   0.99740
6181.3158   0.99808
6181.3703   1.00256
6181.4248   0.99844
6181.4793   1.00261
6181.5339   0.99689
6181.5884   0.99987
6181.6429   1.00095
6181.6974   1.00153
6181.7519   0.99650
6181.8064   0.99288
6181.8610   1.00376
6181.9155   0.99423
6181.9700   0.99201
6182.0245   1.00559
6182.0790   0.99926
6182.1336   0.99844
6182.1881   0.99691
6182.2426   1.00389
6182.2971   1.00766
6182.3516   1.00934
6182.4062   0.99521
6182.4607   0.99968
6182.5152   0.99605
% ---------- betaur1_74407500.txt ---------- (following 1200 lines)
7437.9026   0.98584
7437.9567   0.99291
7438.0108   0.98207
7438.0649   1.00743
7438.1190   1.00249
7438.1731   0.99725
7438.2272   0.99521
7438.2813   1.00807
7438.3354   1.00442
7438.3895   0.99208
7438.4437   0.99074
7438.4978   1.00530
7438.5519   0.99386
7438.6060   0.99981
7438.6601   0.99237
7438.7142   0.99693
7438.7683   1.00218
7438.8224   0.98314
7438.8765   0.99180
7438.9306   0.99795
7438.9848   0.99921
7439.0389   0.99616
7439.0930   1.00282
7439.1471   0.98817
7439.2012   0.99552
7439.2553   0.99218
7439.3094   0.99863
7439.3635   0.99828
7439.4177   0.98884
7439.4718   0.99669
7439.5259   0.99894
7439.5800   0.99169
7439.6341   0.99644
7439.6882   0.99700
7439.7423   0.99675
7439.7965   0.99110
7439.8506   1.00895
7439.9047   0.99610
7439.9588   0.99815
7440.0129   0.99800
7440.0671   1.00015
7440.1212   0.98700
7440.1753   0.98974
7440.2294   1.00609
7440.2835   0.99794
7440.3377   0.99059
7440.3918   0.98763
7440.4459   0.99388
7440.5000   0.99603
7440.5541   0.99578
7440.6083   0.99942
7440.6624   0.99607
7440.7165   1.00081
7440.7706   0.99606
7440.8248   0.99460
7440.8789   0.99295
7440.9330   0.99189
7440.9871   0.99674
7441.0413   1.00258
7441.0954   0.99823
7441.1495   1.00467
7441.2037   1.00801
7441.2578   1.00286
7441.3119   0.99940
7441.3660   1.00284
7441.4202   0.99558
7441.4743   1.00143
7441.5284   0.99677
7441.5826   0.99321
7441.6367   0.99375
7441.6908   0.99639
7441.7449   0.99253
7441.7991   0.98267
7441.8532   0.99231
7441.9073   0.98515
7441.9615   0.99549
7442.0156   0.98313
7442.0697   0.99297
7442.1239   0.98921
7442.1780   0.98725
7442.2321   0.99028
7442.2863   0.98852
7442.3404   0.99326
7442.3946   0.98400
7442.4487   0.99213
7442.5028   0.98917
7442.5570   0.99401
7442.6111   0.99215
7442.6652   0.98888
7442.7194   0.98712
7442.7735   0.98485
7442.8277   0.98749
7442.8818   0.98832
7442.9359   0.99096
7442.9901   0.99630
7443.0442   0.99673
7443.0984   0.99576
7443.1525   0.99380
7443.2066   0.99863
7443.2608   0.99597
7443.3149   1.00010
7443.3691   0.99933
7443.4232   0.99177
7443.4774   0.99940
7443.5315   1.00023
7443.5856   0.99876
7443.6398   0.99469
7443.6939   0.99873
7443.7481   0.99346
7443.8022   0.99289
7443.8564   0.99532
7443.9105   0.99285
7443.9647   0.99278
7444.0188   0.99741
7444.0730   1.00594
7444.1271   0.99907
7444.1813   0.99560
7444.2354   1.00033
7444.2896   1.00376
7444.3437   0.99859
7444.3979   0.99652
7444.4520   0.99435
7444.5062   0.99748
7444.5603   1.00191
7444.6145   1.00164
7444.6686   1.00426
7444.7228   1.00709
7444.7769   1.00052
7444.8311   1.00635
7444.8852   1.00397
7444.9394   0.99810
7444.9935   0.99993
7445.0477   0.99435
7445.1019   0.99308
7445.1560   0.99461
7445.2102   0.99403
7445.2643   0.99166
7445.3185   0.99288
7445.3726   0.99061
7445.4268   0.98983
7445.4810   0.98996
7445.5351   0.99388
7445.5893   0.99371
7445.6434   0.99583
7445.6976   0.99266
7445.7518   0.98678
7445.8059   0.99440
7445.8601   0.98273
7445.9142   0.99155
7445.9684   0.98517
7446.0226   0.98570
7446.0767   0.98672
7446.1309   0.98604
7446.1851   0.99347
7446.2392   0.99029
7446.2934   0.98561
7446.3475   0.99503
7446.4017   0.99525
7446.4559   0.99347
7446.5100   0.99590
7446.5642   0.99402
7446.6184   0.99624
7446.6725   1.00106
7446.7267   0.99608
7446.7809   0.99760
7446.8350   0.99702
7446.8892   0.99344
7446.9434   0.99736
7446.9976   1.00208
7447.0517   1.00010
7447.1059   1.00272
7447.1601   0.99564
7447.2142   0.99976
7447.2684   0.99728
7447.3226   0.99080
7447.3768   0.99832
7447.4309   1.00053
7447.4851   0.99665
7447.5393   0.99777
7447.5934   0.99719
7447.6476   0.99371
7447.7018   1.00073
7447.7560   1.00094
7447.8101   0.99716
7447.8643   1.00008
7447.9185   0.99820
7447.9727   1.00141
7448.0269   0.99923
7448.0810   0.99595
7448.1352   0.99726
7448.1894   0.99308
7448.2436   0.99879
7448.2977   1.00131
7448.3519   1.00063
7448.4061   1.00114
7448.4603   0.99786
7448.5145   0.99607
7448.5686   0.99259
7448.6228   0.99230
7448.6770   0.99062
7448.7312   0.98694
7448.7854   0.98805
7448.8396   0.99057
7448.8937   0.98368
7448.9479   0.97849
7449.0021   0.98131
7449.0563   0.98252
7449.1105   0.98364
7449.1647   0.97845
7449.2188   0.97916
7449.2730   0.98128
7449.3272   0.97929
7449.3814   0.98271
7449.4356   0.97392
7449.4898   0.98053
7449.5440   0.98345
7449.5982   0.97906
7449.6523   0.97807
7449.7065   0.97908
7449.7607   0.98320
7449.8149   0.97981
7449.8691   0.97732
7449.9233   0.97773
7449.9775   0.98155
7450.0317   0.98686
7450.0859   0.99137
7450.1401   0.99398
7450.1943   0.99319
7450.2485   0.99381
7450.3026   0.99502
7450.3568   0.99843
7450.4110   0.99304
7450.4652   0.99875
7450.5194   0.99206
7450.5736   0.99747
7450.6278   0.99478
7450.6820   0.99470
7450.7362   0.99831
7450.7904   0.99462
7450.8446   0.99453
7450.8988   0.99484
7450.9530   0.99825
7451.0072   0.99216
7451.0614   0.99657
7451.1156   0.99858
7451.1698   0.99519
7451.2240   0.99710
7451.2782   0.99561
7451.3324   1.00132
7451.3866   0.99463
7451.4408   0.99444
7451.4950   0.99434
7451.5492   0.99655
7451.6034   1.00046
7451.6576   1.00127
7451.7118   0.99758
7451.7660   0.99699
7451.8202   0.99830
7451.8744   0.99591
7451.9286   0.99812
7451.9828   0.99943
7452.0370   1.00003
7452.0913   1.00074
7452.1455   0.99665
7452.1997   1.00076
7452.2539   0.99937
7452.3081   0.99418
7452.3623   0.99828
7452.4165   0.99869
7452.4707   1.00000
7452.5249   1.00161
7452.5791   1.00482
7452.6333   0.99702
7452.6876   1.00073
7452.7418   0.99944
7452.7960   0.99785
7452.8502   1.00305
7452.9044   0.99706
7452.9586   1.00267
7453.0128   0.99868
7453.0670   0.99988
7453.1213   0.99289
7453.1755   0.99590
7453.2297   1.00001
7453.2839   0.99881
7453.3381   1.00322
7453.3923   0.99583
7453.4465   0.99783
7453.5008   0.99794
7453.5550   0.99565
7453.6092   0.99825
7453.6634   0.99926
7453.7176   0.99567
7453.7719   1.00047
7453.8261   0.99848
7453.8803   1.00399
7453.9345   0.99879
7453.9887   0.99990
7454.0430   0.99811
7454.0972   0.99761
7454.1514   1.00202
7454.2056   0.99972
7454.2598   0.99713
7454.3141   0.99604
7454.3683   0.99734
7454.4225   0.99575
7454.4767   0.99865
7454.5310   0.99666
7454.5852   1.00147
7454.6394   0.99837
7454.6936   0.99998
7454.7479   1.00258
7454.8021   0.99899
7454.8563   0.99620
7454.9105   1.00060
7454.9648   1.00241
7455.0190   0.99261
7455.0732   0.99892
7455.1275   0.99983
7455.1817   0.99903
7455.2359   0.99984
7455.2901   0.99974
7455.3444   1.00065
7455.3986   0.99866
7455.4528   1.00036
7455.5071   1.00337
7455.5613   0.99987
7455.6155   1.00058
7455.6698   1.00158
7455.7240   1.00259
7455.7782   0.99909
7455.8325   1.00300
7455.8867   1.00150
7455.9409   1.00551
7455.9952   1.00092
7456.0494   1.00162
7456.1036   1.00653
7456.1579   1.00283
7456.2121   0.99934
7456.2663   1.00164
7456.3206   1.00155
7456.3748   1.00025
7456.4291   0.99986
7456.4833   0.99867
7456.5375   1.00177
7456.5918   1.00388
7456.6460   1.00068
7456.7003   1.00049
7456.7545   1.00529
7456.8087   1.00300
7456.8630   0.99910
7456.9172   0.99891
7456.9715   1.00192
7457.0257   0.99882
7457.0799   1.00383
7457.1342   1.00173
7457.1884   1.00314
7457.2427   0.99914
7457.2969   1.00405
7457.3512   1.00266
7457.4054   0.99646
7457.4597   1.00157
7457.5139   1.00217
7457.5682   1.00088
7457.6224   1.00418
7457.6766   0.99869
7457.7309   0.99919
7457.7851   0.99960
7457.8394   1.00191
7457.8936   0.99971
7457.9479   0.99912
7458.0021   0.99643
7458.0564   1.00023
7458.1106   1.00194
7458.1649   1.00354
7458.2191   0.99975
7458.2734   1.00126
7458.3276   1.00056
7458.3819   0.99237
7458.4361   0.99997
7458.4904   0.99968
7458.5447   0.99929
7458.5989   1.00489
7458.6532   1.00280
7458.7074   0.99931
7458.7617   0.99921
7458.8159   1.00032
7458.8702   1.00143
7458.9244   1.00123
7458.9787   0.99974
7459.0330   1.00265
7459.0872   1.00235
7459.1415   1.00306
7459.1957   1.00107
7459.2500   1.00017
7459.3042   1.00038
7459.3585   1.00439
7459.4128   1.00129
7459.4670   1.00200
7459.5213   1.00161
7459.5755   1.00262
7459.6298   1.00182
7459.6841   1.00133
7459.7383   1.00214
7459.7926   1.00055
7459.8469   0.99595
7459.9011   1.00136
7459.9554   0.99837
7460.0096   1.00188
7460.0639   1.00028
7460.1182   0.99569
7460.1724   0.99840
7460.2267   0.99941
7460.2810   0.99611
7460.3352   0.99732
7460.3895   1.00013
7460.4438   0.99754
7460.4980   0.99575
7460.5523   0.99996
7460.6066   0.99686
7460.6608   0.99927
7460.7151   0.99408
7460.7694   0.99859
7460.8237   1.00350
7460.8779   1.00061
7460.9322   0.99982
7460.9865   1.00062
7461.0407   0.99903
7461.0950   0.99854
7461.1493   0.99895
7461.2036   1.00076
7461.2578   1.00067
7461.3121   0.99708
7461.3664   0.99689
7461.4207   0.99649
7461.4749   0.99690
7461.5292   0.99031
7461.5835   0.98272
7461.6378   0.98453
7461.6920   0.97544
7461.7463   0.97445
7461.8006   0.97076
7461.8549   0.96377
7461.9091   0.96438
7461.9634   0.96399
7462.0177   0.96440
7462.0720   0.95911
7462.1263   0.95532
7462.1805   0.95582
7462.2348   0.95813
7462.2891   0.95695
7462.3434   0.95735
7462.3977   0.95296
7462.4519   0.95407
7462.5062   0.95798
7462.5605   0.95829
7462.6148   0.95770
7462.6691   0.95801
7462.7234   0.95832
7462.7776   0.95683
7462.8319   0.96114
7462.8862   0.96515
7462.9405   0.96786
7462.9948   0.97107
7463.0491   0.97428
7463.1034   0.98009
7463.1576   0.98770
7463.2119   0.99101
7463.2662   0.98862
7463.3205   0.99433
7463.3748   0.99434
7463.4291   0.99896
7463.4834   0.99757
7463.5377   0.99888
7463.5920   0.99759
7463.6462   1.00000
7463.7005   0.99681
7463.7548   0.99862
7463.8091   0.99713
7463.8634   0.99474
7463.9177   0.99985
7463.9720   0.99776
7464.0263   1.00007
7464.0806   1.00208
7464.1349   0.99839
7464.1892   1.00090
7464.2435   1.00141
7464.2978   1.00022
7464.3521   0.99843
7464.4064   0.99775
7464.4607   0.99816
7464.5150   1.00257
7464.5692   1.00448
7464.6235   0.99819
7464.6778   0.99960
7464.7321   1.00131
7464.7864   0.99542
7464.8407   1.00193
7464.8950   0.99954
7464.9493   1.00405
7465.0036   1.00146
7465.0579   1.00067
7465.1122   1.00349
7465.1665   1.00270
7465.2208   1.00201
7465.2752   0.99982
7465.3295   0.99823
7465.3838   0.99954
7465.4381   1.00165
7465.4924   1.00286
7465.5467   1.00147
7465.6010   0.99388
7465.6553   1.00110
7465.7096   1.00221
7465.7639   0.99482
7465.8182   1.00093
7465.8725   0.99974
7465.9268   0.99975
7465.9811   1.00096
7466.0354   1.00107
7466.0897   0.99778
7466.1440   0.99999
7466.1984   0.99751
7466.2527   0.99902
7466.3070   1.00013
7466.3613   1.00254
7466.4156   1.00305
7466.4699   1.00076
7466.5242   0.99867
7466.5785   1.00018
7466.6328   1.00379
7466.6872   1.00231
7466.7415   1.00282
7466.7958   1.00323
7466.8501   1.00214
7466.9044   1.00325
7466.9587   0.99716
7467.0130   1.00047
7467.0674   1.00188
7467.1217   1.00399
7467.1760   1.00120
7467.2303   0.99801
7467.2846   0.99833
7467.3389   1.00064
7467.3933   0.99735
7467.4476   0.99706
7467.5019   0.99417
7467.5562   0.98878
7467.6105   0.98969
7467.6649   0.99470
7467.7192   0.98971
7467.7735   0.98662
7467.8278   0.98923
7467.8821   0.98755
7467.9365   0.98596
7467.9908   0.98067
7468.0451   0.98668
7468.0994   0.98629
7468.1537   0.98570
7468.2081   0.98591
7468.2624   0.98482
7468.3167   0.98753
7468.3710   0.98314
7468.4254   0.98335
7468.4797   0.98756
7468.5340   0.98507
7468.5884   0.98379
7468.6427   0.98900
7468.6970   0.99031
7468.7513   0.98742
7468.8057   0.98673
7468.8600   0.98664
7468.9143   0.98715
7468.9686   0.98936
7469.0230   0.99297
7469.0773   0.99858
7469.1316   0.99779
7469.1860   0.99430
7469.2403   0.99741
7469.2946   1.00052
7469.3490   1.00263
7469.4033   0.99984
7469.4576   1.00175
7469.5120   1.00276
7469.5663   1.00287
7469.6206   0.99798
7469.6750   0.99819
7469.7293   0.99950
7469.7836   1.00121
7469.8380   0.99962
7469.8923   0.99833
7469.9466   1.00424
7470.0010   0.99595
7470.0553   0.99456
7470.1097   1.00067
7470.1640   0.99828
7470.2183   0.99639
7470.2727   0.99930
7470.3270   0.99861
7470.3813   1.00562
7470.4357   1.00143
7470.4900   1.00134
7470.5444   1.00215
7470.5987   1.00036
7470.6531   0.99787
7470.7074   0.99868
7470.7617   0.99839
7470.8161   0.99820
7470.8704   0.99871
7470.9248   1.00102
7470.9791   0.99763
7471.0335   0.99894
7471.0878   0.99825
7471.1421   0.99796
7471.1965   0.99696
7471.2508   1.00277
7471.3052   0.99788
7471.3595   0.99789
7471.4139   0.99920
7471.4682   0.99471
7471.5226   1.00062
7471.5769   0.99743
7471.6313   0.99774
7471.6856   0.99814
7471.7400   1.00055
7471.7943   0.99826
7471.8487   0.99807
7471.9030   0.99758
7471.9574   0.99699
7472.0117   1.00150
7472.0661   1.00250
7472.1204   1.00091
7472.1748   0.99842
7472.2291   1.00283
7472.2835   1.00014
7472.3378   1.00104
7472.3922   0.99745
7472.4465   0.99786
7472.5009   0.99617
7472.5553   0.99988
7472.6096   0.99799
7472.6640   1.00229
7472.7183   1.00090
7472.7727   0.99981
7472.8270   0.99712
7472.8814   0.99752
7472.9358   0.99713
7472.9901   0.99944
7473.0445   1.00205
7473.0988   0.99755
7473.1532   0.99816
7473.2076   0.99487
7473.2619   0.99987
7473.3163   1.00028
7473.3706   1.00049
7473.4250   0.99800
7473.4794   0.99800
7473.5337   0.99781
7473.5881   0.99692
7473.6425   0.99922
7473.6968   1.00003
7473.7512   1.00334
7473.8055   0.99884
7473.8599   1.00095
7473.9143   0.99826
7473.9686   1.00086
7474.0230   0.99647
7474.0774   0.99808
7474.1317   1.00138
7474.1861   1.00069
7474.2405   1.00049
7474.2948   0.99900
7474.3492   1.00191
7474.4036   0.99721
7474.4579   0.99782
7474.5123   0.99622
7474.5667   0.99913
7474.6211   1.00333
7474.6754   0.99904
7474.7298   1.00274
7474.7842   0.99835
7474.8385   0.99596
7474.8929   0.99706
7474.9473   0.99627
7475.0017   1.00047
7475.0560   0.99968
7475.1104   0.99808
7475.1648   1.00158
7475.2192   1.00139
7475.2735   0.99909
7475.3279   1.00090
7475.3823   0.99820
7475.4367   0.99961
7475.4910   0.99771
7475.5454   0.99942
7475.5998   0.99612
7475.6542   0.99572
7475.7086   0.99933
7475.7629   0.99943
7475.8173   0.99654
7475.8717   0.99474
7475.9261   0.99754
7475.9804   0.99825
7476.0348   0.99605
7476.0892   0.99975
7476.1436   1.00106
7476.1980   0.99876
7476.2524   0.99836
7476.3067   0.99897
7476.3611   0.99997
7476.4155   0.99967
7476.4699   0.99577
7476.5243   1.00068
7476.5787   0.99788
7476.6330   0.99668
7476.6874   0.99788
7476.7418   0.99619
7476.7962   0.99909
7476.8506   1.00019
7476.9050   1.00109
7476.9594   1.00480
7477.0138   1.00190
7477.0681   1.00570
7477.1225   0.99960
7477.1769   0.99810
7477.2313   1.00170
7477.2857   1.00260
7477.3401   1.00181
7477.3945   1.00161
7477.4489   1.00021
7477.5033   0.99991
7477.5577   0.99741
7477.6120   0.99701
7477.6664   1.00331
7477.7208   1.00481
7477.7752   0.99961
7477.8296   1.00181
7477.8840   1.00261
7477.9384   0.99981
7477.9928   1.00021
7478.0472   1.00201
7478.1016   1.00211
7478.1560   1.00191
7478.2104   1.00031
7478.2648   0.99721
7478.3192   1.00061
7478.3736   0.99951
7478.4280   0.99861
7478.4824   0.99911
7478.5368   0.99941
7478.5912   0.99901
7478.6456   1.00281
7478.7000   1.00130
7478.7544   0.99880
7478.8088   0.99710
7478.8632   0.99750
7478.9176   0.99480
7478.9720   0.99600
7479.0264   0.99209
7479.0808   0.99369
7479.1352   0.99589
7479.1896   0.99429
7479.2440   0.99568
7479.2984   0.99228
7479.3528   0.99238
7479.4072   0.99078
7479.4616   0.99477
7479.5160   0.99317
7479.5704   0.99537
7479.6248   0.99296
7479.6792   0.99276
7479.7336   0.99366
7479.7881   0.99775
7479.8425   0.99415
7479.8969   0.99295
7479.9513   0.99454
7480.0057   0.99394
7480.0601   0.99593
7480.1145   0.99813
7480.1689   0.99723
7480.2233   0.99862
7480.2777   0.99562
7480.3322   0.99971
7480.3866   0.99931
7480.4410   0.99590
7480.4954   1.00280
7480.5498   1.00379
7480.6042   1.00098
7480.6586   0.99848
7480.7131   1.00277
7480.7675   1.00247
7480.8219   1.00206
7480.8763   0.99996
7480.9307   1.00345
7480.9851   1.00744
7481.0396   1.00084
7481.0940   1.00233
7481.1484   0.99982
7481.2028   1.00222
7481.2572   0.99811
7481.3116   1.00180
7481.3661   0.99849
7481.4205   1.00149
7481.4749   0.99928
7481.5293   1.00117
7481.5837   0.99926
7481.6382   1.00196
7481.6926   1.00005
7481.7470   0.99824
7481.8014   1.00263
7481.8559   1.00092
7481.9103   0.99992
7481.9647   1.00021
7482.0191   0.99730
7482.0736   0.99789
7482.1280   1.00088
7482.1824   0.99907
7482.2368   1.00196
7482.2913   1.00135
7482.3457   1.00314
7482.4001   1.00213
7482.4545   1.00002
7482.5090   0.99981
7482.5634   1.00260
7482.6178   1.00029
7482.6723   0.99878
7482.7267   1.00027
7482.7811   0.99896
7482.8355   0.99875
7482.8900   1.00014
7482.9444   0.99923
7482.9988   0.99942
7483.0533   0.99861
7483.1077   0.99810
7483.1621   0.99699
7483.2166   1.00138
7483.2710   0.99597
7483.3254   0.99905
7483.3799   1.00014
7483.4343   0.99763
7483.4887   0.99542
7483.5432   0.99701
7483.5976   1.00130
7483.6520   0.99948
7483.7065   0.99557
7483.7609   0.99826
7483.8154   0.99825
7483.8698   0.99444
7483.9242   1.00022
7483.9787   0.99981
7484.0331   1.00290
7484.0875   1.00159
7484.1420   1.00228
7484.1964   1.00336
7484.2509   1.00085
7484.3053   1.00424
7484.3597   1.00143
7484.4142   1.00151
7484.4686   0.99880
7484.5231   1.00509
7484.5775   0.99917
7484.6320   1.00156
7484.6864   1.00065
7484.7408   1.00233
7484.7953   1.00192
7484.8497   1.00181
7484.9042   1.00239
7484.9586   1.00148
7485.0131   1.00247
7485.0675   1.00655
7485.1220   0.99914
7485.1764   0.99933
7485.2309   1.00251
7485.2853   1.00100
7485.3398   0.99929
7485.3942   1.00137
7485.4487   0.99896
7485.5031   1.00184
7485.5576   1.00143
7485.6120   0.99972
7485.6665   0.99980
7485.7209   0.99899
7485.7754   1.00017
7485.8298   1.00046
7485.8843   0.99945
7485.9387   1.00243
7485.9932   0.99732
7486.0476   0.99620
7486.1021   1.00019
7486.1565   0.99957
7486.2110   1.00216
7486.2654   0.99985
7486.3199   0.99763
7486.3744   0.99872
7486.4288   0.99640
7486.4833   0.99689
7486.5377   0.99757
7486.5922   1.00066
7486.6466   0.99794
7486.7011   0.99823
7486.7556   1.00052
7486.8100   0.99880
7486.8645   1.00059
7486.9189   1.00167
7486.9734   1.00046
7487.0279   1.00224
7487.0823   1.00183
7487.1368   0.99721
7487.1912   1.00130
7487.2457   1.00078
7487.3002   0.99867
7487.3546   0.99775
7487.4091   1.00244
7487.4636   0.99983
7487.5180   1.00121
7487.5725   1.00330
7487.6270   1.00138
7487.6814   1.00297
7487.7359   1.00085
7487.7903   1.00004
7487.8448   1.00352
7487.8993   1.00101
7487.9538   1.00280
7488.0082   1.00068
7488.0627   1.00217
7488.1172   1.00185
7488.1716   1.00214
7488.2261   0.99982
7488.2806   1.00041
7488.3350   1.00129
7488.3895   1.00098
7488.4440   0.99776
7488.4984   1.00055
7488.5529   1.00374
7488.6074   0.99812
7488.6619   0.99981
7488.7163   0.99929
7488.7708   1.00148
7488.8253   0.99767
7488.8798   0.99845
7488.9342   1.00294
7488.9887   1.00312
7489.0432   0.99881
7489.0977   1.00040
7489.1521   1.00198
7489.2066   1.00007
7489.2611   0.99835
7489.3156   1.00254
7489.3700   1.00113
7489.4245   1.00111
7489.4790   1.00070
7489.5335   1.00109
7489.5880   1.00257
7489.6424   1.00046
7489.6969   1.00035
7489.7514   0.99673
7489.8059   1.00262
7489.8604   0.99960
7489.9148   0.99819
7489.9693   0.99918
7490.0238   0.99967
7490.0783   0.99845
7490.1328   0.99854
7490.1873   1.00033
7490.2417   1.00371
7490.2962   0.99680
7490.3507   0.99869
7490.4052   1.00057
7490.4597   0.99986
7490.5142   0.99935
7490.5687   1.00074
7490.6231   0.99922
7490.6776   0.99971
7490.7321   0.99880
7490.7866   0.99939
7490.8411   1.00128
7490.8956   0.99886
7490.9501   0.99835
7491.0046   0.99834
7491.0590   0.99913
7491.1135   0.99732
7491.1680   0.99931
7491.2225   0.99939
7491.2770   0.99668
7491.3315   0.99967
7491.3860   0.99986
7491.4405   1.00025
7491.4950   0.99684
7491.5495   0.99853
7491.6040   0.99922
7491.6585   1.00131
7491.7130   0.99999
7491.7675   1.00188
7491.8220   1.00107
7491.8764   1.00156
7491.9309   0.99885
7491.9854   0.99854
7492.0399   1.00303
7492.0944   0.99872
7492.1489   0.99901
7492.2034   0.99940
7492.2579   1.00219
7492.3124   0.99908
7492.3669   0.99917
7492.4214   0.99716
7492.4759   1.00246
7492.5304   0.99755
7492.5849   1.00064
7492.6394   1.00113
7492.6939   0.99912
7492.7484   0.99991
7492.8029   1.00300
7492.8574   1.00079
7492.9119   1.00009
7492.9665   0.99808
7493.0210   1.00107
7493.0755   0.99786
7493.1300   0.99795
7493.1845   1.00235
7493.2390   0.99914
7493.2935   1.00353
7493.3480   1.00142
7493.4025   1.00272
7493.4570   1.00121
7493.5115   1.00060
7493.5660   1.00270
7493.6205   1.00099
7493.6750   0.99898
7493.7295   0.99908
7493.7841   1.00087
7493.8386   1.00077
7493.8931   1.00036
7493.9476   0.99846
7494.0021   0.99975
7494.0566   1.00184
7494.1111   0.99864
7494.1656   0.99923
7494.2202   0.99783
7494.2747   0.99542
7494.3292   0.99342
7494.3837   0.99242
7494.4382   0.98841
7494.4927   0.98861
7494.5472   0.98550
7494.6018   0.98760
7494.6563   0.98979
7494.7108   0.98479
7494.7653   0.98399
7494.8198   0.98649
7494.8743   0.98268
7494.9289   0.98218
7494.9834   0.98038
7495.0379   0.97807
7495.0924   0.98077
7495.1469   0.97517
7495.2015   0.97487
7495.2560   0.97837
7495.3105   0.97636
7495.3650   0.97746
7495.4195   0.97786
7495.4741   0.97946
7495.5286   0.98056
7495.5831   0.97976
7495.6376   0.98116
7495.6922   0.98556
7495.7467   0.97936
7495.8012   0.98456
7495.8557   0.99026
7495.9103   0.98776
7495.9648   0.99346
7496.0193   0.99186
7496.0738   0.99656
7496.1284   0.99426
7496.1829   0.99506
7496.2374   0.99627
7496.2919   0.99677
7496.3465   0.99467
7496.4010   0.99897
7496.4555   0.99797
7496.5101   1.00098
7496.5646   1.00138
7496.6191   0.99838
7496.6736   1.00049
7496.7282   0.99889
7496.7827   0.99919
7496.8372   1.00080
7496.8918   1.00060
7496.9463   0.99901
7497.0008   1.00321
7497.0554   1.00101
7497.1099   0.99872
7497.1644   0.99652
7497.2190   0.99913
7497.2735   1.00164
7497.3280   1.00074
7497.3826   0.99925
7497.4371   0.99965
7497.4917   0.99896
7497.5462   1.00007
7497.6007   0.99867
7497.6553   0.99758
7497.7098   0.99869
7497.7643   1.00200
7497.8189   0.99560
7497.8734   0.99901
7497.9280   0.99732
7497.9825   1.00113
7498.0370   0.99854
7498.0916   0.99915
7498.1461   0.99716
7498.2007   0.99817
7498.2552   1.00258
7498.3098   0.99429
7498.3643   0.99840
7498.4188   0.99941
7498.4734   1.00032
7498.5279   0.99743
7498.5825   1.00354
7498.6370   1.00125
7498.6916   0.99416
7498.7461   0.99878
7498.8007   1.00129
7498.8552   1.00040
7498.9098   0.99621
7498.9643   0.99753
7499.0189   1.00104
7499.0734   0.99485
7499.1279   0.99777
7499.1825   0.99608
7499.2370   1.00219
7499.2916   1.00051
7499.3461   0.99853
7499.4007   0.99904
7499.4552   0.99896
7499.5098   0.99897
7499.5644   0.99979
7499.6189   0.99760
7499.6735   1.00212
7499.7280   0.99464
7499.7826   0.99615
7499.8371   0.99907
7499.8917   0.99889
7499.9462   0.99801
7500.0008   0.99442
7500.0553   0.99934
7500.1099   0.99786
7500.1644   0.99668
7500.2190   0.99210
7500.2736   0.99432
7500.3281   0.99814
7500.3827   0.99726
7500.4372   0.99518
7500.4918   0.99650
7500.5464   0.99832
7500.6009   1.00074
7500.6555   0.99627
7500.7100   0.99689
7500.7646   0.99691
7500.8192   1.00203
7500.8737   0.99866
7500.9283   0.99818
7500.9828   0.99900
7501.0374   0.99903
7501.0920   0.99905
7501.1465   1.00218
7501.2011   0.99790
7501.2557   1.00313
7501.3102   0.99915
7501.3648   1.00448
7501.4194   1.00050
7501.4739   0.99723
7501.5285   0.99676
7501.5831   1.00398
7501.6376   1.00141
7501.6922   1.00124
7501.7468   0.99967
7501.8013   1.00109
7501.8559   0.99972
7501.9105   1.00605
7501.9650   1.00408
7502.0196   1.00291
7502.0742   1.00074
7502.1287   0.99877
7502.1833   1.00220
7502.2379   1.00313
7502.2925   0.99746
7502.3470   0.99659
7502.4016   1.00733
7502.4562   0.99786
7502.5107   1.00259
7502.5653   1.00042
7502.6199   1.00066
7502.6745   1.00399
7502.7290   0.99763
7502.7836   1.00836
7502.8382   0.99709
7502.8928   1.00433
7502.9473   0.99756
7503.0019   1.00070
7503.0565   0.99674
% ---------- betaur1_77507800.txt ---------- (following 1000 lines)
7747.8285   0.99810
7747.8837   0.99395
7747.9389   0.99020
7747.9941   0.98635
7748.0493   0.99459
7748.1045   0.99364
7748.1596   0.98159
7748.2148   0.98663
7748.2700   0.99038
7748.3252   0.98392
7748.3804   0.98727
7748.4356   0.98511
7748.4908   0.98545
7748.5460   0.98580
7748.6012   0.98274
7748.6564   0.98318
7748.7116   0.98973
7748.7668   0.98107
7748.8220   0.98951
7748.8772   0.99075
7748.9324   0.98729
7748.9876   0.99163
7749.0428   0.98727
7749.0980   0.99331
7749.1532   0.98845
7749.2084   0.99069
7749.2636   0.98852
7749.3188   0.98976
7749.3740   0.99210
7749.4292   0.99113
7749.4844   0.99427
7749.5396   0.99071
7749.5948   0.99744
7749.6500   0.99028
7749.7052   0.99491
7749.7604   0.99815
7749.8156   0.99448
7749.8708   0.99151
7749.9260   0.99495
7749.9812   0.99588
7750.0364   0.99931
7750.0916   0.99504
7750.1468   0.99637
7750.2020   1.00241
7750.2572   0.99614
7750.3125   0.99887
7750.3677   0.99440
7750.4229   1.00173
7750.4781   0.99946
7750.5333   1.00219
7750.5885   0.99861
7750.6437   0.99994
7750.6989   1.00137
7750.7541   1.00280
7750.8093   1.00192
7750.8646   1.00525
7750.9198   0.99768
7750.9750   1.00000
7751.0302   1.00113
7751.0854   0.99886
7751.1406   0.99488
7751.1958   0.99830
7751.2510   0.99813
7751.3063   0.99625
7751.3615   1.00328
7751.4167   0.99640
7751.4719   1.00012
7751.5271   1.00085
7751.5823   1.00107
7751.6376   0.99909
7751.6928   1.00181
7751.7480   0.99973
7751.8032   1.00155
7751.8584   0.99777
7751.9136   1.00009
7751.9689   1.00201
7752.0241   1.00003
7752.0793   1.00335
7752.1345   0.99647
7752.1897   0.99829
7752.2450   1.00181
7752.3002   1.00163
7752.3554   1.00104
7752.4106   1.00046
7752.4659   1.00148
7752.5211   0.99940
7752.5763   0.99901
7752.6315   1.00583
7752.6868   0.99904
7752.7420   0.99846
7752.7972   0.99807
7752.8524   1.00119
7752.9077   0.99990
7752.9629   1.00252
7753.0181   0.99683
7753.0733   1.00015
7753.1286   0.99836
7753.1838   1.00067
7753.2390   0.99799
7753.2943   0.99790
7753.3495   0.99891
7753.4047   0.99772
7753.4599   0.99653
7753.5152   0.99895
7753.5704   0.99976
7753.6256   1.00267
7753.6809   1.00078
7753.7361   0.99789
7753.7913   0.99870
7753.8466   1.00021
7753.9018   1.00082
7753.9570   0.99993
7754.0123   0.99764
7754.0675   0.99964
7754.1227   0.99655
7754.1780   0.99826
7754.2332   0.99807
7754.2884   0.99838
7754.3437   0.99868
7754.3989   1.00039
7754.4541   1.00020
7754.5094   0.99730
7754.5646   1.00021
7754.6199   1.00082
7754.6751   1.00032
7754.7303   1.00243
7754.7856   1.00183
7754.8408   0.99804
7754.8961   0.99914
7754.9513   1.00105
7755.0065   1.00225
7755.0618   1.00136
7755.1170   0.99846
7755.1723   1.00246
7755.2275   0.99997
7755.2828   0.99747
7755.3380   0.99567
7755.3932   0.99818
7755.4485   0.99828
7755.5037   0.99588
7755.5590   0.99708
7755.6142   0.99969
7755.6695   1.00049
7755.7247   0.99689
7755.7800   0.99409
7755.8352   0.99999
7755.8905   1.00039
7755.9457   0.99809
7756.0009   0.99939
7756.0562   0.99819
7756.1114   0.99829
7756.1667   0.99759
7756.2219   0.99819
7756.2772   0.99789
7756.3324   0.99979
7756.3877   0.99919
7756.4429   0.99969
7756.4982   0.99949
7756.5535   1.00049
7756.6087   0.99868
7756.6640   1.00048
7756.7192   1.00218
7756.7745   1.00018
7756.8297   1.00187
7756.8850   0.99857
7756.9402   0.99897
7756.9955   0.99717
7757.0507   0.99936
7757.1060   0.99976
7757.1613   1.00055
7757.2165   1.00035
7757.2718   0.99705
7757.3270   1.00084
7757.3823   1.00124
7757.4375   0.99963
7757.4928   1.00143
7757.5481   0.99832
7757.6033   0.99782
7757.6586   1.00051
7757.7138   1.00091
7757.7691   0.99970
7757.8244   0.99910
7757.8796   1.00009
7757.9349   0.99999
7757.9901   0.99958
7758.0454   1.00007
7758.1007   1.00147
7758.1559   1.00306
7758.2112   1.00125
7758.2665   0.99865
7758.3217   1.00174
7758.3770   1.00013
7758.4323   1.00023
7758.4875   1.00012
7758.5428   1.00061
7758.5981   0.99880
7758.6533   1.00020
7758.7086   1.00109
7758.7639   1.00088
7758.8191   1.00017
7758.8744   1.00196
7758.9297   1.00206
7758.9849   0.99925
7759.0402   1.00074
7759.0955   1.00103
7759.1507   0.99812
7759.2060   1.00161
7759.2613   1.00320
7759.3166   0.99849
7759.3718   1.00118
7759.4271   1.00327
7759.4824   1.00036
7759.5377   1.00155
7759.5929   1.00155
7759.6482   1.00223
7759.7035   1.00223
7759.7587   1.00062
7759.8140   1.00141
7759.8693   0.99939
7759.9246   1.00168
7759.9799   1.00127
7760.0351   1.00166
7760.0904   1.00265
7760.1457   1.00024
7760.2010   0.99943
7760.2562   0.99942
7760.3115   0.99971
7760.3668   1.00160
7760.4221   1.00299
7760.4774   0.99878
7760.5326   0.99976
7760.5879   1.00105
7760.6432   1.00004
7760.6985   0.99893
7760.7538   0.99902
7760.8090   0.99921
7760.8643   1.00249
7760.9196   1.00028
7760.9749   0.99787
7761.0302   0.99956
7761.0855   1.00115
7761.1407   1.00064
7761.1960   1.00012
7761.2513   0.99821
7761.3066   1.00100
7761.3619   0.99889
7761.4172   0.99877
7761.4725   1.00046
7761.5278   1.00095
7761.5830   1.00064
7761.6383   1.00142
7761.6936   1.00061
7761.7489   1.00110
7761.8042   1.00089
7761.8595   0.99947
7761.9148   1.00266
7761.9701   1.00325
7762.0254   1.00004
7762.0807   0.99822
7762.1359   0.99981
7762.1912   0.99940
7762.2465   1.00338
7762.3018   1.00007
7762.3571   1.00026
7762.4124   0.99975
7762.4677   1.00243
7762.5230   0.99932
7762.5783   1.00021
7762.6336   0.99889
7762.6889   1.00168
7762.7442   1.00057
7762.7995   1.00085
7762.8548   0.99954
7762.9101   0.99843
7762.9654   1.00022
7763.0207   0.99890
7763.0760   1.00199
7763.1313   1.00138
7763.1866   1.00066
7763.2419   1.00105
7763.2972   0.99964
7763.3525   1.00052
7763.4078   0.99911
7763.4631   0.99510
7763.5184   0.99889
7763.5737   0.99867
7763.6290   0.99966
7763.6843   0.99905
7763.7396   1.00163
7763.7949   1.00182
7763.8502   0.99741
7763.9055   0.99769
7763.9608   1.00128
7764.0161   1.00047
7764.0714   0.99976
7764.1267   0.99804
7764.1820   0.99883
7764.2373   0.99992
7764.2926   0.99950
7764.3479   0.99939
7764.4032   0.99788
7764.4586   0.99667
7764.5139   1.00035
7764.5692   0.99754
7764.6245   0.99893
7764.6798   0.99812
7764.7351   0.99840
7764.7904   0.99729
7764.8457   0.99738
7764.9010   0.99917
7764.9564   0.99856
7765.0117   0.99544
7765.0670   0.99813
7765.1223   0.99962
7765.1776   0.99581
7765.2329   0.99820
7765.2882   0.99938
7765.3435   0.99837
7765.3989   0.99916
7765.4542   0.99975
7765.5095   0.99554
7765.5648   0.99713
7765.6201   0.99841
7765.6754   0.99940
7765.7308   1.00059
7765.7861   0.99748
7765.8414   0.99817
7765.8967   1.00056
7765.9520   1.00045
7766.0074   0.99894
7766.0627   0.99583
7766.1180   1.00272
7766.1733   0.99890
7766.2286   0.99739
7766.2840   0.99748
7766.3393   0.99657
7766.3946   0.99796
7766.4499   0.99635
7766.5052   0.99944
7766.5606   0.99993
7766.6159   1.00082
7766.6712   0.99941
7766.7265   0.99830
7766.7819   0.99899
7766.8372   0.99608
7766.8925   0.99728
7766.9478   0.99357
7767.0032   0.99896
7767.0585   0.99935
7767.1138   0.99964
7767.1692   1.00083
7767.2245   0.99682
7767.2798   1.00161
7767.3351   1.00120
7767.3905   0.99660
7767.4458   0.99739
7767.5011   0.99948
7767.5565   1.00027
7767.6118   0.99986
7767.6671   1.00125
7767.7225   1.00075
7767.7778   1.00184
7767.8331   1.00153
7767.8884   1.00152
7767.9438   0.99841
7767.9991   1.00030
7768.0544   1.00360
7768.1098   1.00219
7768.1651   0.99798
7768.2205   1.00138
7768.2758   1.00097
7768.3311   1.00266
7768.3865   1.00005
7768.4418   1.00115
7768.4971   1.00154
7768.5525   1.00023
7768.6078   1.00143
7768.6631   1.00112
7768.7185   1.00311
7768.7738   1.00241
7768.8292   1.00000
7768.8845   1.00019
7768.9398   1.00339
7768.9952   0.99948
7769.0505   1.00197
7769.1059   0.99947
7769.1612   0.99846
7769.2166   0.99956
7769.2719   0.99975
7769.3272   0.99864
7769.3826   0.99884
7769.4379   0.99873
7769.4933   0.99943
7769.5486   1.00002
7769.6040   0.99672
7769.6593   0.99811
7769.7147   0.99930
7769.7700   0.99880
7769.8253   0.99569
7769.8807   0.99899
7769.9360   1.00038
7769.9914   0.99938
7770.0467   0.99997
7770.1021   0.99697
7770.1574   1.00066
7770.2128   0.99906
7770.2681   1.00055
7770.3235   0.99725
7770.3788   0.99914
7770.4342   0.99974
7770.4895   0.99973
7770.5449   0.99903
7770.6002   0.99692
7770.6556   0.99992
7770.7109   0.99712
7770.7663   0.99791
7770.8217   0.99491
7770.8770   0.99490
7770.9324   0.98680
7770.9877   0.97800
7771.0431   0.96789
7771.0984   0.94809
7771.1538   0.93458
7771.2091   0.91918
7771.2645   0.90318
7771.3199   0.88737
7771.3752   0.87737
7771.4306   0.86927
7771.4859   0.85816
7771.5413   0.85516
7771.5966   0.84836
7771.6520   0.84815
7771.7074   0.83925
7771.7627   0.83805
7771.8181   0.83534
7771.8734   0.83404
7771.9288   0.83404
7771.9842   0.83423
7772.0395   0.83773
7772.0949   0.84183
7772.1503   0.84262
7772.2056   0.84382
7772.2610   0.85122
7772.3164   0.85511
7772.3717   0.86131
7772.4271   0.86831
7772.4824   0.87321
7772.5378   0.88670
7772.5932   0.89680
7772.6485   0.91380
7772.7039   0.92820
7772.7593   0.94679
7772.8147   0.95859
7772.8700   0.97149
7772.9254   0.98439
7772.9808   0.98808
7773.0361   0.99238
7773.0915   0.99108
7773.1469   0.98558
7773.2022   0.97857
7773.2576   0.97057
7773.3130   0.95437
7773.3684   0.93807
7773.4237   0.92427
7773.4791   0.90776
7773.5345   0.89626
7773.5898   0.88316
7773.6452   0.87876
7773.7006   0.87046
7773.7560   0.86255
7773.8113   0.86215
7773.8667   0.85345
7773.9221   0.85565
7773.9775   0.85185
7774.0328   0.84895
7774.0882   0.84594
7774.1436   0.84374
7774.1990   0.84744
7774.2544   0.84724
7774.3097   0.84704
7774.3651   0.84554
7774.4205   0.84063
7774.4759   0.83413
7774.5313   0.82683
7774.5866   0.82103
7774.6420   0.81373
7774.6974   0.81173
7774.7528   0.80783
7774.8082   0.81312
7774.8635   0.82082
7774.9189   0.82692
7774.9743   0.83622
7775.0297   0.84532
7775.0851   0.85442
7775.1405   0.85982
7775.1958   0.86602
7775.2512   0.86911
7775.3066   0.86751
7775.3620   0.86851
7775.4174   0.86791
7775.4728   0.87121
7775.5282   0.87681
7775.5835   0.87541
7775.6389   0.87821
7775.6943   0.88211
7775.7497   0.88291
7775.8051   0.88920
7775.8605   0.89450
7775.9159   0.90250
7775.9713   0.90960
7776.0267   0.91930
7776.0821   0.92860
7776.1374   0.94780
7776.1928   0.95450
7776.2482   0.97100
7776.3036   0.97860
7776.3590   0.98570
7776.4144   0.99190
7776.4698   0.99659
7776.5252   0.99519
7776.5806   0.99579
7776.6360   0.99799
7776.6914   0.99669
7776.7468   1.00089
7776.8022   1.00019
7776.8576   1.00149
7776.9130   1.00009
7776.9684   0.99939
7777.0238   1.00089
7777.0792   0.99989
7777.1346   1.00269
7777.1900   0.99758
7777.2454   1.00068
7777.3008   0.99868
7777.3562   1.00118
7777.4116   1.00108
7777.4670   1.00208
7777.5224   1.00178
7777.5778   1.00068
7777.6332   1.00108
7777.6886   0.99988
7777.7440   1.00148
7777.7994   1.00008
7777.8548   1.00258
7777.9102   1.00177
7777.9656   1.00087
7778.0210   1.00327
7778.0764   1.00217
7778.1318   1.00047
7778.1872   1.00087
7778.2426   1.00407
7778.2980   1.00077
7778.3534   1.00387
7778.4088   1.00167
7778.4643   1.00147
7778.5197   0.99987
7778.5751   0.99857
7778.6305   1.00387
7778.6859   1.00167
7778.7413   1.00126
7778.7967   1.00376
7778.8521   1.00336
7778.9075   1.00386
7778.9629   0.99936
7779.0184   1.00386
7779.0738   0.99956
7779.1292   1.00256
7779.1846   1.00276
7779.2400   1.00206
7779.2954   1.00206
7779.3508   0.99906
7779.4063   1.00085
7779.4617   0.99985
7779.5171   0.99965
7779.5725   0.99745
7779.6279   0.99855
7779.6833   0.99975
7779.7387   0.99265
7779.7942   0.99355
7779.8496   0.99155
7779.9050   0.99225
7779.9604   0.98894
7780.0158   0.98764
7780.0713   0.98854
7780.1267   0.98634
7780.1821   0.98944
7780.2375   0.98474
7780.2929   0.98544
7780.3484   0.98284
7780.4038   0.98784
7780.4592   0.98713
7780.5146   0.98533
7780.5701   0.98513
7780.6255   0.98823
7780.6809   0.98493
7780.7363   0.98673
7780.7918   0.98483
7780.8472   0.98712
7780.9026   0.98792
7780.9580   0.99142
7781.0135   0.98762
7781.0689   0.99172
7781.1243   0.98822
7781.1797   0.99212
7781.2352   0.99071
7781.2906   0.99301
7781.3460   0.99811
7781.4015   0.99641
7781.4569   0.99671
7781.5123   0.99751
7781.5677   0.99830
7781.6232   0.99790
7781.6786   0.99880
7781.7340   0.99900
7781.7895   0.99950
7781.8449   0.99970
7781.9003   1.00069
7781.9558   0.99839
7782.0112   0.99869
7782.0666   0.99739
7782.1221   1.00108
7782.1775   1.00028
7782.2329   0.99908
7782.2884   1.00038
7782.3438   0.99788
7782.3992   0.99947
7782.4547   0.99997
7782.5101   0.99917
7782.5656   0.99877
7782.6210   0.99566
7782.6764   0.99756
7782.7319   0.99836
7782.7873   0.99766
7782.8427   0.99525
7782.8982   0.99725
7782.9536   0.99845
7783.0091   0.99974
7783.0645   0.99574
7783.1199   0.99854
7783.1754   0.99844
7783.2308   0.99963
7783.2863   0.99843
7783.3417   0.99423
7783.3972   0.99922
7783.4526   0.99722
7783.5080   0.99672
7783.5635   0.99881
7783.6189   1.00041
7783.6744   1.00101
7783.7298   0.99901
7783.7853   0.99610
7783.8407   0.99990
7783.8962   1.00189
7783.9516   0.99979
7784.0071   0.99619
7784.0625   1.00098
7784.1180   0.99778
7784.1734   1.00098
7784.2289   0.99827
7784.2843   0.99797
7784.3398   0.99916
7784.3952   0.99526
7784.4507   0.99826
7784.5061   0.99625
7784.5616   0.99955
7784.6170   0.99934
7784.6725   0.99984
7784.7279   0.99624
7784.7834   0.99893
7784.8388   0.99723
7784.8943   1.00062
7784.9497   0.99852
7785.0052   1.00071
7785.0606   0.99911
7785.1161   1.00390
7785.1716   1.00230
7785.2270   1.00309
7785.2825   0.99849
7785.3379   0.99978
7785.3934   0.99958
7785.4488   0.99867
7785.5043   1.00227
7785.5598   1.00096
7785.6152   0.99866
7785.6707   1.00125
7785.7261   1.00015
7785.7816   1.00044
7785.8371   0.99704
7785.8925   1.00103
7785.9480   1.00143
7786.0034   1.00162
7786.0589   0.99991
7786.1144   0.99931
7786.1698   0.99740
7786.2253   0.99930
7786.2808   1.00109
7786.3362   1.00259
7786.3917   0.99928
7786.4472   0.99937
7786.5026   0.99677
7786.5581   1.00126
7786.6135   1.00326
7786.6690   0.99975
7786.7245   1.00234
7786.7800   1.00384
7786.8354   1.00123
7786.8909   0.99993
7786.9464   0.99942
7787.0018   1.00181
7787.0573   1.00511
7787.1128   1.00000
7787.1682   0.99919
7787.2237   0.99839
7787.2792   1.00348
7787.3346   1.00267
7787.3901   1.00157
7787.4456   0.99696
7787.5011   1.00036
7787.5565   1.00365
7787.6120   1.00004
7787.6675   1.00274
7787.7230   0.99603
7787.7784   1.00222
7787.8339   1.00122
7787.8894   1.00131
7787.9449   0.99910
7788.0003   1.00150
7788.0558   0.99879
7788.1113   0.99758
7788.1668   1.00458
7788.2222   0.99917
7788.2777   1.00006
7788.3332   0.99565
7788.3887   1.00045
7788.4442   0.99714
7788.4996   0.99753
7788.5551   0.99723
7788.6106   0.99602
7788.6661   1.00111
7788.7216   0.99921
7788.7770   1.00060
7788.8325   0.99489
7788.8880   0.99789
7788.9435   0.99458
7788.9990   0.99587
7789.0545   0.99566
7789.1099   1.00086
7789.1654   0.99765
7789.2209   0.99814
7789.2764   0.99893
7789.3319   0.99673
7789.3874   0.99762
7789.4429   1.00141
7789.4983   0.99651
7789.5538   0.99940
7789.6093   0.99829
7789.6648   1.00059
7789.7203   0.99878
7789.7758   0.99447
7789.8313   0.99866
7789.8868   0.99566
7789.9422   0.99905
7789.9977   0.99684
7790.0532   0.99843
7790.1087   0.99873
7790.1642   1.00052
7790.2197   1.00061
7790.2752   0.99801
7790.3307   0.99950
7790.3862   0.99679
7790.4417   0.99648
7790.4972   0.99748
7790.5527   0.99867
7790.6082   0.99756
7790.6637   0.99696
7790.7191   0.99755
7790.7746   0.99704
7790.8301   0.99913
7790.8856   0.99983
7790.9411   0.99812
7790.9966   0.99851
7791.0521   1.00140
7791.1076   0.99810
7791.1631   1.00039
7791.2186   1.00148
7791.2741   0.99878
7791.3296   1.00047
7791.3851   1.00106
7791.4406   0.99836
7791.4961   1.00135
7791.5516   0.99624
7791.6071   1.00263
7791.6626   1.00383
7791.7181   1.00022
7791.7736   0.99971
7791.8291   0.99761
7791.8846   0.99940
7791.9401   0.99869
7791.9957   0.99719
7792.0512   1.00168
7792.1067   0.99817
7792.1622   1.00186
7792.2177   1.00066
7792.2732   1.00185
7792.3287   0.99765
7792.3842   1.00224
7792.4397   0.99703
7792.4952   0.99842
7792.5507   1.00122
7792.6062   1.00131
7792.6617   0.99781
7792.7172   0.99910
7792.7728   1.00149
7792.8283   0.99988
7792.8838   0.99708
7792.9393   0.99817
7792.9948   1.00197
7793.0503   0.99916
7793.1058   0.99825
7793.1613   0.99725
7793.2169   1.00044
7793.2724   1.00143
7793.3279   0.99813
7793.3834   0.99942
7793.4389   1.00182
7793.4944   1.00081
7793.5499   0.99830
7793.6055   1.00120
7793.6610   1.00189
7793.7165   1.00178
7793.7720   0.99898
7793.8275   0.99937
7793.8830   1.00517
7793.9386   0.99856
7793.9941   0.99985
7794.0496   0.99925
7794.1051   1.00094
7794.1606   0.99954
7794.2162   0.99943
7794.2717   1.00313
7794.3272   0.99962
7794.3827   1.00442
7794.4382   0.99871
7794.4938   1.00231
7794.5493   1.00270
7794.6048   1.00639
7794.6603   0.99969
7794.7159   1.00198
7794.7714   1.00028
7794.8269   1.00057
7794.8824   1.00277
7794.9380   1.00296
7794.9935   1.00006
7795.0490   1.00155
7795.1045   1.00285
7795.1601   1.00334
7795.2156   1.00204
7795.2711   1.00213
7795.3266   0.99973
7795.3822   1.00292
7795.4377   1.00332
7795.4932   0.99782
7795.5488   0.99761
7795.6043   1.00081
7795.6598   1.00040
7795.7154   1.00190
7795.7709   1.00389
7795.8264   1.00089
7795.8820   0.99999
7795.9375   1.00208
7795.9930   0.99908
7796.0486   0.99797
7796.1041   1.00117
7796.1596   0.99907
7796.2152   1.00126
7796.2707   1.00236
7796.3262   1.00205
7796.3818   1.00005
7796.4373   1.00085
7796.4928   0.99855
7796.5484   0.99934
7796.6039   1.00074
7796.6594   0.99833
7796.7150   0.99713
7796.7705   0.99893
7796.8261   0.99813
7796.8816   0.99822
7796.9371   0.99422
7796.9927   0.99312
7797.0482   0.99381
7797.1038   0.99491
7797.1593   0.99051
7797.2148   0.99601
7797.2704   0.99391
7797.3259   0.99000
7797.3815   0.99230
7797.4370   0.99520
7797.4926   0.99310
7797.5481   0.99409
7797.6036   0.99609
7797.6592   0.99079
7797.7147   0.99529
7797.7703   0.99539
7797.8258   0.99319
7797.8814   0.99088
7797.9369   0.99278
7797.9925   0.99788
7798.0480   0.99268
7798.1036   0.99328
7798.1591   0.99798
7798.2147   0.99378
7798.2702   0.99358
7798.3258   0.99588
7798.3813   0.99827
7798.4369   0.99747
7798.4924   0.99737
7798.5480   0.99597
7798.6035   0.99547
7798.6591   0.99497
7798.7146   0.99967
7798.7702   0.99377
7798.8257   0.99897
7798.8813   0.99887
7798.9368   0.99977
7798.9924   0.99517
7799.0479   0.99697
7799.1035   0.99997
7799.1591   0.99467
7799.2146   0.99367
7799.2702   0.99738
7799.3257   0.99748
7799.3813   0.99208
7799.4368   0.99648
7799.4924   0.99408
7799.5480   0.99138
7799.6035   0.99618
7799.6591   0.99278
7799.7146   0.99338
7799.7702   0.99459
7799.8258   0.99449
7799.8813   0.99309
7799.9369   0.99379
7799.9924   0.99170
7800.0480   0.99180
7800.1036   0.98920
7800.1591   0.99310
7800.2147   0.99500
7800.2703   0.99291
7800.3258   0.99541
7800.3814   0.99221
7800.4369   0.99341
7800.4925   0.99182
7800.5481   0.99242
7800.6036   0.98952
7800.6592   0.99593
7800.7148   0.99543
7800.7703   0.99723
7800.8259   0.99364
7800.8815   0.99804
7800.9370   0.99665
7800.9926   0.99295
7801.0482   1.00076
7801.1038   0.99216
7801.1593   0.99456
7801.2149   0.99077
7801.2705   0.99887
7801.3260   0.99848
7801.3816   0.99918
7801.4372   0.99859
7801.4927   0.99769
7801.5483   1.00040
7801.6039   0.99140
7801.6595   0.99481
7801.7150   0.99461
7801.7706   0.99712
7801.8262   0.99643
7801.8818   0.99963
7801.9373   1.00154
7801.9929   1.00014
7802.0485   0.99845
7802.1041   1.00056
7802.1596   0.99926
7802.2152   1.00187
7802.2708   1.00068
7802.3264   1.00139
7802.3820   1.00099
7802.4375   0.99870
7802.4931   0.99661
7802.5487   1.00281
7802.6043   0.99732
7802.6599   0.99823
7802.7154   0.99484
7802.7710   1.00135
7802.8266   0.99345
7802.8822   1.00186
7802.9378   1.00287
7802.9933   0.99988
7803.0489   0.99999
7803.1045   1.00080
7803.1601   1.00061
% ---------- betaur2_53505400.txt ---------- (following 1000 lines)
5348.4566   0.99849
5348.5102   1.00938
5348.5638   0.99867
5348.6174   0.99877
5348.6709   1.00386
5348.7245   1.00115
5348.7781   1.00874
5348.8317   0.99953
5348.8853   1.00403
5348.9389   1.00092
5348.9925   1.00562
5349.0461   1.00171
5349.0997   0.99700
5349.1532   1.00160
5349.2068   0.99590
5349.2604   0.99469
5349.3140   0.99509
5349.3676   0.99788
5349.4212   0.99848
5349.4748   0.99058
5349.5284   0.99048
5349.5820   0.98968
5349.6356   0.98507
5349.6892   0.98257
5349.7428   0.98097
5349.7964   0.97927
5349.8500   0.97737
5349.9036   0.97807
5349.9572   0.97757
5350.0108   0.97757
5350.0644   0.97807
5350.1180   0.97638
5350.1716   0.97818
5350.2252   0.98128
5350.2788   0.97818
5350.3324   0.97999
5350.3860   0.98329
5350.4396   0.98709
5350.4932   0.98780
5350.5468   0.98620
5350.6004   0.98531
5350.6540   0.99101
5350.7076   0.99072
5350.7612   0.99322
5350.8148   0.99553
5350.8684   1.00004
5350.9221   0.99964
5350.9757   1.00255
5351.0293   1.00036
5351.0829   1.00496
5351.1365   1.00017
5351.1901   1.00118
5351.2437   1.00059
5351.2973   0.99810
5351.3509   1.00141
5351.4046   0.99932
5351.4582   1.00473
5351.5118   1.00034
5351.5654   1.00225
5351.6190   0.99686
5351.6726   0.99897
5351.7263   0.99738
5351.7799   0.99739
5351.8335   1.00100
5351.8871   0.99622
5351.9407   0.99693
5351.9943   0.99704
5352.0480   0.99455
5352.1016   0.99707
5352.1552   0.99618
5352.2088   0.99879
5352.2625   0.99931
5352.3161   0.99782
5352.3697   0.99964
5352.4233   0.99745
5352.4769   0.99517
5352.5306   0.99888
5352.5842   0.99820
5352.6378   0.99751
5352.6915   0.99873
5352.7451   0.99494
5352.7987   0.99246
5352.8523   0.99068
5352.9060   0.98739
5352.9596   0.98481
5353.0132   0.98403
5353.0669   0.98235
5353.1205   0.97996
5353.1741   0.98038
5353.2277   0.97950
5353.2814   0.97902
5353.3350   0.97974
5353.3886   0.97686
5353.4423   0.97908
5353.4959   0.98200
5353.5496   0.98162
5353.6032   0.98284
5353.6568   0.98226
5353.7105   0.98598
5353.7641   0.98820
5353.8177   0.98682
5353.8714   0.99334
5353.9250   0.99256
5353.9787   0.99358
5354.0323   0.99730
5354.0859   0.99912
5354.1396   0.99955
5354.1932   0.99987
5354.2469   0.99899
5354.3005   0.99931
5354.3541   1.00324
5354.4078   1.00166
5354.4614   1.00178
5354.5151   1.00321
5354.5687   0.99973
5354.6224   0.99925
5354.6760   1.00198
5354.7297   1.00240
5354.7833   0.99812
5354.8370   1.00015
5354.8906   1.00267
5354.9443   0.99980
5354.9979   1.00002
5355.0516   0.99885
5355.1052   1.00287
5355.1589   0.99800
5355.2125   0.99832
5355.2662   0.99775
5355.3198   0.99667
5355.3735   0.99950
5355.4271   0.99573
5355.4808   1.00095
5355.5344   0.99968
5355.5881   0.99730
5355.6417   1.00063
5355.6954   1.00076
5355.7491   1.00108
5355.8027   1.00271
5355.8564   0.99984
5355.9100   1.00297
5355.9637   1.00369
5356.0174   1.00412
5356.0710   1.00485
5356.1247   1.00338
5356.1783   1.00300
5356.2320   1.00453
5356.2857   1.00316
5356.3393   1.00379
5356.3930   0.99992
5356.4467   1.00204
5356.5003   1.00167
5356.5540   1.00170
5356.6076   1.00063
5356.6613   1.00296
5356.7150   0.99939
5356.7687   1.00032
5356.8223   0.99765
5356.8760   1.00218
5356.9297   0.99910
5356.9833   0.99983
5357.0370   0.99966
5357.0907   1.00139
5357.1443   0.99952
5357.1980   0.99925
5357.2517   0.99938
5357.3054   1.00191
5357.3590   0.99914
5357.4127   1.00137
5357.4664   0.99930
5357.5201   0.99803
5357.5737   1.00166
5357.6274   1.00139
5357.6811   1.00312
5357.7348   1.00245
5357.7884   1.00038
5357.8421   1.00271
5357.8958   1.00144
5357.9495   1.00187
5358.0032   1.00321
5358.0568   1.00024
5358.1105   0.99907
5358.1642   1.00160
5358.2179   1.00053
5358.2716   1.00266
5358.3252   0.99949
5358.3789   0.99652
5358.4326   0.99395
5358.4863   0.99628
5358.5400   0.99511
5358.5937   0.99484
5358.6474   0.99408
5358.7010   0.99191
5358.7547   0.99204
5358.8084   0.99097
5358.8621   0.99340
5358.9158   0.99313
5358.9695   0.99326
5359.0232   0.98959
5359.0769   0.99032
5359.1306   0.99255
5359.1842   0.99409
5359.2379   0.99392
5359.2916   0.99585
5359.3453   0.99538
5359.3990   0.99911
5359.4527   1.00004
5359.5064   0.99897
5359.5601   0.99970
5359.6138   1.00403
5359.6675   1.00027
5359.7212   1.00430
5359.7749   0.99903
5359.8286   1.00126
5359.8823   1.00409
5359.9360   1.00402
5359.9897   0.99955
5360.0434   1.00208
5360.0971   1.00011
5360.1508   1.00224
5360.2045   1.00327
5360.2582   1.00241
5360.3119   1.00184
5360.3656   1.00017
5360.4193   1.00230
5360.4730   0.99893
5360.5267   0.99986
5360.5804   1.00069
5360.6341   0.99992
5360.6878   1.00165
5360.7415   0.99958
5360.7952   0.99931
5360.8490   1.00324
5360.9027   1.00227
5360.9564   1.00300
5361.0101   0.99803
5361.0638   1.00116
5361.1175   0.99799
5361.1712   1.00062
5361.2249   0.99765
5361.2786   0.99888
5361.3324   1.00071
5361.3861   0.99984
5361.4398   1.00017
5361.4935   0.99830
5361.5472   0.99953
5361.6009   0.99926
5361.6546   0.99928
5361.7084   0.99871
5361.7621   1.00014
5361.8158   0.99687
5361.8695   0.99840
5361.9232   1.00083
5361.9770   0.99996
5362.0307   1.00388
5362.0844   0.99841
5362.1381   0.99694
5362.1918   0.99237
5362.2456   0.97840
5362.2993   0.95852
5362.3530   0.93765
5362.4067   0.92068
5362.4605   0.89951
5362.5142   0.88673
5362.5679   0.87976
5362.6216   0.87149
5362.6754   0.86571
5362.7291   0.86044
5362.7828   0.86167
5362.8365   0.85939
5362.8903   0.85982
5362.9440   0.85965
5362.9977   0.86477
5363.0515   0.87340
5363.1052   0.88083
5363.1589   0.88855
5363.2127   0.90168
5363.2664   0.92000
5363.3201   0.93773
5363.3739   0.96035
5363.4276   0.97748
5363.4813   0.98800
5363.5351   0.99733
5363.5888   0.99995
5363.6425   0.99987
5363.6963   0.99920
5363.7500   1.00052
5363.8037   1.00285
5363.8575   1.00067
5363.9112   1.00009
5363.9650   1.00112
5364.0187   1.00034
5364.0724   1.00256
5364.1262   1.00208
5364.1799   0.99851
5364.2337   0.99873
5364.2874   0.99275
5364.3412   0.98277
5364.3949   0.97749
5364.4486   0.96961
5364.5024   0.96654
5364.5561   0.96006
5364.6099   0.95978
5364.6636   0.95670
5364.7174   0.95302
5364.7711   0.95424
5364.8249   0.95136
5364.8786   0.94968
5364.9324   0.95050
5364.9861   0.94822
5365.0399   0.95034
5365.0936   0.95316
5365.1474   0.95527
5365.2011   0.95969
5365.2549   0.95941
5365.3086   0.97073
5365.3624   0.97965
5365.4161   0.98626
5365.4699   0.99238
5365.5236   0.99580
5365.5774   0.99031
5365.6312   0.99253
5365.6849   0.99205
5365.7387   0.99226
5365.7924   0.99188
5365.8462   0.99269
5365.8999   0.99361
5365.9537   0.99523
5366.0075   0.99504
5366.0612   0.99525
5366.1150   0.99637
5366.1687   0.99458
5366.2225   0.99290
5366.2763   0.99561
5366.3300   0.99572
5366.3838   0.99344
5366.4376   0.99605
5366.4913   0.99576
5366.5451   0.99687
5366.5989   0.99768
5366.6526   0.99870
5366.7064   0.99981
5366.7602   0.99742
5366.8139   0.99873
5366.8677   0.98894
5366.9215   0.98405
5366.9752   0.97076
5367.0290   0.96437
5367.0828   0.95468
5367.1366   0.95129
5367.1903   0.94760
5367.2441   0.94430
5367.2979   0.94311
5367.3516   0.94422
5367.4054   0.94003
5367.4592   0.94404
5367.5130   0.94254
5367.5667   0.94405
5367.6205   0.94606
5367.6743   0.94846
5367.7281   0.95197
5367.7819   0.95408
5367.8356   0.96378
5367.8894   0.96969
5367.9432   0.98029
5367.9970   0.99120
5368.0507   0.99700
5368.1045   1.00080
5368.1583   1.00291
5368.2121   1.00361
5368.2659   1.00352
5368.3197   1.00282
5368.3734   1.00322
5368.4272   1.00083
5368.4810   1.00023
5368.5348   1.00063
5368.5886   1.00003
5368.6424   1.00303
5368.6962   1.00024
5368.7499   0.99804
5368.8037   0.99934
5368.8575   0.99644
5368.9113   0.99584
5368.9651   0.99664
5369.0189   0.99404
5369.0727   0.99294
5369.1265   0.99524
5369.1803   0.99004
5369.2341   0.99314
5369.2878   0.98994
5369.3416   0.98334
5369.3954   0.97473
5369.4492   0.96313
5369.5030   0.95573
5369.5568   0.94173
5369.6106   0.94202
5369.6644   0.93492
5369.7182   0.92762
5369.7720   0.92782
5369.8258   0.92391
5369.8796   0.92141
5369.9334   0.92250
5369.9872   0.92100
5370.0410   0.92299
5370.0948   0.92089
5370.1486   0.92688
5370.2024   0.92978
5370.2562   0.93727
5370.3100   0.94237
5370.3638   0.95316
5370.4176   0.96176
5370.4714   0.97275
5370.5252   0.98354
5370.5790   0.98774
5370.6328   0.99283
5370.6867   0.99532
5370.7405   0.99391
5370.7943   0.99011
5370.8481   0.98640
5370.9019   0.97939
5370.9557   0.96468
5371.0095   0.95337
5371.0633   0.94416
5371.1171   0.93435
5371.1709   0.93185
5371.2248   0.92414
5371.2786   0.92143
5371.3324   0.92062
5371.3862   0.91631
5371.4400   0.91580
5371.4938   0.91728
5371.5476   0.91717
5371.6015   0.91976
5371.6553   0.92355
5371.7091   0.92694
5371.7629   0.92933
5371.8167   0.93722
5371.8705   0.94720
5371.9244   0.96029
5371.9782   0.97258
5372.0320   0.98487
5372.0858   0.99015
5372.1396   0.99674
5372.1935   1.00013
5372.2473   1.00071
5372.3011   1.00190
5372.3549   1.00018
5372.4088   1.00167
5372.4626   1.00055
5372.5164   1.00164
5372.5702   1.00202
5372.6241   1.00361
5372.6779   1.00189
5372.7317   1.00238
5372.7855   1.00316
5372.8394   1.00505
5372.8932   1.00053
5372.9470   1.00521
5373.0009   1.00430
5373.0547   1.00268
5373.1085   1.00296
5373.1624   1.00065
5373.2162   1.00053
5373.2700   0.99941
5373.3239   0.99779
5373.3777   0.99657
5373.4315   0.99496
5373.4854   0.99964
5373.5392   0.99642
5373.5930   0.99600
5373.6469   0.99388
5373.7007   0.99356
5373.7545   0.99884
5373.8084   0.99582
5373.8622   0.99490
5373.9161   0.99738
5373.9699   0.99666
5374.0237   0.99774
5374.0776   0.99792
5374.1314   1.00090
5374.1853   1.00108
5374.2391   1.00366
5374.2929   1.00564
5374.3468   1.00422
5374.4006   1.00339
5374.4545   1.00507
5374.5083   1.00355
5374.5622   1.00423
5374.6160   1.00430
5374.6699   1.00328
5374.7237   1.00826
5374.7776   1.00124
5374.8314   1.00231
5374.8853   1.00509
5374.9391   1.00497
5374.9930   1.00534
5375.0468   1.00462
5375.1007   1.00249
5375.1545   1.00167
5375.2084   1.00184
5375.2622   1.00102
5375.3161   1.00069
5375.3699   0.99937
5375.4238   0.99684
5375.4776   0.99412
5375.5315   0.99429
5375.5853   0.99467
5375.6392   0.99294
5375.6931   0.99232
5375.7469   0.99109
5375.8008   0.98946
5375.8546   0.98974
5375.9085   0.99161
5375.9624   0.99188
5376.0162   0.99315
5376.0701   0.99173
5376.1239   0.99110
5376.1778   0.99387
5376.2317   0.99694
5376.2855   0.99312
5376.3394   0.99759
5376.3932   0.99966
5376.4471   0.99893
5376.5010   1.00060
5376.5548   1.00497
5376.6087   0.99974
5376.6626   1.00371
5376.7164   1.00199
5376.7703   1.00006
5376.8242   1.00243
5376.8781   1.00270
5376.9319   1.00267
5376.9858   1.00374
5377.0397   1.00001
5377.0935   0.99887
5377.1474   0.99984
5377.2013   0.99911
5377.2551   1.00188
5377.3090   1.00045
5377.3629   0.99582
5377.4168   0.99929
5377.4706   0.99876
5377.5245   0.99712
5377.5784   0.99779
5377.6323   0.99716
5377.6861   0.99473
5377.7400   0.99940
5377.7939   0.99966
5377.8478   0.99963
5377.9017   0.99900
5377.9555   0.99666
5378.0094   1.00233
5378.0633   0.99480
5378.1172   1.00116
5378.1711   1.00083
5378.2250   0.99930
5378.2788   1.00056
5378.3327   1.00103
5378.3866   1.00239
5378.4405   1.00306
5378.4944   1.00473
5378.5483   1.00249
5378.6021   1.00316
5378.6560   1.00382
5378.7099   1.00339
5378.7638   0.99945
5378.8177   1.00332
5378.8716   1.00358
5378.9255   1.00174
5378.9794   1.00081
5379.0333   0.99807
5379.0871   0.99764
5379.1410   0.99760
5379.1949   0.99676
5379.2488   0.99443
5379.3027   0.99689
5379.3566   0.99675
5379.4105   0.99512
5379.4644   0.99868
5379.5183   0.99734
5379.5722   0.99701
5379.6261   0.99727
5379.6800   0.99763
5379.7339   0.99549
5379.7878   0.99705
5379.8417   0.99232
5379.8956   0.99358
5379.9495   0.99184
5380.0034   0.98840
5380.0573   0.98866
5380.1112   0.98943
5380.1651   0.99369
5380.2190   0.99165
5380.2729   0.99001
5380.3268   0.98967
5380.3807   0.98823
5380.4346   0.98459
5380.4885   0.97585
5380.5424   0.97511
5380.5963   0.96957
5380.6502   0.96953
5380.7041   0.96979
5380.7580   0.96815
5380.8119   0.96991
5380.8659   0.97037
5380.9198   0.97073
5380.9737   0.97109
5381.0276   0.97285
5381.0815   0.97371
5381.1354   0.97457
5381.1893   0.97503
5381.2432   0.97539
5381.2971   0.97634
5381.3511   0.98210
5381.4050   0.98276
5381.4589   0.98442
5381.5128   0.98828
5381.5667   0.99524
5381.6206   0.99819
5381.6746   0.99965
5381.7285   1.00101
5381.7824   1.00247
5381.8363   0.99993
5381.8902   0.99888
5381.9441   0.99884
5381.9981   0.99950
5382.0520   0.99705
5382.1059   0.99691
5382.1598   0.99637
5382.2138   0.99393
5382.2677   0.99598
5382.3216   0.99484
5382.3755   0.99560
5382.4294   0.99565
5382.4834   0.99451
5382.5373   0.99666
5382.5912   0.99582
5382.6452   0.99238
5382.6991   0.99233
5382.7530   0.98469
5382.8069   0.97264
5382.8609   0.95860
5382.9148   0.94846
5382.9687   0.94121
5383.0227   0.93147
5383.0766   0.92852
5383.1305   0.92488
5383.1844   0.91933
5383.2384   0.91999
5383.2923   0.91914
5383.3462   0.91610
5383.4002   0.91855
5383.4541   0.92101
5383.5081   0.92106
5383.5620   0.92571
5383.6159   0.92927
5383.6699   0.93812
5383.7238   0.94558
5383.7777   0.95793
5383.8317   0.96578
5383.8856   0.98124
5383.9396   0.99269
5383.9935   0.99665
5384.0474   1.00020
5384.1014   1.00455
5384.1553   1.00201
5384.2093   1.00236
5384.2632   1.00231
5384.3171   0.99957
5384.3711   1.00232
5384.4250   1.00257
5384.4790   1.00323
5384.5329   1.00308
5384.5869   1.00163
5384.6408   0.99778
5384.6948   1.00294
5384.7487   1.00279
5384.8027   1.00294
5384.8566   1.00269
5384.9106   1.00125
5384.9645   1.00320
5385.0185   1.00235
5385.0724   1.00280
5385.1264   0.99886
5385.1803   1.00091
5385.2343   0.99886
5385.2882   1.00291
5385.3422   1.00217
5385.3961   0.99902
5385.4501   1.00247
5385.5040   1.00232
5385.5580   1.00118
5385.6120   1.00133
5385.6659   1.00268
5385.7199   1.00233
5385.7738   0.99899
5385.8278   0.99974
5385.8817   1.00129
5385.9357   1.00134
5385.9897   1.00080
5386.0436   0.99895
5386.0976   1.00000
5386.1515   0.99905
5386.2055   1.00241
5386.2595   0.99866
5386.3134   0.99861
5386.3674   1.00167
5386.4214   0.99912
5386.4753   0.99357
5386.5293   0.98623
5386.5833   0.98668
5386.6372   0.98143
5386.6912   0.97799
5386.7452   0.97704
5386.7991   0.97479
5386.8531   0.97435
5386.9071   0.96840
5386.9610   0.97265
5387.0150   0.97001
5387.0690   0.97176
5387.1230   0.97092
5387.1769   0.96967
5387.2309   0.97293
5387.2849   0.97748
5387.3388   0.97824
5387.3928   0.98129
5387.4468   0.98385
5387.5008   0.98550
5387.5547   0.98966
5387.6087   0.99481
5387.6627   1.00007
5387.7167   1.00153
5387.7707   0.99648
5387.8246   0.99864
5387.8786   0.99980
5387.9326   0.99805
5387.9866   1.00121
5388.0406   0.99877
5388.0945   1.00332
5388.1485   0.99978
5388.2025   0.99684
5388.2565   1.00380
5388.3105   0.99946
5388.3645   1.00312
5388.4184   0.99948
5388.4724   1.00143
5388.5264   1.00069
5388.5804   1.00285
5388.6344   1.00371
5388.6884   1.00227
5388.7424   1.00063
5388.7963   1.00189
5388.8503   0.99495
5388.9043   0.99992
5388.9583   0.99308
5389.0123   0.98984
5389.0663   0.98790
5389.1203   0.98556
5389.1743   0.98333
5389.2283   0.98429
5389.2823   0.98445
5389.3363   0.97972
5389.3903   0.98458
5389.4442   0.98104
5389.4982   0.98141
5389.5522   0.98327
5389.6062   0.97964
5389.6602   0.98400
5389.7142   0.98437
5389.7682   0.98723
5389.8222   0.98780
5389.8762   0.98187
5389.9302   0.99103
5389.9842   0.99330
5390.0382   0.99327
5390.0922   0.99524
5390.1462   0.99371
5390.2002   0.99347
5390.2542   0.99354
5390.3082   0.98861
5390.3622   0.99278
5390.4162   0.98975
5390.4703   0.99292
5390.5243   0.99250
5390.5783   0.99197
5390.6323   0.99094
5390.6863   0.99141
5390.7403   0.99248
5390.7943   0.99396
5390.8483   0.99103
5390.9023   0.98871
5390.9563   0.98758
5391.0103   0.99086
5391.0643   0.98643
5391.1184   0.98651
5391.1724   0.98748
5391.2264   0.98956
5391.2804   0.98884
5391.3344   0.98921
5391.3884   0.98939
5391.4424   0.99157
5391.4965   0.98645
5391.5505   0.98543
5391.6045   0.98941
5391.6585   0.98779
5391.7125   0.98597
5391.7665   0.99355
5391.8206   0.99073
5391.8746   0.99522
5391.9286   0.99580
5391.9826   0.99418
5392.0366   0.99817
5392.0907   1.00105
5392.1447   0.99964
5392.1987   0.99842
5392.2527   1.00091
5392.3067   0.99299
5392.3608   1.00288
5392.4148   0.99987
5392.4688   1.00096
5392.5228   0.99265
5392.5769   0.99174
5392.6309   0.99352
5392.6849   0.98412
5392.7390   0.97691
5392.7930   0.97800
5392.8470   0.97139
5392.9010   0.97148
5392.9551   0.97008
5393.0091   0.96827
5393.0631   0.96636
5393.1172   0.96896
5393.1712   0.96606
5393.2252   0.96865
5393.2793   0.96745
5393.3333   0.95945
5393.3873   0.96554
5393.4414   0.96744
5393.4954   0.96994
5393.5494   0.97194
5393.6035   0.97414
5393.6575   0.97604
5393.7116   0.98355
5393.7656   0.98895
5393.8196   0.99415
5393.8737   0.99386
5393.9277   0.99716
5393.9817   0.99147
5394.0358   0.99537
5394.0898   0.99598
5394.1439   0.99379
5394.1979   0.99729
5394.2520   0.99820
5394.3060   1.00241
5394.3600   1.00002
5394.4141   1.00303
5394.4681   1.00094
5394.5222   1.00536
5394.5762   1.00557
5394.6303   1.00178
5394.6843   1.00130
5394.7384   1.00511
5394.7924   1.00033
5394.8465   1.00134
5394.9005   1.00356
5394.9546   1.00258
5395.0086   1.00420
5395.0627   1.00502
5395.1167   1.00674
5395.1708   1.00476
5395.2248   0.99788
5395.2789   0.99690
5395.3329   0.99052
5395.3870   0.98855
5395.4410   0.98477
5395.4951   0.98130
5395.5492   0.98072
5395.6032   0.98095
5395.6573   0.97628
5395.7113   0.97571
5395.7654   0.97584
5395.8194   0.97397
5395.8735   0.97860
5395.9276   0.97443
5395.9816   0.97276
5396.0357   0.97530
5396.0897   0.97143
5396.1438   0.98157
5396.1979   0.97450
5396.2519   0.98304
5396.3060   0.98608
5396.3601   0.98712
5396.4141   0.99476
5396.4682   0.99460
5396.5223   0.98514
5396.5763   0.98058
5396.6304   0.96972
5396.6845   0.96547
5396.7385   0.96341
5396.7926   0.95906
5396.8467   0.95380
5396.9007   0.95295
5396.9548   0.95460
5397.0089   0.95205
5397.0629   0.95370
5397.1170   0.95805
5397.1711   0.95240
5397.2252   0.95335
5397.2792   0.95581
5397.3333   0.95486
5397.3874   0.96122
5397.4415   0.95638
5397.4955   0.96503
5397.5496   0.97009
5397.6037   0.97865
5397.6578   0.98531
5397.7118   0.99137
5397.7659   0.98953
5397.8200   0.99320
5397.8741   0.98506
5397.9282   0.99373
5397.9822   0.98849
5398.0363   0.99346
5398.0904   0.98663
5398.1445   0.99110
5398.1986   0.99797
5398.2526   0.99154
5398.3067   0.98951
5398.3608   0.99868
5398.4149   0.99326
5398.4690   0.99743
5398.5231   0.99781
5398.5772   0.99609
5398.6312   0.99656
5398.6853   0.99584
5398.7394   1.00192
5398.7935   1.00400
5398.8476   1.00859
5398.9017   1.00257
5398.9558   1.00936
5399.0099   1.00724
5399.0640   1.00243
5399.1180   0.99922
5399.1721   1.00420
5399.2262   0.99409
5399.2803   0.99848
5399.3344   1.00728
5399.3885   0.99827
5399.4426   0.99726
5399.4967   0.99536
5399.5508   1.00285
5399.6049   0.99775
5399.6590   1.00015
5399.7131   0.99775
5399.7672   1.00275
5399.8213   0.99495
5399.8754   0.99676
5399.9295   0.99656
5399.9836   0.98117
5400.0377   0.98277
5400.0918   0.97978
5400.1459   0.98179
5400.2000   0.98580
5400.2541   0.96961
5400.3082   0.97582
5400.3623   0.97323
5400.4164   0.97535
5400.4705   0.97207
5400.5246   0.97638
5400.5787   0.97090
5400.6328   0.97422
5400.6869   0.97724
5400.7411   0.97456
5400.7952   0.97558
5400.8493   0.98361
5400.9034   0.98653
5400.9575   0.98816
5401.0116   0.98369
5401.0657   0.99712
5401.1198   0.99545
5401.1739   0.99778
5401.2281   1.00261
5401.2822   0.99174
5401.3363   0.99438
5401.3904   0.99742
5401.4445   0.98905
5401.4986   0.98829
5401.5527   0.98213
5401.6069   0.98687
5401.6610   0.98262
5401.7151   0.97826
5401.7692   0.97750
5401.8233   0.97315
5401.8774   0.97840
5401.9316   0.97375
5401.9857   0.97910
5402.0398   0.97735
5402.0939   0.96970
5402.1481   0.97386
5402.2022   0.97471
5402.2563   0.97667
% ---------- betaur2_61306180.txt ---------- (following 1000 lines)
6128.2353   1.00040
6128.2895   0.99990
6128.3436   0.99831
6128.3978   0.99862
6128.4519   1.00774
6128.5061   0.99975
6128.5603   1.00566
6128.6144   1.00087
6128.6686   1.00499
6128.7228   1.00560
6128.7769   0.99872
6128.8311   0.99873
6128.8853   0.99865
6128.9394   0.99787
6128.9936   0.99709
6129.0478   0.99301
6129.1019   0.99863
6129.1561   0.99565
6129.2103   0.99247
6129.2644   0.99379
6129.3186   0.99312
6129.3728   0.99884
6129.4270   0.99486
6129.4811   0.99739
6129.5353   0.99611
6129.5895   0.99004
6129.6436   0.99477
6129.6978   0.99190
6129.7520   0.99502
6129.8062   0.99355
6129.8603   1.00078
6129.9145   0.99941
6129.9687   0.99734
6130.0229   0.99738
6130.0771   0.99961
6130.1312   0.99834
6130.1854   1.00008
6130.2396   0.99611
6130.2938   0.99985
6130.3479   1.00118
6130.4021   1.00052
6130.4563   0.99856
6130.5105   0.99939
6130.5647   0.99903
6130.6188   0.99887
6130.6730   0.99931
6130.7272   0.99805
6130.7814   0.99699
6130.8356   1.00223
6130.8898   0.99758
6130.9439   1.00122
6130.9981   1.00136
6131.0523   0.99661
6131.1065   1.00035
6131.1607   0.99620
6131.2149   0.99734
6131.2691   0.99529
6131.3233   0.99604
6131.3774   0.99839
6131.4316   0.99693
6131.4858   0.99458
6131.5400   0.99943
6131.5942   1.00018
6131.6484   0.99823
6131.7026   0.99679
6131.7568   0.99614
6131.8110   1.00309
6131.8652   0.99784
6131.9194   1.00060
6131.9735   0.99725
6132.0277   0.99851
6132.0819   0.99876
6132.1361   0.99762
6132.1903   1.00037
6132.2445   1.00043
6132.2987   0.99599
6132.3529   0.99935
6132.4071   0.99871
6132.4613   1.00207
6132.5155   1.00353
6132.5697   0.99739
6132.6239   1.00005
6132.6781   1.00131
6132.7323   1.00227
6132.7865   0.99803
6132.8407   1.00350
6132.8949   0.99986
6132.9491   1.00083
6133.0033   0.99909
6133.0575   0.99916
6133.1117   1.00032
6133.1659   1.00219
6133.2201   1.00045
6133.2743   1.00042
6133.3285   0.99909
6133.3828   1.00216
6133.4370   1.00313
6133.4912   1.00020
6133.5454   1.00307
6133.5996   1.00144
6133.6538   1.00231
6133.7080   1.00038
6133.7622   1.00185
6133.8164   1.00002
6133.8706   1.00170
6133.9248   1.00087
6133.9791   1.00294
6134.0333   1.00172
6134.0875   1.00089
6134.1417   1.00267
6134.1959   1.00034
6134.2501   1.00062
6134.3043   1.00030
6134.3585   1.00117
6134.4128   0.99925
6134.4670   0.99923
6134.5212   0.99991
6134.5754   1.00019
6134.6296   1.00006
6134.6838   1.00024
6134.7381   0.99912
6134.7923   1.00131
6134.8465   0.99769
6134.9007   1.00037
6134.9549   0.99875
6135.0092   0.99733
6135.0634   0.99901
6135.1176   1.00350
6135.1718   0.99938
6135.2261   0.99807
6135.2803   0.99925
6135.3345   1.00213
6135.3887   0.99992
6135.4429   0.99911
6135.4972   1.00109
6135.5514   0.99768
6135.6056   1.00106
6135.6599   0.99845
6135.7141   1.00044
6135.7683   1.00033
6135.8225   1.00072
6135.8768   0.99710
6135.9310   0.99509
6135.9852   0.99098
6136.0394   0.98467
6136.0937   0.98476
6136.1479   0.98335
6136.2021   0.98274
6136.2564   0.98044
6136.3106   0.98263
6136.3648   0.97592
6136.4191   0.97371
6136.4733   0.97730
6136.5275   0.97950
6136.5818   0.97439
6136.6360   0.97758
6136.6902   0.97558
6136.7445   0.97267
6136.7987   0.97637
6136.8530   0.97776
6136.9072   0.97726
6136.9614   0.97555
6137.0157   0.97545
6137.0699   0.97525
6137.1241   0.97404
6137.1784   0.97784
6137.2326   0.97894
6137.2869   0.98034
6137.3411   0.97983
6137.3953   0.98353
6137.4496   0.97863
6137.5038   0.97943
6137.5581   0.97883
6137.6123   0.98083
6137.6666   0.98063
6137.7208   0.98013
6137.7751   0.98253
6137.8293   0.98323
6137.8835   0.98143
6137.9378   0.98413
6137.9920   0.98523
6138.0463   0.98623
6138.1005   0.98524
6138.1548   0.98774
6138.2090   0.99044
6138.2633   0.98874
6138.3175   0.99705
6138.3718   0.99555
6138.4260   1.00135
6138.4803   0.99876
6138.5345   0.99756
6138.5888   0.99926
6138.6430   0.99897
6138.6973   1.00007
6138.7515   0.99948
6138.8058   1.00068
6138.8601   0.99779
6138.9143   1.00120
6138.9686   0.99950
6139.0228   0.99841
6139.0771   0.99801
6139.1313   1.00102
6139.1856   1.00173
6139.2399   1.00013
6139.2941   1.00174
6139.3484   1.00095
6139.4026   1.00206
6139.4569   1.00046
6139.5111   1.00187
6139.5654   1.00428
6139.6197   1.00039
6139.6739   1.00240
6139.7282   0.99931
6139.7825   1.00091
6139.8367   1.00242
6139.8910   1.00023
6139.9452   1.00154
6139.9995   1.00285
6140.0538   1.00346
6140.1080   1.00277
6140.1623   1.00058
6140.2166   1.00049
6140.2708   0.99910
6140.3251   1.00131
6140.3794   1.00092
6140.4336   0.99894
6140.4879   1.00075
6140.5422   0.99926
6140.5965   1.00157
6140.6507   0.99788
6140.7050   0.99989
6140.7593   0.99690
6140.8135   0.99982
6140.8678   0.99493
6140.9221   0.99504
6140.9764   0.98635
6141.0306   0.97816
6141.0849   0.96378
6141.1392   0.94839
6141.1935   0.93780
6141.2477   0.92692
6141.3020   0.91943
6141.3563   0.91274
6141.4106   0.91285
6141.4648   0.90397
6141.5191   0.90178
6141.5734   0.90449
6141.6277   0.89851
6141.6820   0.89922
6141.7362   0.90124
6141.7905   0.90355
6141.8448   0.90096
6141.8991   0.90518
6141.9534   0.90919
6142.0076   0.91361
6142.0619   0.91972
6142.1162   0.92643
6142.1705   0.93495
6142.2248   0.94776
6142.2791   0.95998
6142.3334   0.97329
6142.3876   0.98291
6142.4419   0.99212
6142.4962   0.99514
6142.5505   1.00055
6142.6048   0.99626
6142.6591   0.99488
6142.7134   0.99709
6142.7677   0.99621
6142.8219   0.99642
6142.8762   0.99884
6142.9305   0.99645
6142.9848   0.99667
6143.0391   0.99588
6143.0934   0.99910
6143.1477   0.99571
6143.2020   1.00033
6143.2563   0.99784
6143.3106   0.99896
6143.3649   1.00027
6143.4192   1.00099
6143.4735   1.00100
6143.5278   0.99852
6143.5820   1.00213
6143.6363   0.99855
6143.6906   1.00136
6143.7449   1.00058
6143.7992   1.00009
6143.8535   0.99871
6143.9078   1.00632
6143.9621   1.00234
6144.0164   1.00115
6144.0707   1.00367
6144.1250   1.00208
6144.1793   0.99690
6144.2336   1.00091
6144.2879   1.00193
6144.3422   0.99824
6144.3966   0.99856
6144.4509   0.99447
6144.5052   0.99768
6144.5595   0.99930
6144.6138   0.99441
6144.6681   1.00183
6144.7224   0.99564
6144.7767   0.99436
6144.8310   0.99677
6144.8853   0.99518
6144.9396   0.99470
6144.9939   0.99641
6145.0482   0.99583
6145.1025   0.99584
6145.1569   0.99685
6145.2112   0.99407
6145.2655   0.99548
6145.3198   0.99599
6145.3741   0.99821
6145.4284   0.99622
6145.4827   0.99603
6145.5370   0.99995
6145.5914   0.99756
6145.6457   0.99837
6145.7000   1.00458
6145.7543   0.99850
6145.8086   0.99861
6145.8629   0.99872
6145.9172   1.00193
6145.9716   0.99964
6146.0259   1.00276
6146.0802   0.99957
6146.1345   1.00128
6146.1888   1.00139
6146.2432   1.00320
6146.2975   0.99961
6146.3518   1.00152
6146.4061   1.00223
6146.4604   1.00005
6146.5148   0.99676
6146.5691   0.99877
6146.6234   1.00128
6146.6777   0.99879
6146.7321   0.99970
6146.7864   0.99951
6146.8407   1.00012
6146.8950   1.00073
6146.9494   0.99613
6147.0037   0.99164
6147.0580   0.98375
6147.1123   0.97796
6147.1667   0.96357
6147.2210   0.95758
6147.2753   0.95199
6147.3297   0.94560
6147.3840   0.94180
6147.4383   0.94031
6147.4926   0.93842
6147.5470   0.93373
6147.6013   0.93364
6147.6556   0.93414
6147.7100   0.93175
6147.7643   0.93486
6147.8186   0.93646
6147.8730   0.93637
6147.9273   0.93868
6147.9816   0.93959
6148.0360   0.94529
6148.0903   0.94620
6148.1447   0.95480
6148.1990   0.95891
6148.2533   0.96582
6148.3077   0.97712
6148.3620   0.98563
6148.4163   0.99333
6148.4707   0.99454
6148.5250   0.98875
6148.5794   0.98325
6148.6337   0.97346
6148.6881   0.96546
6148.7424   0.95537
6148.7967   0.95177
6148.8511   0.94738
6148.9054   0.94708
6148.9598   0.94028
6149.0141   0.93789
6149.0685   0.93759
6149.1228   0.93720
6149.1771   0.93590
6149.2315   0.93581
6149.2858   0.93601
6149.3402   0.93891
6149.3945   0.93632
6149.4489   0.93732
6149.5032   0.94102
6149.5576   0.94253
6149.6119   0.94843
6149.6663   0.95353
6149.7206   0.95893
6149.7750   0.97124
6149.8293   0.97724
6149.8837   0.98704
6149.9380   0.99025
6149.9924   0.99675
6150.0467   0.99585
6150.1011   0.99495
6150.1555   0.99885
6150.2098   0.99826
6150.2642   0.99786
6150.3185   0.99796
6150.3729   0.99846
6150.4272   0.99976
6150.4816   1.00006
6150.5359   0.99946
6150.5903   0.99937
6150.6447   1.00087
6150.6990   0.99807
6150.7534   1.00167
6150.8077   1.00137
6150.8621   1.00197
6150.9165   1.00207
6150.9708   0.99997
6151.0252   1.00097
6151.0796   1.00057
6151.1339   1.00237
6151.1883   1.00547
6151.2426   1.00337
6151.2970   1.00167
6151.3514   1.00037
6151.4057   1.00287
6151.4601   0.99977
6151.5145   0.99827
6151.5688   0.99937
6151.6232   1.00187
6151.6776   1.00257
6151.7319   0.99867
6151.7863   1.00467
6151.8407   1.00087
6151.8951   1.00207
6151.9494   1.00096
6152.0038   1.00116
6152.0582   0.99926
6152.1125   1.00096
6152.1669   1.00146
6152.2213   1.00136
6152.2757   1.00156
6152.3300   0.99986
6152.3844   1.00125
6152.4388   0.99985
6152.4932   0.99915
6152.5475   1.00125
6152.6019   0.99945
6152.6563   1.00394
6152.7107   0.99854
6152.7650   1.00264
6152.8194   1.00114
6152.8738   1.00143
6152.9282   0.99793
6152.9825   1.00393
6153.0369   1.00163
6153.0913   0.99772
6153.1457   1.00012
6153.2001   0.99902
6153.2545   1.00012
6153.3088   1.00071
6153.3632   1.00031
6153.4176   1.00001
6153.4720   1.00110
6153.5264   1.00080
6153.5808   1.00060
6153.6351   1.00039
6153.6895   1.00209
6153.7439   0.99819
6153.7983   0.99608
6153.8527   1.00058
6153.9071   0.99638
6153.9615   0.99847
6154.0159   0.99907
6154.0702   0.99806
6154.1246   0.99786
6154.1790   1.00036
6154.2334   0.99985
6154.2878   1.00135
6154.3422   0.99844
6154.3966   0.99764
6154.4510   1.00064
6154.5054   0.99763
6154.5598   0.99523
6154.6142   0.99462
6154.6686   0.99402
6154.7229   0.99081
6154.7773   0.99261
6154.8317   0.99130
6154.8861   0.99590
6154.9405   0.99150
6154.9949   0.99059
6155.0493   0.99079
6155.1037   0.98908
6155.1581   0.99208
6155.2125   0.99077
6155.2669   0.98837
6155.3213   0.98596
6155.3757   0.98076
6155.4301   0.98365
6155.4845   0.97885
6155.5389   0.97974
6155.5933   0.97984
6155.6477   0.98043
6155.7021   0.97873
6155.7565   0.98272
6155.8109   0.97881
6155.8653   0.98121
6155.9198   0.97830
6155.9742   0.98210
6156.0286   0.97889
6156.0830   0.97449
6156.1374   0.97478
6156.1918   0.96808
6156.2462   0.96587
6156.3006   0.96957
6156.3550   0.96596
6156.4094   0.96505
6156.4638   0.96365
6156.5182   0.96604
6156.5727   0.96674
6156.6271   0.96863
6156.6815   0.97053
6156.7359   0.96892
6156.7903   0.96821
6156.8447   0.97091
6156.8991   0.97300
6156.9535   0.97150
6157.0080   0.97389
6157.0624   0.97338
6157.1168   0.97428
6157.1712   0.97257
6157.2256   0.98057
6157.2800   0.98016
6157.3345   0.98295
6157.3889   0.98515
6157.4433   0.98824
6157.4977   0.98454
6157.5521   0.98163
6157.6066   0.97722
6157.6610   0.97052
6157.7154   0.97061
6157.7698   0.96630
6157.8242   0.96610
6157.8787   0.96119
6157.9331   0.95779
6157.9875   0.95858
6158.0419   0.95577
6158.0964   0.95677
6158.1508   0.95396
6158.2052   0.95616
6158.2596   0.95715
6158.3141   0.95734
6158.3685   0.96224
6158.4229   0.96493
6158.4774   0.96812
6158.5318   0.96972
6158.5862   0.97111
6158.6406   0.97441
6158.6951   0.97840
6158.7495   0.98439
6158.8039   0.98799
6158.8584   0.99498
6158.9128   0.99597
6158.9672   0.99887
6159.0217   0.99826
6159.0761   0.99995
6159.1305   0.99845
6159.1850   1.00054
6159.2394   1.00314
6159.2938   0.99893
6159.3483   1.00042
6159.4027   1.00192
6159.4571   1.00141
6159.5116   1.00111
6159.5660   0.99780
6159.6205   1.00129
6159.6749   0.99779
6159.7293   0.99968
6159.7838   0.99887
6159.8382   0.99987
6159.8926   0.99766
6159.9471   0.99886
6160.0015   0.99825
6160.0560   0.99914
6160.1104   0.99484
6160.1649   0.99633
6160.2193   0.99413
6160.2737   0.99332
6160.3282   0.99361
6160.3826   0.99011
6160.4371   0.99210
6160.4915   0.99170
6160.5460   0.99049
6160.6004   0.99158
6160.6549   0.99178
6160.7093   0.99077
6160.7638   0.99187
6160.8182   0.99276
6160.8727   0.99325
6160.9271   0.99135
6160.9816   0.99184
6161.0360   0.99434
6161.0905   0.99383
6161.1449   0.99113
6161.1994   0.99592
6161.2538   0.99492
6161.3083   0.99771
6161.3627   0.99580
6161.4172   0.99590
6161.4716   0.99419
6161.5261   0.99399
6161.5805   0.98678
6161.6350   0.98578
6161.6895   0.98367
6161.7439   0.98317
6161.7984   0.97696
6161.8528   0.97936
6161.9073   0.97475
6161.9617   0.97665
6162.0162   0.97814
6162.0707   0.97324
6162.1251   0.97793
6162.1796   0.97833
6162.2340   0.97632
6162.2885   0.97562
6162.3430   0.97601
6162.3974   0.97981
6162.4519   0.97970
6162.5064   0.97990
6162.5608   0.97869
6162.6153   0.98709
6162.6698   0.98418
6162.7242   0.99268
6162.7787   0.99458
6162.8332   0.99357
6162.8876   0.99877
6162.9421   0.99476
6162.9966   0.99786
6163.0510   0.99575
6163.1055   0.99525
6163.1600   0.99775
6163.2144   0.99334
6163.2689   0.99304
6163.3234   0.99623
6163.3778   0.99453
6163.4323   0.99313
6163.4868   0.99192
6163.5413   0.99312
6163.5957   0.99622
6163.6502   0.99401
6163.7047   0.99651
6163.7592   0.99420
6163.8136   0.99370
6163.8681   0.99800
6163.9226   0.99329
6163.9771   0.99849
6164.0315   0.99649
6164.0860   0.99799
6164.1405   0.99798
6164.1950   0.99838
6164.2495   1.00048
6164.3039   0.99907
6164.3584   0.99777
6164.4129   1.00217
6164.4674   0.99877
6164.5219   1.00106
6164.5763   1.00026
6164.6308   0.99996
6164.6853   1.00316
6164.7398   0.99705
6164.7943   0.99885
6164.8488   0.99705
6164.9032   0.99875
6164.9577   0.99905
6165.0122   0.99904
6165.0667   0.99804
6165.1212   1.00064
6165.1757   0.99904
6165.2302   0.99884
6165.2846   1.00024
6165.3391   0.99823
6165.3936   0.99963
6165.4481   1.00213
6165.5026   1.00033
6165.5571   0.99863
6165.6116   1.00063
6165.6661   1.00202
6165.7206   1.00282
6165.7751   0.99802
6165.8296   0.99742
6165.8840   0.99892
6165.9385   0.99912
6165.9930   1.00072
6166.0475   1.00472
6166.1020   1.00271
6166.1565   1.00191
6166.2110   1.00051
6166.2655   0.99881
6166.3200   0.99891
6166.3745   1.00151
6166.4290   1.00171
6166.4835   1.00051
6166.5380   1.00250
6166.5925   1.00140
6166.6470   1.00190
6166.7015   1.00180
6166.7560   1.00100
6166.8105   0.99890
6166.8650   1.00340
6166.9195   0.99830
6166.9740   1.00170
6167.0285   1.00079
6167.0830   1.00259
6167.1375   1.00319
6167.1920   0.99899
6167.2465   1.00429
6167.3010   0.99989
6167.3556   1.00169
6167.4101   0.99948
6167.4646   1.00218
6167.5191   1.00188
6167.5736   1.00008
6167.6281   1.00158
6167.6826   1.00008
6167.7371   1.00488
6167.7916   1.00127
6167.8461   1.00477
6167.9006   1.00147
6167.9552   1.00057
6168.0097   1.00227
6168.0642   1.00027
6168.1187   0.99926
6168.1732   1.00196
6168.2277   1.00366
6168.2822   1.00016
6168.3368   0.99856
6168.3913   0.99715
6168.4458   1.00245
6168.5003   1.00235
6168.5548   0.99645
6168.6093   0.99984
6168.6639   0.99904
6168.7184   1.00134
6168.7729   0.99844
6168.8274   0.99803
6168.8819   0.99573
6168.9365   0.99903
6168.9910   0.99362
6169.0455   0.99882
6169.1000   0.99672
6169.1545   0.99631
6169.2091   0.99171
6169.2636   0.99691
6169.3181   0.99490
6169.3726   0.99480
6169.4272   0.99690
6169.4817   0.99529
6169.5362   0.99279
6169.5907   0.99469
6169.6453   0.99348
6169.6998   0.99618
6169.7543   0.99717
6169.8088   0.99567
6169.8634   0.99356
6169.9179   0.98996
6169.9724   0.99385
6170.0270   0.99095
6170.0815   0.99114
6170.1360   0.98894
6170.1906   0.99053
6170.2451   0.99033
6170.2996   0.98932
6170.3542   0.99122
6170.4087   0.98981
6170.4632   0.99361
6170.5178   0.98860
6170.5723   0.99099
6170.6268   0.99189
6170.6814   0.99178
6170.7359   0.98967
6170.7904   0.98997
6170.8450   0.99196
6170.8995   0.99365
6170.9540   0.99655
6171.0086   0.99364
6171.0631   0.99443
6171.1177   0.99532
6171.1722   0.99992
6171.2267   1.00041
6171.2813   1.00110
6171.3358   1.00169
6171.3904   0.99808
6171.4449   1.00277
6171.4995   0.99896
6171.5540   1.00016
6171.6085   1.00015
6171.6631   1.00204
6171.7176   1.00153
6171.7722   0.99912
6171.8267   1.00251
6171.8813   1.00020
6171.9358   1.00229
6171.9904   0.99978
6172.0449   1.00067
6172.0995   0.99906
6172.1540   0.99745
6172.2086   0.99973
6172.2631   0.99732
6172.3177   1.00141
6172.3722   1.00240
6172.4268   0.99679
6172.4813   0.99718
6172.5359   0.99986
6172.5904   0.99965
6172.6450   1.00124
6172.6995   0.99763
6172.7541   0.99791
6172.8086   0.99440
6172.8632   1.00029
6172.9177   0.99517
6172.9723   0.99696
6173.0269   0.99964
6173.0814   1.00023
6173.1360   0.99661
6173.1905   0.99580
6173.2451   0.99708
6173.2997   1.00157
6173.3542   0.99435
6173.4088   0.99974
6173.4633   0.99912
6173.5179   0.99370
6173.5725   0.99529
6173.6270   0.99657
6173.6816   0.99905
6173.7361   0.99974
6173.7907   1.00252
6173.8453   0.99750
6173.8998   0.99798
6173.9544   0.99836
6174.0090   1.00235
6174.0635   0.99863
6174.1181   1.00031
6174.1727   0.99989
6174.2272   1.00167
6174.2818   1.00025
6174.3364   0.99993
6174.3909   0.99871
6174.4455   0.99829
6174.5001   0.99557
6174.5546   0.98875
6174.6092   0.98942
6174.6638   0.98590
6174.7184   0.98258
6174.7729   0.97956
6174.8275   0.97724
6174.8821   0.97321
6174.9366   0.97329
6174.9912   0.97407
6175.0458   0.97004
6175.1004   0.97172
6175.1549   0.97309
6175.2095   0.97327
6175.2641   0.97104
6175.3187   0.97042
6175.3733   0.97279
6175.4278   0.97387
6175.4824   0.97644
6175.5370   0.97492
6175.5916   0.97669
6175.6461   0.98466
6175.7007   0.98433
6175.7553   0.98701
6175.8099   0.98838
6175.8645   0.99405
6175.9191   0.99472
6175.9736   0.99479
6176.0282   0.99626
6176.0828   0.99683
6176.1374   0.99700
6176.1920   0.99367
6176.2466   0.99424
6176.3011   0.99591
6176.3557   0.98898
6176.4103   0.99465
6176.4649   0.99092
6176.5195   0.98639
6176.5741   0.99055
6176.6287   0.99382
6176.6833   0.98799
6176.7378   0.98815
6176.7924   0.98992
6176.8470   0.99188
6176.9016   0.98775
6176.9562   0.99111
6177.0108   0.99008
6177.0654   0.98454
6177.1200   0.98991
6177.1746   0.98547
6177.2292   0.99023
6177.2838   0.99230
6177.3384   0.99796
6177.3930   0.99562
6177.4475   1.00308
6177.5021   0.99624
6177.5567   0.99830
6177.6113   1.00087
6177.6659   1.00133
6177.7205   1.00379
6177.7751   1.00174
6177.8297   1.00270
6177.8843   1.00246
6177.9389   1.00102
6177.9935   0.99988
6178.0481   1.00004
6178.1027   1.00299
6178.1573   1.00175
6178.2119   1.00011
6178.2665   1.00606
6178.3211   1.00202
6178.3758   0.99447
6178.4304   0.99823
6178.4850   0.99938
6178.5396   1.00013
6178.5942   0.99779
6178.6488   0.99154
6178.7034   0.99649
6178.7580   0.98795
6178.8126   0.99690
6178.8672   0.98685
6178.9218   0.98880
6178.9764   0.98535
6179.0310   0.98240
6179.0856   0.98755
6179.1403   0.98510
6179.1949   0.98335
6179.2495   0.98130
6179.3041   0.98434
6179.3587   0.98589
6179.4133   0.98174
6179.4679   0.98538
6179.5225   0.98043
6179.5772   0.98478
6179.6318   0.98782
6179.6864   0.98207
6179.7410   0.99011
6179.7956   0.99605
6179.8502   0.99230
6179.9049   0.99064
6179.9595   0.99768
6180.0141   1.00742
6180.0687   0.99907
6180.1233   0.99241
6180.1779   0.99495
6180.2326   0.99639
6180.2872   0.99883
6180.3418   0.99217
6180.3964   0.99741
6180.4511   1.00464
6180.5057   1.00318
6180.5603   0.99722
6180.6149   0.99785
6180.6695   0.99939
6180.7242   0.99543
6180.7788   1.00016
6180.8334   1.00170
6180.8881   1.00053
6180.9427   0.99787
6180.9973   0.99810
6181.0519   0.99263
6181.1066   1.00386
6181.1612   1.00210
6181.2158   0.99983
6181.2704   0.99926
6181.3251   0.99889
6181.3797   1.00072
6181.4343   0.99575
6181.4890   0.99858
6181.5436   0.99410
6181.5982   0.99873
6181.6529   0.99676
6181.7075   0.99709
6181.7621   0.99461
6181.8168   0.99344
6181.8714   0.99486
6181.9260   0.99969
6181.9807   0.99811
6182.0353   0.98724
6182.0899   0.99516
6182.1446   0.99578
6182.1992   0.99920
6182.2539   0.99333
6182.3085   1.00315
6182.3631   1.00577
6182.4178   0.99119
6182.4724   1.00231
6182.5271   1.00522
6182.5817   1.00084
% ---------- betaur2_74407500.txt ---------- (following 1200 lines)
7437.8470   1.00045
7437.9012   0.99175
7437.9554   0.98646
7438.0096   0.98116
7438.0639   0.99667
7438.1181   1.00827
7438.1723   0.98117
7438.2265   0.98677
7438.2807   1.00516
7438.3349   0.99166
7438.3891   0.99875
7438.4434   0.99965
7438.4976   0.98534
7438.5518   0.99853
7438.6060   0.99482
7438.6602   1.00410
7438.7145   1.00069
7438.7687   1.00807
7438.8229   1.00276
7438.8771   0.98594
7438.9313   0.98532
7438.9856   0.99889
7439.0398   1.00457
7439.0940   0.99725
7439.1482   0.99672
7439.2024   0.99229
7439.2567   0.99426
7439.3109   1.00563
7439.3651   1.00550
7439.4193   1.00087
7439.4736   0.99583
7439.5278   0.99710
7439.5820   0.99566
7439.6362   0.99462
7439.6905   0.99328
7439.7447   0.98614
7439.7989   0.99850
7439.8531   1.01685
7439.9074   0.99641
7439.9616   1.00616
7440.0158   0.99481
7440.0701   0.99486
7440.1243   0.99611
7440.1785   0.99396
7440.2327   0.99131
7440.2870   0.99515
7440.3412   0.99360
7440.3954   0.99814
7440.4497   0.99688
7440.5039   0.99662
7440.5581   1.00336
7440.6124   1.00240
7440.6666   1.00013
7440.7208   0.99447
7440.7751   0.99410
7440.8293   1.00203
7440.8835   0.99626
7440.9378   0.99529
7440.9920   0.99542
7441.0462   1.00515
7441.1005   1.00577
7441.1547   0.99750
7441.2090   0.99092
7441.2632   0.99584
7441.3174   0.99506
7441.3717   0.99658
7441.4259   1.00680
7441.4801   0.99982
7441.5344   1.00164
7441.5886   0.99205
7441.6429   0.98636
7441.6971   0.98758
7441.7514   0.99889
7441.8056   0.98810
7441.8598   0.99041
7441.9141   0.98601
7441.9683   0.99352
7442.0226   0.98942
7442.0768   0.98843
7442.1311   0.99553
7442.1853   0.99613
7442.2395   0.99433
7442.2938   0.99163
7442.3480   0.98603
7442.4023   0.98233
7442.4565   0.99992
7442.5108   0.99952
7442.5650   0.99681
7442.6193   1.00351
7442.6735   1.00150
7442.7278   0.99319
7442.7820   0.98468
7442.8363   0.99776
7442.8905   0.99445
7442.9448   0.99644
7442.9990   1.00052
7443.0533   0.99231
7443.1075   0.99879
7443.1618   1.00107
7443.2160   0.99765
7443.2703   0.99203
7443.3245   0.99231
7443.3788   0.99498
7443.4330   0.99506
7443.4873   0.99234
7443.5415   0.99581
7443.5958   1.00078
7443.6500   0.99375
7443.7043   0.99543
7443.7586   0.99750
7443.8128   0.99736
7443.8671   0.99263
7443.9213   0.99550
7443.9756   1.00236
7444.0298   1.00283
7444.0841   1.00269
7444.1384   0.99916
7444.1926   1.00392
7444.2469   1.00488
7444.3011   0.99484
7444.3554   1.00180
7444.4097   0.99956
7444.4639   1.00471
7444.5182   1.00517
7444.5724   1.00112
7444.6267   1.00308
7444.6810   0.99813
7444.7352   1.00888
7444.7895   1.00973
7444.8437   1.00438
7444.8980   0.99143
7444.9523   0.99438
7445.0065   0.99803
7445.0608   0.99508
7445.1151   1.00062
7445.1693   0.98707
7445.2236   0.99721
7445.2779   0.99295
7445.3321   0.98850
7445.3864   0.99074
7445.4407   0.98848
7445.4949   0.98502
7445.5492   0.98225
7445.6035   0.99029
7445.6578   0.99133
7445.7120   0.98757
7445.7663   0.98700
7445.8206   0.99353
7445.8748   0.98777
7445.9291   0.99110
7445.9834   0.99313
7446.0377   0.98756
7446.0919   0.99399
7446.1462   0.98842
7446.2005   0.99225
7446.2547   0.99538
7446.3090   0.98870
7446.3633   0.98793
7446.4176   0.99936
7446.4718   1.00028
7446.5261   0.99960
7446.5804   1.00093
7446.6347   1.00165
7446.6890   1.00287
7446.7432   0.99829
7446.7975   0.99891
7446.8518   1.00073
7446.9061   0.99625
7446.9603   1.00116
7447.0146   0.99618
7447.0689   1.00360
7447.1232   0.99611
7447.1775   0.99403
7447.2317   0.99724
7447.2860   0.99525
7447.3403   0.99356
7447.3946   0.99338
7447.4489   0.99779
7447.5032   1.00040
7447.5574   1.00161
7447.6117   0.99681
7447.6660   0.99372
7447.7203   0.99773
7447.7746   0.99834
7447.8289   0.99124
7447.8831   0.99545
7447.9374   1.00215
7447.9917   1.00126
7448.0460   1.00316
7448.1003   1.00016
7448.1546   0.99216
7448.2089   0.99406
7448.2632   0.99576
7448.3174   1.00096
7448.3717   0.99826
7448.4260   0.99336
7448.4803   0.99276
7448.5346   0.98996
7448.5889   0.98776
7448.6432   0.98935
7448.6975   0.98855
7448.7518   0.98604
7448.8061   0.98964
7448.8604   0.97783
7448.9147   0.97762
7448.9689   0.98212
7449.0232   0.97851
7449.0775   0.98390
7449.1318   0.98169
7449.1861   0.98058
7449.2404   0.97587
7449.2947   0.97906
7449.3490   0.97885
7449.4033   0.98124
7449.4576   0.97202
7449.5119   0.97411
7449.5662   0.98240
7449.6205   0.97668
7449.6748   0.98537
7449.7291   0.98235
7449.7834   0.98644
7449.8377   0.97862
7449.8920   0.98020
7449.9463   0.98399
7450.0006   0.99087
7450.0549   0.99115
7450.1092   0.99093
7450.1635   0.99601
7450.2178   0.99799
7450.2721   0.99287
7450.3264   1.00545
7450.3807   0.99563
7450.4350   0.99901
7450.4893   0.99409
7450.5436   0.99867
7450.5979   0.99974
7450.6522   0.99332
7450.7066   0.99740
7450.7609   0.99647
7450.8152   0.99335
7450.8695   0.99652
7450.9238   0.99790
7450.9781   1.00027
7451.0324   0.99485
7451.0867   0.99692
7451.1410   0.99759
7451.1953   0.99777
7451.2496   0.99864
7451.3040   1.00461
7451.3583   0.99608
7451.4126   0.99615
7451.4669   1.00362
7451.5212   0.99919
7451.5755   1.00036
7451.6298   0.99793
7451.6841   0.99870
7451.7385   1.00557
7451.7928   1.00024
7451.8471   0.99841
7451.9014   0.99958
7451.9557   0.99864
7452.0100   0.99961
7452.0643   1.00018
7452.1187   1.00094
7452.1730   0.99791
7452.2273   0.99448
7452.2816   0.99714
7452.3359   0.99721
7452.3903   1.00067
7452.4446   0.99884
7452.4989   0.99790
7452.5532   1.00167
7452.6075   0.99873
7452.6619   1.00039
7452.7162   0.99636
7452.7705   0.99782
7452.8248   1.00548
7452.8791   0.99755
7452.9335   1.00131
7452.9878   0.99297
7453.0421   1.00033
7453.0964   1.00689
7453.1508   1.00246
7453.2051   0.99632
7453.2594   1.00068
7453.3137   1.00504
7453.3681   1.00660
7453.4224   1.00406
7453.4767   0.99952
7453.5310   0.99938
7453.5854   1.00594
7453.6397   0.99620
7453.6940   0.99586
7453.7483   1.00302
7453.8027   1.00458
7453.8570   0.99644
7453.9113   0.99979
7453.9657   1.00165
7454.0200   0.99711
7454.0743   0.99567
7454.1287   1.00353
7454.1830   1.00089
7454.2373   0.99754
7454.2917   0.99310
7454.3460   0.99686
7454.4003   1.00122
7454.4547   0.99697
7454.5090   0.99253
7454.5633   1.00429
7454.6177   1.00145
7454.6720   0.99460
7454.7263   0.99366
7454.7807   0.99282
7454.8350   0.99787
7454.8893   1.00323
7454.9437   1.00029
7454.9980   0.99514
7455.0524   0.99940
7455.1067   0.99826
7455.1610   1.00401
7455.2154   0.99697
7455.2697   1.00053
7455.3240   1.00428
7455.3784   0.99784
7455.4327   0.99469
7455.4871   0.99695
7455.5414   1.00391
7455.5958   1.00206
7455.6501   0.99592
7455.7044   0.99437
7455.7588   0.99873
7455.8131   0.99999
7455.8675   0.99844
7455.9218   0.99820
7455.9762   0.99635
7456.0305   0.99981
7456.0849   1.00257
7456.1392   1.00152
7456.1935   1.00288
7456.2479   0.99754
7456.3022   0.99869
7456.3566   0.99535
7456.4109   0.99650
7456.4653   0.99876
7456.5196   0.99472
7456.5740   0.99517
7456.6283   1.00233
7456.6827   1.00179
7456.7370   0.99924
7456.7914   0.99670
7456.8457   1.00076
7456.9001   1.00932
7456.9544   1.00207
7457.0088   1.00053
7457.0631   1.00009
7457.1175   0.99874
7457.1718   1.00090
7457.2262   1.00176
7457.2806   1.00212
7457.3349   0.99808
7457.3893   1.00003
7457.4436   1.00089
7457.4980   1.00605
7457.5523   0.99821
7457.6067   1.00427
7457.6610   1.00233
7457.7154   0.99509
7457.7698   1.00284
7457.8241   1.00000
7457.8785   0.99996
7457.9328   0.99992
7457.9872   1.00218
7458.0416   1.00084
7458.0959   0.99890
7458.1503   1.00196
7458.2046   1.00292
7458.2590   1.00529
7458.3134   1.00545
7458.3677   1.00621
7458.4221   1.00437
7458.4764   1.00413
7458.5308   0.99959
7458.5852   0.99686
7458.6395   0.99982
7458.6939   1.00458
7458.7483   1.00644
7458.8026   1.00211
7458.8570   1.00067
7458.9114   1.00163
7458.9657   1.00280
7459.0201   1.00346
7459.0745   1.00043
7459.1288   1.00499
7459.1832   1.00316
7459.2376   1.00382
7459.2919   1.00119
7459.3463   1.00396
7459.4007   0.99862
7459.4551   0.99999
7459.5094   1.00046
7459.5638   1.00182
7459.6182   1.00089
7459.6725   0.99906
7459.7269   1.00283
7459.7813   0.99940
7459.8357   1.00167
7459.8900   1.00223
7459.9444   0.99920
7459.9988   0.99827
7460.0531   0.99364
7460.1075   1.00172
7460.1619   1.00199
7460.2163   1.00296
7460.2707   1.00253
7460.3250   1.00060
7460.3794   1.00117
7460.4338   1.00095
7460.4882   1.00462
7460.5425   1.00079
7460.5969   0.99757
7460.6513   0.99764
7460.7057   0.99771
7460.7601   0.99819
7460.8144   0.99366
7460.8688   0.99154
7460.9232   0.99821
7460.9776   0.99799
7461.0320   1.00036
7461.0863   0.99704
7461.1407   0.99962
7461.1951   0.99399
7461.2495   0.99797
7461.3039   0.99845
7461.3583   1.00033
7461.4126   0.99660
7461.4670   0.99048
7461.5214   0.98876
7461.5758   0.98954
7461.6302   0.97792
7461.6846   0.97160
7461.7390   0.96958
7461.7933   0.96426
7461.8477   0.96304
7461.9021   0.95172
7461.9565   0.95310
7462.0109   0.94618
7462.0653   0.94566
7462.1197   0.95214
7462.1741   0.94923
7462.2285   0.94761
7462.2828   0.94899
7462.3372   0.94507
7462.3916   0.94706
7462.4460   0.94614
7462.5004   0.94222
7462.5548   0.95041
7462.6092   0.94989
7462.6636   0.94888
7462.7180   0.95166
7462.7724   0.95435
7462.8268   0.95333
7462.8812   0.96342
7462.9356   0.95960
7462.9900   0.96259
7463.0444   0.97027
7463.0988   0.98076
7463.1532   0.98375
7463.2076   0.98823
7463.2619   0.99342
7463.3163   0.99921
7463.3707   0.99359
7463.4251   0.99548
7463.4795   0.99517
7463.5339   1.00316
7463.5883   1.00385
7463.6427   1.00034
7463.6971   0.99603
7463.7515   0.99681
7463.8059   0.99850
7463.8604   0.99799
7463.9148   1.00118
7463.9692   1.00027
7464.0236   0.99756
7464.0780   1.00365
7464.1324   1.00085
7464.1868   1.00104
7464.2412   0.99653
7464.2956   0.99772
7464.3500   0.99841
7464.4044   1.00220
7464.4588   1.00010
7464.5132   0.99969
7464.5676   1.00038
7464.6220   0.99827
7464.6764   0.99827
7464.7308   0.99886
7464.7853   0.99835
7464.8397   0.99765
7464.8941   0.99654
7464.9485   0.99853
7465.0029   0.99613
7465.0573   1.00212
7465.1117   1.00022
7465.1661   0.99581
7465.2205   0.99631
7465.2750   0.99520
7465.3294   0.99690
7465.3838   1.00259
7465.4382   0.99709
7465.4926   0.99909
7465.5470   0.99808
7465.6014   0.99378
7465.6559   1.00188
7465.7103   0.99807
7465.7647   0.99587
7465.8191   0.99717
7465.8735   0.99876
7465.9279   1.00816
7465.9824   0.99956
7466.0368   0.99666
7466.0912   0.99985
7466.1456   0.99615
7466.2000   0.99545
7466.2544   1.00395
7466.3089   0.99685
7466.3633   1.00065
7466.4177   0.99455
7466.4721   0.99775
7466.5266   0.99825
7466.5810   1.00055
7466.6354   1.00395
7466.6898   1.00165
7466.7442   1.00235
7466.7987   1.00205
7466.8531   0.99975
7466.9075   0.99755
7466.9619   0.99735
7467.0164   0.99955
7467.0708   0.99955
7467.1252   1.00135
7467.1796   0.99995
7467.2341   0.99975
7467.2885   0.99915
7467.3429   0.99696
7467.3974   0.99986
7467.4518   0.99606
7467.5062   0.99556
7467.5606   0.99337
7467.6151   0.99477
7467.6695   0.99127
7467.7239   0.98667
7467.7784   0.99108
7467.8328   0.99178
7467.8872   0.98308
7467.9417   0.98659
7467.9961   0.98519
7468.0505   0.98769
7468.1050   0.98590
7468.1594   0.98660
7468.2138   0.98460
7468.2683   0.98761
7468.3227   0.97721
7468.3771   0.98662
7468.4316   0.98792
7468.4860   0.98483
7468.5404   0.98723
7468.5949   0.98374
7468.6493   0.98534
7468.7037   0.98995
7468.7582   0.99255
7468.8126   0.98636
7468.8671   0.98976
7468.9215   0.99487
7468.9759   0.99557
7469.0304   1.00068
7469.0848   0.99828
7469.1393   0.99699
7469.1937   0.99710
7469.2481   1.00140
7469.3026   1.00041
7469.3570   1.00432
7469.4115   1.00432
7469.4659   1.00073
7469.5204   0.99953
7469.5748   1.00324
7469.6292   1.00175
7469.6837   1.00236
7469.7381   1.00816
7469.7926   0.99827
7469.8470   1.00348
7469.9015   1.00288
7469.9559   1.00139
7470.0104   1.00380
7470.0648   0.99431
7470.1193   1.00111
7470.1737   0.99732
7470.2282   0.99513
7470.2826   0.99954
7470.3371   0.99834
7470.3915   1.00305
7470.4460   1.00226
7470.5004   0.99837
7470.5549   1.00298
7470.6093   1.00239
7470.6638   0.99649
7470.7182   1.00040
7470.7727   0.99721
7470.8271   0.99712
7470.8816   0.99973
7470.9360   0.99674
7470.9905   1.00225
7471.0449   0.99895
7471.0994   0.99606
7471.1538   1.00107
7471.2083   0.99578
7471.2628   0.99859
7471.3172   1.00140
7471.3717   0.99961
7471.4261   0.99862
7471.4806   0.99943
7471.5350   0.99874
7471.5895   1.00104
7471.6440   1.00405
7471.6984   0.99776
7471.7529   0.99827
7471.8073   1.00038
7471.8618   0.99689
7471.9163   1.00280
7471.9707   0.99771
7472.0252   0.99512
7472.0796   1.00173
7472.1341   0.99574
7472.1886   1.00315
7472.2430   1.00346
7472.2975   0.99707
7472.3520   0.99828
7472.4064   0.99979
7472.4609   1.00190
7472.5154   0.99881
7472.5698   0.99972
7472.6243   1.00213
7472.6788   1.00124
7472.7332   0.99925
7472.7877   0.99926
7472.8422   1.00027
7472.8966   0.99848
7472.9511   1.00129
7473.0056   1.00100
7473.0600   0.99721
7473.1145   1.00012
7473.1690   1.00233
7473.2234   1.00064
7473.2779   1.00135
7473.3324   0.99816
7473.3869   0.99767
7473.4413   0.99798
7473.4958   1.00139
7473.5503   1.00300
7473.6048   0.99961
7473.6592   0.99962
7473.7137   1.00003
7473.7682   1.00094
7473.8226   1.00005
7473.8771   0.99856
7473.9316   0.99827
7473.9861   0.99948
7474.0406   0.99969
7474.0950   1.00170
7474.1495   1.00121
7474.2040   1.00072
7474.2585   1.00193
7474.3129   0.99934
7474.3674   1.00555
7474.4219   1.00756
7474.4764   1.00407
7474.5309   0.99848
7474.5853   1.00029
7474.6398   1.00010
7474.6943   1.00311
7474.7488   1.00222
7474.8033   0.99913
7474.8577   1.00004
7474.9122   0.99955
7474.9667   1.00265
7475.0212   1.00106
7475.0757   1.00057
7475.1302   0.99718
7475.1847   1.00169
7475.2391   1.00520
7475.2936   0.99921
7475.3481   1.00262
7475.4026   1.00383
7475.4571   1.00024
7475.5116   0.99945
7475.5661   0.99746
7475.6205   1.00057
7475.6750   0.99757
7475.7295   0.99988
7475.7840   0.99739
7475.8385   0.99910
7475.8930   1.00281
7475.9475   0.99932
7476.0020   0.99993
7476.0565   1.00134
7476.1110   0.99784
7476.1654   0.99535
7476.2199   1.00086
7476.2744   0.99797
7476.3289   1.00298
7476.3834   0.99609
7476.4379   0.99989
7476.4924   0.99680
7476.5469   1.00181
7476.6014   0.99712
7476.6559   1.00083
7476.7104   1.00133
7476.7649   1.00084
7476.8194   1.00255
7476.8739   1.00446
7476.9284   0.99706
7476.9829   1.00097
7477.0374   1.00218
7477.0919   1.00058
7477.1464   1.00189
7477.2009   1.00410
7477.2554   1.00711
7477.3099   1.00051
7477.3644   0.99802
7477.4189   0.99803
7477.4734   0.99883
7477.5279   1.00164
7477.5824   0.99864
7477.6369   1.00285
7477.6914   1.00256
7477.7459   0.99856
7477.8004   0.99937
7477.8549   0.99997
7477.9094   0.99678
7477.9639   1.00039
7478.0184   1.00289
7478.0729   1.00280
7478.1274   0.99990
7478.1819   0.99951
7478.2364   0.99661
7478.2909   1.00462
7478.3455   1.00042
7478.4000   0.99593
7478.4545   1.00263
7478.5090   1.00633
7478.5635   0.99934
7478.6180   0.99864
7478.6725   1.00075
7478.7270   1.00215
7478.7815   0.99855
7478.8360   0.99756
7478.8906   0.99816
7478.9451   0.99926
7478.9996   0.99477
7479.0541   0.99087
7479.1086   0.98997
7479.1631   0.99218
7479.2176   0.98728
7479.2721   0.99708
7479.3267   0.99428
7479.3812   0.98809
7479.4357   0.99379
7479.4902   0.98869
7479.5447   0.99149
7479.5992   0.99349
7479.6538   0.99380
7479.7083   0.99250
7479.7628   0.99550
7479.8173   0.99560
7479.8718   0.99490
7479.9264   0.99040
7479.9809   0.99050
7480.0354   0.99510
7480.0899   0.99380
7480.1444   0.99730
7480.1990   0.99680
7480.2535   0.99660
7480.3080   0.99950
7480.3625   0.99940
7480.4170   0.99710
7480.4716   1.00100
7480.5261   0.99860
7480.5806   1.00360
7480.6351   0.99810
7480.6897   1.00029
7480.7442   1.00179
7480.7987   1.00009
7480.8532   1.00199
7480.9078   1.00179
7480.9623   1.00318
7481.0168   0.99998
7481.0713   1.00118
7481.1259   1.00037
7481.1804   1.00437
7481.2349   1.00187
7481.2895   0.99816
7481.3440   1.00006
7481.3985   1.00376
7481.4531   1.00115
7481.5076   1.00015
7481.5621   1.00334
7481.6166   0.99994
7481.6712   0.99593
7481.7257   0.99913
7481.7802   1.00022
7481.8348   1.00082
7481.8893   1.00151
7481.9438   1.00181
7481.9984   1.00730
7482.0529   1.00159
7482.1075   0.99729
7482.1620   0.99758
7482.2165   1.00087
7482.2711   1.00157
7482.3256   1.00036
7482.3801   1.00455
7482.4347   1.00365
7482.4892   0.99744
7482.5437   0.99713
7482.5983   1.00022
7482.6528   1.00371
7482.7074   0.99771
7482.7619   0.99580
7482.8164   0.99919
7482.8710   0.99768
7482.9255   0.99367
7482.9801   1.00026
7483.0346   1.00055
7483.0892   0.99604
7483.1437   1.00163
7483.1982   1.00432
7483.2528   0.99601
7483.3073   0.99650
7483.3619   0.99589
7483.4164   0.99978
7483.4710   0.99937
7483.5255   0.99736
7483.5801   0.99805
7483.6346   1.00024
7483.6891   0.99863
7483.7437   0.99762
7483.7982   0.99971
7483.8528   0.99729
7483.9073   0.99638
7483.9619   0.99927
7484.0164   0.99946
7484.0710   0.99895
7484.1255   0.99654
7484.1801   0.99492
7484.2346   1.00181
7484.2892   1.00110
7484.3437   1.00218
7484.3983   0.99907
7484.4528   1.00276
7484.5074   1.00205
7484.5620   1.00183
7484.6165   1.00112
7484.6711   1.00001
7484.7256   0.99879
7484.7802   1.00258
7484.8347   0.99986
7484.8893   1.00335
7484.9438   1.00124
7484.9984   0.99722
7485.0529   1.00151
7485.1075   1.00459
7485.1621   1.00208
7485.2166   0.99836
7485.2712   1.00425
7485.3257   0.99923
7485.3803   1.00022
7485.4349   0.99660
7485.4894   0.99509
7485.5440   1.00087
7485.5985   0.99856
7485.6531   1.00284
7485.7077   0.99542
7485.7622   1.00061
7485.8168   1.00279
7485.8713   0.99948
7485.9259   0.99966
7485.9805   0.99964
7486.0350   1.00303
7486.0896   0.99781
7486.1442   1.00160
7486.1987   0.99668
7486.2533   0.99356
7486.3079   0.99934
7486.3624   1.00143
7486.4170   0.99571
7486.4716   0.99889
7486.5261   0.99658
7486.5807   1.00016
7486.6353   0.99904
7486.6898   1.00382
7486.7444   0.99891
7486.7990   0.99699
7486.8535   0.99857
7486.9081   1.00005
7486.9627   0.99764
7487.0173   0.99682
7487.0718   0.99760
7487.1264   1.00108
7487.1810   1.00096
7487.2355   1.00144
7487.2901   1.00103
7487.3447   1.00011
7487.3993   1.00149
7487.4538   1.00137
7487.5084   1.00165
7487.5630   1.00243
7487.6176   1.00271
7487.6721   1.00020
7487.7267   0.99918
7487.7813   1.00336
7487.8359   0.99804
7487.8904   1.00252
7487.9450   0.99590
7487.9996   1.00158
7488.0542   1.00096
7488.1088   0.99894
7488.1633   1.00132
7488.2179   1.00080
7488.2725   0.99618
7488.3271   1.00036
7488.3817   1.00355
7488.4362   0.99983
7488.4908   1.00151
7488.5454   0.99839
7488.6000   1.00297
7488.6546   1.00175
7488.7092   1.00093
7488.7637   1.00351
7488.8183   0.99759
7488.8729   0.99987
7488.9275   1.00195
7488.9821   1.00233
7489.0367   1.00181
7489.0913   1.00149
7489.1458   0.99957
7489.2004   1.00095
7489.2550   0.99682
7489.3096   0.99650
7489.3642   1.00028
7489.4188   0.99686
7489.4734   0.99914
7489.5280   0.99932
7489.5825   0.99940
7489.6371   0.99658
7489.6917   0.99826
7489.7463   0.99774
7489.8009   0.99772
7489.8555   1.00020
7489.9101   0.99858
7489.9647   0.99826
7490.0193   0.99594
7490.0739   0.99872
7490.1285   1.00090
7490.1831   0.99928
7490.2377   0.99706
7490.2922   1.00023
7490.3468   0.99661
7490.4014   0.99639
7490.4560   1.00127
7490.5106   1.00355
7490.5652   0.99923
7490.6198   0.99681
7490.6744   0.99879
7490.7290   0.99887
7490.7836   0.99915
7490.8382   1.00073
7490.8928   0.99981
7490.9474   0.99828
7491.0020   0.99806
7491.0566   0.99874
7491.1112   1.00002
7491.1658   0.99770
7491.2204   1.00008
7491.2750   0.99796
7491.3296   0.99604
7491.3842   1.00032
7491.4388   0.99600
7491.4934   0.99508
7491.5480   0.99826
7491.6026   0.99984
7491.6573   1.00131
7491.7119   0.99769
7491.7665   1.00147
7491.8211   1.00055
7491.8757   0.99663
7491.9303   0.99761
7491.9849   0.99699
7492.0395   0.99927
7492.0941   1.00205
7492.1487   0.99783
7492.2033   1.00061
7492.2579   0.99939
7492.3125   1.00147
7492.3672   1.00245
7492.4218   1.00033
7492.4764   0.99801
7492.5310   1.00209
7492.5856   0.99997
7492.6402   1.00485
7492.6948   1.00333
7492.7494   1.00070
7492.8040   1.00168
7492.8587   1.00166
7492.9133   0.99944
7492.9679   1.00122
7493.0225   1.00500
7493.0771   1.00258
7493.1317   0.99996
7493.1863   0.99894
7493.2410   1.00623
7493.2956   1.00151
7493.3502   1.00199
7493.4048   1.00317
7493.4594   1.00165
7493.5141   1.00073
7493.5687   1.00041
7493.6233   1.00099
7493.6779   1.00137
7493.7325   0.99995
7493.7872   1.00073
7493.8418   1.00311
7493.8964   1.00239
7493.9510   1.00567
7494.0056   1.00355
7494.0603   0.99813
7494.1149   1.00392
7494.1695   0.99890
7494.2241   0.99448
7494.2788   0.99486
7494.3334   0.99234
7494.3880   0.99202
7494.4426   0.98440
7494.4973   0.98828
7494.5519   0.98847
7494.6065   0.98395
7494.6611   0.98303
7494.7158   0.98161
7494.7704   0.98239
7494.8250   0.98278
7494.8796   0.97746
7494.9343   0.98014
7494.9889   0.97542
7495.0435   0.97740
7495.0982   0.97409
7495.1528   0.97347
7495.2074   0.97225
7495.2621   0.97633
7495.3167   0.97632
7495.3713   0.97540
7495.4259   0.97288
7495.4806   0.97387
7495.5352   0.97895
7495.5898   0.97793
7495.6445   0.98162
7495.6991   0.98160
7495.7538   0.98528
7495.8084   0.98917
7495.8630   0.98725
7495.9177   0.98863
7495.9723   0.99512
7496.0269   0.99510
7496.0816   0.99579
7496.1362   0.99317
7496.1908   0.99255
7496.2455   0.99954
7496.3001   0.99682
7496.3548   1.00311
7496.4094   1.00089
7496.4640   1.00068
7496.5187   1.00196
7496.5733   1.00115
7496.6280   1.00023
7496.6826   1.00032
7496.7372   1.00060
7496.7919   1.00549
7496.8465   1.00468
7496.9012   1.00046
7496.9558   0.99855
7497.0105   1.00053
7497.0651   1.00102
7497.1198   1.00331
7497.1744   0.99949
7497.2290   1.00158
7497.2837   1.00197
7497.3383   0.99915
7497.3930   0.99864
7497.4476   1.00013
7497.5023   1.00151
7497.5569   0.99940
7497.6116   0.99849
7497.6662   0.99718
7497.7209   1.00376
7497.7755   1.00115
7497.8302   0.99894
7497.8848   0.99773
7497.9395   1.00032
7497.9941   0.99861
7498.0488   0.99909
7498.1034   1.00068
7498.1581   1.00227
7498.2127   1.00036
7498.2674   1.00245
7498.3220   1.00524
7498.3767   1.00163
7498.4313   0.99922
7498.4860   0.99841
7498.5407   1.00140
7498.5953   0.99909
7498.6500   1.00128
7498.7046   1.00167
7498.7593   0.99836
7498.8139   0.99935
7498.8686   0.99884
7498.9232   0.99953
7498.9779   1.00272
7499.0326   1.00192
7499.0872   0.99761
7499.1419   1.00170
7499.1965   1.00269
7499.2512   0.99518
7499.3059   0.99858
7499.3605   1.00387
7499.4152   1.00056
7499.4698   0.99935
7499.5245   1.00005
7499.5792   1.00134
7499.6338   0.99763
7499.6885   0.99673
7499.7432   0.99852
7499.7978   1.00361
7499.8525   1.00341
7499.9072   0.99620
7499.9618   0.99670
7500.0165   0.99779
7500.0712   0.99479
7500.1258   0.99888
7500.1805   0.99788
7500.2352   0.99587
7500.2898   1.00367
7500.3445   0.99556
7500.3992   0.99496
7500.4538   0.99915
7500.5085   0.99815
7500.5632   0.99785
7500.6178   0.99854
7500.6725   1.00074
7500.7272   0.99964
7500.7819   0.99703
7500.8365   1.00003
7500.8912   0.99663
7500.9459   0.99523
7501.0005   0.99873
7501.0552   1.00122
7501.1099   1.00002
7501.1646   1.00042
7501.2192   1.00542
7501.2739   1.00372
7501.3286   1.00112
7501.3833   0.99982
7501.4379   0.99932
7501.4926   0.99582
7501.5473   1.00272
7501.6020   1.00152
7501.6566   1.00142
7501.7113   1.00172
7501.7660   0.99562
7501.8207   1.00742
7501.8754   1.00262
7501.9300   0.99993
7501.9847   1.00283
7502.0394   0.99823
7502.0941   0.99653
7502.1488   1.00083
7502.2034   0.99884
7502.2581   0.99784
7502.3128   0.99524
7502.3675   0.99935
7502.4222   1.00285
7502.4769   1.00006
7502.5315   0.99286
7502.5862   0.99746
7502.6409   0.99717
7502.6956   0.99917
7502.7503   0.99338
7502.8050   0.99948
7502.8597   0.99919
7502.9143   0.99200
7502.9690   0.99610
7503.0237   1.00841
7503.0784   1.00182
7503.1331   1.00062
% ---------- betaur2_77507800.txt ---------- (following 1000 lines)
7747.7748   0.99487
7747.8302   0.99160
7747.8855   0.99923
7747.9409   0.99176
7747.9962   0.98569
7748.0516   0.99362
7748.1070   0.98855
7748.1623   0.98677
7748.2177   0.99000
7748.2731   0.98003
7748.3284   0.98525
7748.3838   0.97628
7748.4392   0.97981
7748.4945   0.98073
7748.5499   0.97466
7748.6053   0.98599
7748.6606   0.98401
7748.7160   0.98044
7748.7714   0.98406
7748.8267   0.97969
7748.8821   0.98161
7748.9375   0.98654
7748.9928   0.97656
7749.0482   0.98598
7749.1036   0.98721
7749.1590   0.98923
7749.2143   0.98675
7749.2697   0.98728
7749.3251   0.98590
7749.3804   0.99042
7749.4358   0.98754
7749.4912   0.99397
7749.5466   0.99149
7749.6019   0.99061
7749.6573   0.99613
7749.7127   0.99635
7749.7681   0.99917
7749.8234   0.99929
7749.8788   0.99771
7749.9342   1.00453
7749.9896   1.00365
7750.0450   0.99507
7750.1003   1.00239
7750.1557   1.00081
7750.2111   0.99983
7750.2665   0.99915
7750.3218   0.99707
7750.3772   1.00109
7750.4326   0.99821
7750.4880   0.99863
7750.5434   0.99614
7750.5988   1.00216
7750.6541   1.00468
7750.7095   0.99950
7750.7649   1.00091
7750.8203   1.00113
7750.8757   1.00215
7750.9310   1.00056
7750.9864   0.99548
7751.0418   0.99850
7751.0972   0.99641
7751.1526   0.99933
7751.2080   1.00064
7751.2634   0.99906
7751.3187   1.00067
7751.3741   0.99969
7751.4295   1.00040
7751.4849   0.99422
7751.5403   0.99163
7751.5957   0.99945
7751.6511   0.99966
7751.7065   0.99888
7751.7619   0.99599
7751.8172   0.99930
7751.8726   1.00352
7751.9280   1.00293
7751.9834   1.00184
7752.0388   1.00436
7752.0942   0.99697
7752.1496   1.00268
7752.2050   0.99929
7752.2604   1.00360
7752.3158   1.00012
7752.3712   1.00693
7752.4266   0.99874
7752.4820   1.00485
7752.5374   1.00226
7752.5927   1.00597
7752.6481   0.99598
7752.7035   1.00250
7752.7589   1.00371
7752.8143   1.00072
7752.8697   1.00083
7752.9251   1.00164
7752.9805   1.00155
7753.0359   0.99736
7753.0913   1.00547
7753.1467   1.00088
7753.2021   0.99798
7753.2575   1.00249
7753.3129   1.00310
7753.3683   1.00171
7753.4237   1.00342
7753.4791   1.00013
7753.5345   0.99954
7753.5899   1.00405
7753.6453   0.99865
7753.7007   1.00026
7753.7561   1.00087
7753.8116   0.99818
7753.8670   1.00338
7753.9224   1.00099
7753.9778   0.99890
7754.0332   1.00111
7754.0886   1.00221
7754.1440   0.99852
7754.1994   0.99893
7754.2548   1.00073
7754.3102   1.00194
7754.3656   0.99905
7754.4210   0.99735
7754.4764   0.99966
7754.5318   0.99886
7754.5873   1.00237
7754.6427   1.00007
7754.6981   0.99728
7754.7535   0.99838
7754.8089   0.99909
7754.8643   0.99689
7754.9197   0.99640
7754.9751   0.99670
7755.0306   0.99851
7755.0860   0.99621
7755.1414   0.99822
7755.1968   0.99772
7755.2522   0.99543
7755.3076   0.99983
7755.3630   0.99453
7755.4185   0.99764
7755.4739   0.99954
7755.5293   0.99685
7755.5847   0.99455
7755.6401   0.99685
7755.6955   0.99686
7755.7510   0.99756
7755.8064   0.99546
7755.8618   0.99466
7755.9172   0.99627
7755.9726   0.99797
7756.0281   0.99747
7756.0835   0.99747
7756.1389   0.99678
7756.1943   0.99728
7756.2497   0.99308
7756.3052   1.00018
7756.3606   0.99668
7756.4160   0.99629
7756.4714   0.99929
7756.5269   0.99809
7756.5823   0.99629
7756.6377   0.99939
7756.6931   1.00299
7756.7486   0.99920
7756.8040   0.99370
7756.8594   1.00000
7756.9148   1.00200
7756.9703   0.99990
7757.0257   0.99540
7757.0811   0.99820
7757.1365   0.99780
7757.1920   1.00160
7757.2474   1.00350
7757.3028   1.00130
7757.3583   0.99680
7757.4137   1.00040
7757.4691   0.99650
7757.5246   0.99810
7757.5800   1.00140
7757.6354   0.99990
7757.6908   0.99850
7757.7463   0.99970
7757.8017   0.99890
7757.8571   1.00000
7757.9126   0.99920
7757.9680   0.99880
7758.0234   0.99880
7758.0789   0.99900
7758.1343   1.00060
7758.1898   1.00030
7758.2452   1.00210
7758.3006   0.99469
7758.3561   1.00049
7758.4115   0.99759
7758.4669   1.00039
7758.5224   0.99909
7758.5778   0.99699
7758.6333   1.00099
7758.6887   1.00069
7758.7441   1.00128
7758.7996   1.00218
7758.8550   0.99958
7758.9105   1.00218
7758.9659   0.99948
7759.0213   1.00057
7759.0768   0.99877
7759.1322   1.00137
7759.1877   1.00247
7759.2431   1.00277
7759.2986   1.00346
7759.3540   1.00056
7759.4094   0.99986
7759.4649   1.00246
7759.5203   0.99976
7759.5758   1.00085
7759.6312   1.00305
7759.6867   1.00125
7759.7421   1.00085
7759.7976   1.00214
7759.8530   1.00114
7759.9085   1.00034
7759.9639   1.00014
7760.0194   1.00073
7760.0748   1.00053
7760.1303   1.00173
7760.1857   1.00313
7760.2412   1.00002
7760.2966   1.00012
7760.3521   1.00262
7760.4075   0.99881
7760.4630   0.99931
7760.5184   0.99651
7760.5739   0.99820
7760.6293   0.99870
7760.6848   0.99490
7760.7402   0.99850
7760.7957   1.00049
7760.8511   1.00069
7760.9066   1.00299
7760.9620   0.99928
7761.0175   1.00038
7761.0730   1.00108
7761.1284   0.99937
7761.1839   1.00097
7761.2393   0.99797
7761.2948   0.99596
7761.3502   1.00036
7761.4057   0.99746
7761.4612   0.99935
7761.5166   1.00105
7761.5721   1.00175
7761.6275   1.00174
7761.6830   1.00094
7761.7385   0.99954
7761.7939   1.00213
7761.8494   1.00193
7761.9049   1.00123
7761.9603   1.00312
7762.0158   0.99982
7762.0712   1.00262
7762.1267   1.00311
7762.1822   0.99691
7762.2376   0.99961
7762.2931   1.00310
7762.3486   1.00280
7762.4040   1.00160
7762.4595   1.00169
7762.5150   1.00379
7762.5704   1.00399
7762.6259   0.99958
7762.6814   1.00088
7762.7368   1.00238
7762.7923   0.99947
7762.8478   1.00237
7762.9032   1.00337
7762.9587   1.00176
7763.0142   1.00216
7763.0696   0.99856
7763.1251   1.00255
7763.1806   0.99915
7763.2361   0.99885
7763.2915   1.00305
7763.3470   1.00204
7763.4025   1.00134
7763.4580   1.00264
7763.5134   0.99983
7763.5689   1.00123
7763.6244   0.99643
7763.6799   1.00052
7763.7353   0.99902
7763.7908   1.00112
7763.8463   1.00412
7763.9018   1.00251
7763.9572   0.99931
7764.0127   1.00181
7764.0682   0.99580
7764.1237   1.00160
7764.1791   0.99500
7764.2346   0.99970
7764.2901   0.99949
7764.3456   0.99839
7764.4011   0.99769
7764.4565   0.99929
7764.5120   0.99818
7764.5675   0.99988
7764.6230   0.99998
7764.6785   0.99638
7764.7340   0.99947
7764.7894   0.99597
7764.8449   0.99737
7764.9004   0.99717
7764.9559   0.99757
7765.0114   0.99506
7765.0669   1.00036
7765.1223   0.99706
7765.1778   0.99806
7765.2333   1.00086
7765.2888   0.99866
7765.3443   0.99815
7765.3998   0.99695
7765.4553   0.99765
7765.5107   0.99465
7765.5662   0.99665
7765.6217   0.99795
7765.6772   0.99845
7765.7327   0.99664
7765.7882   0.99564
7765.8437   0.99784
7765.8992   0.99544
7765.9547   0.99774
7766.0102   0.99534
7766.0656   0.99864
7766.1211   0.99784
7766.1766   1.00194
7766.2321   1.00154
7766.2876   1.00274
7766.3431   0.99894
7766.3986   0.99713
7766.4541   0.99773
7766.5096   0.99763
7766.5651   1.00103
7766.6206   0.99773
7766.6761   0.99933
7766.7316   0.99533
7766.7871   0.99753
7766.8426   0.99843
7766.8981   1.00033
7766.9536   0.99914
7767.0091   1.00174
7767.0646   1.00064
7767.1201   1.00284
7767.1756   1.00114
7767.2311   1.00384
7767.2866   1.00224
7767.3421   1.00184
7767.3976   1.00054
7767.4531   1.00314
7767.5086   1.00274
7767.5641   1.00264
7767.6196   0.99945
7767.6751   1.00215
7767.7306   0.99985
7767.7861   0.99865
7767.8416   0.99745
7767.8971   0.99905
7767.9526   1.00095
7768.0081   1.00046
7768.0636   1.00056
7768.1191   0.99876
7768.1746   1.00096
7768.2301   1.00236
7768.2857   1.00047
7768.3412   0.99877
7768.3967   1.00407
7768.4522   1.00167
7768.5077   0.99778
7768.5632   0.99858
7768.6187   0.99668
7768.6742   0.99978
7768.7297   0.99889
7768.7852   0.99849
7768.8408   1.00229
7768.8963   0.99809
7768.9518   0.99940
7769.0073   1.00220
7769.0628   1.00180
7769.1183   1.00271
7769.1738   0.99861
7769.2293   1.00161
7769.2849   0.99912
7769.3404   0.99942
7769.3959   0.99782
7769.4514   1.00073
7769.5069   0.99983
7769.5624   0.99733
7769.6180   1.00224
7769.6735   0.99824
7769.7290   1.00384
7769.7845   1.00155
7769.8400   0.99685
7769.8956   1.00126
7769.9511   0.99836
7770.0066   0.99936
7770.0621   0.99867
7770.1176   0.99467
7770.1732   1.00208
7770.2287   1.00058
7770.2842   0.99939
7770.3397   1.00329
7770.3952   0.99830
7770.4508   1.00060
7770.5063   1.00031
7770.5618   0.99901
7770.6173   1.00172
7770.6729   1.00422
7770.7284   1.00012
7770.7839   1.00023
7770.8394   0.99824
7770.8950   0.99554
7770.9505   0.98835
7771.0060   0.97855
7771.0616   0.96316
7771.1171   0.94696
7771.1726   0.92957
7771.2281   0.91217
7771.2837   0.89128
7771.3392   0.87518
7771.3947   0.85989
7771.4503   0.85620
7771.5058   0.84680
7771.5613   0.83351
7771.6169   0.82851
7771.6724   0.82512
7771.7279   0.82313
7771.7834   0.82113
7771.8390   0.82014
7771.8945   0.81594
7771.9501   0.81935
7772.0056   0.81936
7772.0611   0.82106
7772.1167   0.82427
7772.1722   0.82658
7772.2277   0.83408
7772.2833   0.84169
7772.3388   0.84470
7772.3943   0.85620
7772.4499   0.86751
7772.5054   0.88062
7772.5610   0.89762
7772.6165   0.91303
7772.6720   0.93084
7772.7276   0.94955
7772.7831   0.96355
7772.8386   0.97766
7772.8942   0.98887
7772.9497   0.99508
7773.0053   0.99568
7773.0608   0.99759
7773.1164   0.99520
7773.1719   0.99031
7773.2274   0.97591
7773.2830   0.96442
7773.3385   0.94693
7773.3941   0.93074
7773.4496   0.91354
7773.5052   0.89745
7773.5607   0.88386
7773.6163   0.86887
7773.6718   0.86288
7773.7273   0.85358
7773.7829   0.84539
7773.8384   0.84240
7773.8940   0.83371
7773.9495   0.83442
7774.0051   0.83233
7774.0606   0.83404
7774.1162   0.82734
7774.1717   0.83065
7774.2273   0.83206
7774.2828   0.82667
7774.3384   0.82758
7774.3939   0.83099
7774.4495   0.82220
7774.5050   0.81921
7774.5606   0.81561
7774.6162   0.80562
7774.6717   0.80103
7774.7273   0.80114
7774.7828   0.80355
7774.8384   0.80996
7774.8939   0.81767
7774.9495   0.82848
7775.0050   0.83839
7775.0606   0.85000
7775.1161   0.84971
7775.1717   0.85652
7775.2273   0.85853
7775.2828   0.85284
7775.3384   0.85685
7775.3939   0.85835
7775.4495   0.85736
7775.5051   0.86137
7775.5606   0.86288
7775.6162   0.86539
7775.6717   0.87080
7775.7273   0.87021
7775.7829   0.88042
7775.8384   0.88893
7775.8940   0.89384
7775.9495   0.90756
7776.0051   0.92087
7776.0607   0.92838
7776.1162   0.94919
7776.1718   0.95940
7776.2274   0.97191
7776.2829   0.98682
7776.3385   0.99083
7776.3941   0.99734
7776.4496   0.99795
7776.5052   0.99546
7776.5608   1.00077
7776.6163   0.99938
7776.6719   0.99379
7776.7275   1.00010
7776.7830   0.99861
7776.8386   0.99983
7776.8942   0.99904
7776.9497   1.00045
7777.0053   0.99726
7777.0609   0.99717
7777.1165   0.99878
7777.1720   0.99749
7777.2276   0.99790
7777.2832   1.00211
7777.3387   1.00013
7777.3943   0.99804
7777.4499   0.99865
7777.5055   0.99906
7777.5610   0.99807
7777.6166   0.99988
7777.6722   1.00240
7777.7278   0.99931
7777.7833   0.99762
7777.8389   1.00103
7777.8945   1.00094
7777.9501   1.00435
7778.0056   1.00177
7778.0612   1.00508
7778.1168   1.00199
7778.1724   0.99960
7778.2280   1.00141
7778.2835   1.00353
7778.3391   1.00394
7778.3947   1.00255
7778.4503   1.00296
7778.5059   1.00238
7778.5614   1.00359
7778.6170   1.00250
7778.6726   1.00361
7778.7282   1.00132
7778.7838   1.00044
7778.8393   1.00465
7778.8949   0.99966
7778.9505   1.00358
7779.0061   1.00099
7779.0617   1.00500
7779.1173   1.00291
7779.1729   1.00003
7779.2284   0.99964
7779.2840   1.00335
7779.3396   0.99926
7779.3952   1.00358
7779.4508   0.99839
7779.5064   1.00210
7779.5620   1.00102
7779.6176   0.99873
7779.6731   0.99514
7779.7287   0.99426
7779.7843   0.99297
7779.8399   0.99128
7779.8955   0.98840
7779.9511   0.98461
7780.0067   0.98662
7780.0623   0.98294
7780.1179   0.98205
7780.1735   0.98186
7780.2291   0.98158
7780.2847   0.98239
7780.3402   0.98280
7780.3958   0.98032
7780.4514   0.98263
7780.5070   0.97964
7780.5626   0.97976
7780.6182   0.98307
7780.6738   0.98118
7780.7294   0.98690
7780.7850   0.98291
7780.8406   0.98183
7780.8962   0.98644
7780.9518   0.98665
7781.0074   0.98537
7781.0630   0.98918
7781.1186   0.98840
7781.1742   0.99101
7781.2298   0.99462
7781.2854   0.99454
7781.3410   0.99565
7781.3966   0.99717
7781.4522   0.99888
7781.5078   1.00150
7781.5634   0.99551
7781.6190   0.99912
7781.6746   0.99984
7781.7302   1.00155
7781.7858   1.00157
7781.8414   1.00178
7781.8970   1.00200
7781.9526   1.00081
7782.0083   1.00142
7782.0639   1.00054
7782.1195   0.99815
7782.1751   0.99877
7782.2307   0.99888
7782.2863   0.99970
7782.3419   0.99851
7782.3975   1.00283
7782.4531   0.99834
7782.5087   0.99596
7782.5643   0.99857
7782.6199   0.99629
7782.6756   1.00140
7782.7312   0.99572
7782.7868   0.99593
7782.8424   0.99825
7782.8980   0.99526
7782.9536   0.99558
7783.0092   0.99329
7783.0648   0.99421
7783.1205   0.99942
7783.1761   0.99494
7783.2317   0.99685
7783.2873   0.99847
7783.3429   0.99578
7783.3985   0.99780
7783.4541   0.99791
7783.5098   0.99843
7783.5654   1.00074
7783.6210   1.00066
7783.6766   0.99997
7783.7322   0.99899
7783.7878   0.99861
7783.8435   0.99692
7783.8991   0.99894
7783.9547   1.00425
7784.0103   0.99827
7784.0659   0.99688
7784.1216   0.99750
7784.1772   1.00221
7784.2328   0.99763
7784.2884   0.99815
7784.3441   0.99726
7784.3997   1.00088
7784.4553   0.99839
7784.5109   1.00081
7784.5666   0.99892
7784.6222   0.99364
7784.6778   0.99966
7784.7334   0.99807
7784.7891   0.99629
7784.8447   0.99950
7784.9003   0.99832
7784.9559   0.99764
7785.0116   1.00225
7785.0672   0.99737
7785.1228   1.00088
7785.1784   0.99780
7785.2341   1.00102
7785.2897   1.00123
7785.3453   1.00195
7785.4010   1.00196
7785.4566   1.00008
7785.5122   0.99890
7785.5679   0.99801
7785.6235   0.99743
7785.6791   0.99985
7785.7348   1.00186
7785.7904   1.00018
7785.8460   0.99709
7785.9017   0.99951
7785.9573   0.99993
7786.0129   1.00134
7786.0686   1.00026
7786.1242   0.99708
7786.1798   1.00129
7786.2355   1.00121
7786.2911   0.99812
7786.3467   0.99814
7786.4024   1.00056
7786.4580   0.99957
7786.5136   0.99709
7786.5693   1.00281
7786.6249   1.00282
7786.6806   1.00284
7786.7362   1.00345
7786.7918   1.00027
7786.8475   1.00129
7786.9031   1.00610
7786.9588   1.00022
7787.0144   1.00394
7787.0701   1.00725
7787.1257   1.00177
7787.1813   1.00209
7787.2370   1.00290
7787.2926   1.00122
7787.3483   1.00333
7787.4039   1.00215
7787.4596   1.00677
7787.5152   1.00028
7787.5708   1.00170
7787.6265   1.00302
7787.6821   1.00263
7787.7378   1.00155
7787.7934   1.00196
7787.8491   1.00568
7787.9047   0.99950
7787.9604   1.00601
7788.0160   1.00193
7788.0717   0.99974
7788.1273   1.00016
7788.1830   0.99628
7788.2386   1.00049
7788.2943   0.99851
7788.3499   1.00352
7788.4056   1.00554
7788.4612   0.99586
7788.5169   1.00077
7788.5725   0.99799
7788.6282   0.99800
7788.6838   0.99502
7788.7395   0.99484
7788.7952   1.00025
7788.8508   0.99657
7788.9065   0.99688
7788.9621   0.99830
7789.0178   0.99782
7789.0734   0.99703
7789.1291   0.99635
7789.1847   0.99156
7789.2404   1.00038
7789.2961   0.99809
7789.3517   0.99461
7789.4074   0.99722
7789.4630   0.99814
7789.5187   0.99456
7789.5744   0.99497
7789.6300   0.99349
7789.6857   0.99510
7789.7413   0.99712
7789.7970   0.99873
7789.8527   1.00075
7789.9083   0.99706
7789.9640   0.99768
7790.0197   0.99879
7790.0753   0.99611
7790.1310   1.00262
7790.1866   0.99944
7790.2423   0.99875
7790.2980   0.99967
7790.3536   0.99648
7790.4093   0.99830
7790.4650   0.99891
7790.5206   0.99693
7790.5763   0.99614
7790.6320   0.99846
7790.6876   0.99977
7790.7433   0.99309
7790.7990   1.00260
7790.8546   0.99581
7790.9103   1.00143
7790.9660   0.99934
7791.0217   0.99906
7791.0773   0.99717
7791.1330   1.00179
7791.1887   1.00070
7791.2443   0.99571
7791.3000   1.00013
7791.3557   0.99444
7791.4114   0.99876
7791.4670   0.99837
7791.5227   1.00138
7791.5784   0.99820
7791.6341   1.00181
7791.6897   0.99822
7791.7454   1.00154
7791.8011   1.00295
7791.8568   0.99637
7791.9124   0.99558
7791.9681   0.99799
7792.0238   1.00201
7792.0795   1.00072
7792.1351   1.00033
7792.1908   0.99934
7792.2465   0.99746
7792.3022   0.99977
7792.3579   0.99928
7792.4135   0.99950
7792.4692   0.99861
7792.5249   1.00022
7792.5806   0.99693
7792.6363   0.99725
7792.6919   0.99836
7792.7476   0.99587
7792.8033   1.00028
7792.8590   1.00210
7792.9147   1.00321
7792.9704   0.99852
7793.0261   0.99943
7793.0817   0.99974
7793.1374   1.00026
7793.1931   0.99767
7793.2488   0.99678
7793.3045   0.99619
7793.3602   1.00080
7793.4159   1.00051
7793.4715   1.00183
7793.5272   1.00284
7793.5829   0.99735
7793.6386   1.00086
7793.6943   0.99897
7793.7500   1.00018
7793.8057   0.99909
7793.8614   1.00030
7793.9171   1.00111
7793.9728   0.99962
7794.0284   0.99863
7794.0841   1.00095
7794.1398   0.99926
7794.1955   0.99847
7794.2512   0.99888
7794.3069   1.00049
7794.3626   1.00140
7794.4183   1.00031
7794.4740   0.99912
7794.5297   0.99913
7794.5854   1.00123
7794.6411   1.00484
7794.6968   1.00465
7794.7525   0.99866
7794.8082   1.00337
7794.8639   1.00158
7794.9196   1.00119
7794.9753   1.00240
7795.0310   1.00311
7795.0867   1.00262
7795.1424   1.00573
7795.1981   0.99873
7795.2538   1.00334
7795.3095   1.00305
7795.3652   1.00126
7795.4209   1.00267
7795.4766   1.00208
7795.5323   1.00418
7795.5880   0.99829
7795.6437   1.00040
7795.6994   0.99841
7795.7551   1.00351
7795.8108   1.00122
7795.8665   1.00363
7795.9222   1.00224
7795.9779   1.00134
7796.0336   1.00335
7796.0893   1.00346
7796.1450   0.99836
7796.2007   0.99947
7796.2564   1.00088
7796.3121   1.00358
7796.3679   1.00299
7796.4236   1.00539
7796.4793   0.99770
7796.5350   1.00081
7796.5907   1.00091
7796.6464   0.99752
7796.7021   0.99892
7796.7578   0.99553
7796.8135   0.99753
7796.8693   0.99524
7796.9250   0.99604
7796.9807   0.99045
7797.0364   0.99265
7797.0921   0.99126
7797.1478   0.99116
7797.2035   0.98837
7797.2592   0.99197
7797.3150   0.98968
7797.3707   0.98628
7797.4264   0.99568
7797.4821   0.99319
7797.5378   0.98829
7797.5935   0.98939
7797.6493   0.98840
7797.7050   0.98660
7797.7607   0.98730
7797.8164   0.99101
7797.8721   0.98891
7797.9279   0.99421
7797.9836   0.99471
7798.0393   0.99172
7798.0950   0.99182
7798.1507   0.99712
7798.2065   0.99092
7798.2622   0.99093
7798.3179   0.99233
7798.3736   0.99553
7798.4294   0.99353
7798.4851   0.99693
7798.5408   0.99923
7798.5965   0.99893
7798.6523   0.99923
7798.7080   0.98983
7798.7637   0.99384
7798.8194   0.99714
7798.8752   0.99184
7798.9309   0.99994
7798.9866   0.99684
7799.0423   0.99984
7799.0981   0.99294
7799.1538   0.99824
7799.2095   0.99673
7799.2652   0.99973
7799.3210   0.98833
7799.3767   0.99213
7799.4324   0.99233
7799.4882   0.99373
7799.5439   0.99683
7799.5996   0.99243
7799.6554   0.99282
7799.7111   0.99282
7799.7668   0.99112
7799.8226   0.99592
7799.8783   0.99252
7799.9340   0.99061
7799.9898   0.99181
7800.0455   0.98631
7800.1012   0.99600
7800.1570   0.99530
7800.2127   0.99570
7800.2684   0.98529
7800.3242   0.98679
7800.3799   0.99539
7800.4357   0.99188
7800.4914   0.99238
7800.5471   0.99157
7800.6029   0.98907
7800.6586   0.98556
7800.7143   0.98776
7800.7701   0.98855
7800.8258   0.98765
7800.8816   0.99084
7800.9373   0.99184
7800.9931   0.98963
7801.0488   0.99763
7801.1045   0.99612
7801.1603   0.99401
7801.2160   0.99581
7801.2718   0.99210
7801.3275   0.99719
7801.3833   0.99129
7801.4390   0.99638
7801.4947   0.99107
7801.5505   0.99786
7801.6062   0.98906
7801.6620   0.98775
7801.7177   0.99614
7801.7735   0.99073
7801.8292   0.99472
7801.8850   0.99291
7801.9407   0.99861
7801.9965   0.99640
7802.0522   0.99959
7802.1080   0.99558
7802.1637   0.98747
7802.2195   0.99976
7802.2752   0.99425
7802.3310   0.99644
7802.3867   0.99833
7802.4425   0.99912
7802.4982   0.99641
7802.5540   0.99710
7802.6097   0.99518
7802.6655   0.99727
7802.7212   0.99776
7802.7770   1.00015
7802.8327   1.00284
7802.8885   0.98873
7802.9443   0.99031
7803.0000   0.99340
7803.0558   1.00269
7803.1115   1.00818
7803.1673   1.00316
7803.2230   1.01005
7803.2788   0.99904
% ---------- yzcas1_53505400.txt ---------- (following 1000 lines)
5348.4457   0.99321
5348.4981   0.99797
5348.5505   0.99653
5348.6028   0.99918
5348.6552   0.99854
5348.7076   1.00120
5348.7600   1.00006
5348.8124   1.00282
5348.8648   1.00218
5348.9172   1.00434
5348.9695   1.00250
5349.0219   0.99887
5349.0743   0.99703
5349.1267   0.99509
5349.1791   0.99506
5349.2315   0.99502
5349.2839   0.99399
5349.3363   0.99205
5349.3886   0.99252
5349.4410   0.99319
5349.4934   0.98965
5349.5458   0.98992
5349.5982   0.98539
5349.6506   0.98296
5349.7030   0.98023
5349.7554   0.98020
5349.8078   0.97688
5349.8602   0.97645
5349.9126   0.97532
5349.9650   0.97009
5350.0174   0.97167
5350.0698   0.97344
5350.1222   0.97382
5350.1746   0.97250
5350.2270   0.97367
5350.2794   0.97565
5350.3318   0.97353
5350.3842   0.97580
5350.4366   0.97898
5350.4890   0.98206
5350.5414   0.98354
5350.5938   0.98992
5350.6462   0.98990
5350.6986   0.99438
5350.7510   0.99377
5350.8034   0.99585
5350.8558   1.00023
5350.9082   1.00222
5350.9606   1.00070
5351.0130   0.99828
5351.0654   1.00297
5351.1178   1.00476
5351.1702   1.00224
5351.2226   1.00463
5351.2750   1.00142
5351.3275   1.00170
5351.3799   1.00359
5351.4323   0.99998
5351.4847   1.00307
5351.5371   1.00116
5351.5895   1.00085
5351.6419   1.00054
5351.6943   1.00013
5351.7467   0.99963
5351.7992   0.99722
5351.8516   1.00181
5351.9040   0.99871
5351.9564   1.00000
5352.0088   0.99849
5352.0612   0.99829
5352.1137   1.00039
5352.1661   0.99898
5352.2185   0.99948
5352.2709   0.99987
5352.3233   1.00257
5352.3757   1.00157
5352.4282   1.00137
5352.4806   1.00037
5352.5330   0.99987
5352.5854   0.99907
5352.6379   0.99927
5352.6903   0.99797
5352.7427   0.99667
5352.7951   0.99457
5352.8475   0.99647
5352.9000   0.99117
5352.9524   0.98798
5353.0048   0.98258
5353.0572   0.97968
5353.1097   0.97639
5353.1621   0.97499
5353.2145   0.97460
5353.2670   0.97320
5353.3194   0.97561
5353.3718   0.97441
5353.4242   0.97242
5353.4767   0.97523
5353.5291   0.97534
5353.5815   0.97764
5353.6340   0.97915
5353.6864   0.98046
5353.7388   0.98217
5353.7913   0.98498
5353.8437   0.98899
5353.8961   0.99290
5353.9486   0.99621
5354.0010   0.99772
5354.0534   0.99694
5354.1059   0.99875
5354.1583   0.99996
5354.2108   0.99987
5354.2632   1.00059
5354.3156   1.00090
5354.3681   1.00191
5354.4205   1.00123
5354.4729   0.99994
5354.5254   1.00346
5354.5778   1.00127
5354.6303   1.00139
5354.6827   1.00110
5354.7352   1.00082
5354.7876   1.00104
5354.8400   0.99865
5354.8925   1.00157
5354.9449   0.99779
5354.9974   0.99881
5355.0498   0.99723
5355.1023   0.99744
5355.1547   0.99506
5355.2072   0.99578
5355.2596   0.99480
5355.3121   0.99312
5355.3645   0.99384
5355.4170   0.99317
5355.4694   0.99299
5355.5219   0.99321
5355.5743   0.99463
5355.6268   0.99495
5355.6792   0.99497
5355.7317   0.99570
5355.7841   0.99672
5355.8366   0.99794
5355.8890   0.99947
5355.9415   0.99719
5355.9939   1.00071
5356.0464   1.00104
5356.0988   1.00066
5356.1513   1.00059
5356.2038   0.99971
5356.2562   1.00084
5356.3087   1.00237
5356.3611   1.00129
5356.4136   1.00312
5356.4661   1.00235
5356.5185   1.00167
5356.5710   1.00280
5356.6234   1.00053
5356.6759   1.00065
5356.7284   0.99928
5356.7808   1.00091
5356.8333   1.00094
5356.8858   1.00017
5356.9382   1.00000
5356.9907   0.99933
5357.0431   0.99976
5357.0956   1.00249
5357.1481   0.99822
5357.2005   1.00025
5357.2530   0.99838
5357.3055   0.99951
5357.3579   1.00024
5357.4104   1.00007
5357.4629   1.00070
5357.5154   0.99943
5357.5678   1.00156
5357.6203   1.00000
5357.6728   1.00133
5357.7252   1.00106
5357.7777   0.99969
5357.8302   1.00343
5357.8827   1.00226
5357.9351   1.00199
5357.9876   1.00113
5358.0401   1.00216
5358.0926   1.00199
5358.1450   1.00323
5358.1975   1.00226
5358.2500   1.00220
5358.3025   1.00233
5358.3549   1.00216
5358.4074   0.99980
5358.4599   1.00113
5358.5124   0.99867
5358.5649   0.99881
5358.6173   0.99774
5358.6698   0.99808
5358.7223   0.99631
5358.7748   0.99435
5358.8273   0.99309
5358.8798   0.99282
5358.9322   0.99426
5358.9847   0.99479
5359.0372   0.99263
5359.0897   0.99297
5359.1422   0.99581
5359.1947   0.99524
5359.2472   0.99718
5359.2996   0.99742
5359.3521   0.99886
5359.4046   1.00099
5359.4571   0.99893
5359.5096   1.00017
5359.5621   1.00171
5359.6146   0.99894
5359.6671   1.00138
5359.7196   1.00142
5359.7720   1.00046
5359.8245   1.00530
5359.8770   1.00074
5359.9295   1.00378
5359.9820   1.00012
5360.0345   1.00075
5360.0870   0.99969
5360.1395   1.00063
5360.1920   1.00117
5360.2445   0.99901
5360.2970   1.00045
5360.3495   0.99889
5360.4020   1.00013
5360.4545   0.99967
5360.5070   0.99791
5360.5595   0.99885
5360.6120   0.99859
5360.6645   1.00063
5360.7170   0.99847
5360.7695   0.99941
5360.8220   0.99995
5360.8745   1.00259
5360.9270   1.00253
5360.9795   1.00147
5361.0320   1.00171
5361.0845   0.99915
5361.1370   1.00189
5361.1895   1.00103
5361.2420   0.99787
5361.2945   0.99971
5361.3470   0.99805
5361.3996   0.99819
5361.4521   0.99693
5361.5046   0.99487
5361.5571   0.99911
5361.6096   1.00055
5361.6621   0.99720
5361.7146   0.99894
5361.7671   0.99668
5361.8196   0.99732
5361.8722   0.99946
5361.9247   0.99990
5361.9772   0.99964
5362.0297   1.00168
5362.0822   1.00172
5362.1347   0.99946
5362.1872   0.99990
5362.2398   0.99754
5362.2923   0.99028
5362.3448   0.97342
5362.3973   0.95136
5362.4498   0.92480
5362.5023   0.90034
5362.5549   0.87978
5362.6074   0.86153
5362.6599   0.85117
5362.7124   0.84071
5362.7649   0.83455
5362.8175   0.83069
5362.8700   0.82983
5362.9225   0.82957
5362.9750   0.83591
5363.0276   0.84405
5363.0801   0.85219
5363.1326   0.86773
5363.1851   0.88447
5363.2377   0.90851
5363.2902   0.93125
5363.3427   0.95849
5363.3952   0.97903
5363.4478   0.99206
5363.5003   0.99770
5363.5528   1.00224
5363.6054   1.00138
5363.6579   1.00032
5363.7104   1.00276
5363.7629   1.00080
5363.8155   1.00134
5363.8680   1.00218
5363.9205   1.00112
5363.9731   1.00236
5364.0256   1.00089
5364.0781   1.00123
5364.1307   1.00207
5364.1832   1.00041
5364.2357   1.00135
5364.2883   0.99868
5364.3408   0.99532
5364.3934   0.98966
5364.4459   0.97690
5364.4984   0.96843
5364.5510   0.95827
5364.6035   0.95081
5364.6561   0.94825
5364.7086   0.94448
5364.7611   0.94452
5364.8137   0.94046
5364.8662   0.94089
5364.9188   0.93733
5364.9713   0.93747
5365.0238   0.93670
5365.0764   0.93874
5365.1289   0.93887
5365.1815   0.94671
5365.2340   0.95404
5365.2866   0.96348
5365.3391   0.97601
5365.3917   0.98295
5365.4442   0.98828
5365.4968   0.99212
5365.5493   0.98975
5365.6019   0.99429
5365.6544   0.99482
5365.7070   0.99235
5365.7595   0.99399
5365.8121   0.99312
5365.8646   0.99515
5365.9172   0.99529
5365.9697   0.99762
5366.0223   0.99545
5366.0748   0.99538
5366.1274   0.99352
5366.1799   0.99545
5366.2325   0.99528
5366.2850   0.99471
5366.3376   0.99564
5366.3902   0.99627
5366.4427   0.99790
5366.4953   0.99784
5366.5478   0.99827
5366.6004   0.99890
5366.6529   0.99863
5366.7055   1.00066
5366.7581   1.00169
5366.8106   0.99992
5366.8632   0.99795
5366.9158   0.99487
5366.9683   0.98920
5367.0209   0.97513
5367.0734   0.96486
5367.1260   0.95309
5367.1786   0.94122
5367.2311   0.93864
5367.2837   0.93237
5367.3363   0.93210
5367.3888   0.92713
5367.4414   0.92735
5367.4940   0.92578
5367.5465   0.92581
5367.5991   0.93074
5367.6517   0.93266
5367.7042   0.93799
5367.7568   0.94341
5367.8094   0.95324
5367.8620   0.96386
5367.9145   0.97549
5367.9671   0.98782
5368.0197   0.99534
5368.0722   0.99977
5368.1248   1.00089
5368.1774   0.99981
5368.2300   1.00144
5368.2825   1.00006
5368.3351   1.00219
5368.3877   1.00201
5368.4403   1.00143
5368.4929   1.00126
5368.5454   1.00418
5368.5980   1.00200
5368.6506   1.00183
5368.7032   1.00115
5368.7557   1.00287
5368.8083   0.99899
5368.8609   0.99892
5368.9135   0.99814
5368.9661   0.99776
5369.0187   0.99478
5369.0712   0.99280
5369.1238   0.99162
5369.1764   0.99204
5369.2290   0.99156
5369.2816   0.98989
5369.3342   0.98951
5369.3867   0.98913
5369.4393   0.98125
5369.4919   0.96867
5369.5445   0.95699
5369.5971   0.93981
5369.6497   0.92892
5369.7023   0.92025
5369.7549   0.91556
5369.8075   0.91068
5369.8600   0.90760
5369.9126   0.90512
5369.9652   0.90424
5370.0178   0.90216
5370.0704   0.90277
5370.1230   0.90689
5370.1756   0.91041
5370.2282   0.91653
5370.2808   0.92414
5370.3334   0.93616
5370.3860   0.95178
5370.4386   0.96460
5370.4912   0.97961
5370.5438   0.98543
5370.5964   0.99254
5370.6490   0.99316
5370.7016   0.99388
5370.7542   0.99619
5370.8068   0.99831
5370.8594   0.99682
5370.9120   0.99274
5370.9646   0.98355
5371.0172   0.96967
5371.0698   0.95468
5371.1224   0.93860
5371.1750   0.92381
5371.2276   0.91333
5371.2802   0.90554
5371.3328   0.90245
5371.3854   0.89847
5371.4380   0.89738
5371.4906   0.89569
5371.5432   0.89821
5371.5958   0.89902
5371.6484   0.90443
5371.7011   0.91035
5371.7537   0.91536
5371.8063   0.92747
5371.8589   0.94098
5371.9115   0.95440
5371.9641   0.97221
5372.0167   0.98692
5372.0693   0.99473
5372.1219   0.99684
5372.1746   0.99885
5372.2272   0.99997
5372.2798   0.99938
5372.3324   1.00059
5372.3850   1.00010
5372.4376   1.00121
5372.4902   0.99972
5372.5429   1.00213
5372.5955   1.00104
5372.6481   1.00235
5372.7007   1.00206
5372.7533   1.00297
5372.8060   1.00158
5372.8586   1.00239
5372.9112   1.00340
5372.9638   1.00271
5373.0164   1.00251
5373.0691   1.00542
5373.1217   1.00323
5373.1743   1.00344
5373.2269   0.99945
5373.2796   0.99776
5373.3322   0.99607
5373.3848   0.99457
5373.4374   0.99388
5373.4901   0.99419
5373.5427   0.99380
5373.5953   0.99310
5373.6479   0.99371
5373.7006   0.99372
5373.7532   0.99132
5373.8058   0.99403
5373.8585   0.98954
5373.9111   0.99214
5373.9637   0.99355
5374.0164   0.99535
5374.0690   0.99756
5374.1216   0.99477
5374.1742   0.99917
5374.2269   1.00118
5374.2795   1.00148
5374.3322   1.00239
5374.3848   1.00299
5374.4374   1.00310
5374.4901   1.00150
5374.5427   1.00321
5374.5953   1.00291
5374.6480   1.00202
5374.7006   1.00292
5374.7532   1.00333
5374.8059   1.00283
5374.8585   1.00253
5374.9112   1.00274
5374.9638   1.00274
5375.0164   1.00514
5375.0691   1.00525
5375.1217   1.00465
5375.1744   1.00525
5375.2270   1.00355
5375.2797   1.00176
5375.3323   1.00016
5375.3850   1.00036
5375.4376   0.99736
5375.4902   0.99487
5375.5429   0.99247
5375.5955   0.99247
5375.6482   0.98917
5375.7008   0.98917
5375.7535   0.98878
5375.8061   0.98818
5375.8588   0.98878
5375.9114   0.98578
5375.9641   0.98758
5376.0167   0.98698
5376.0694   0.99078
5376.1220   0.98928
5376.1747   0.99148
5376.2273   0.99268
5376.2800   0.99369
5376.3326   0.99689
5376.3853   0.99988
5376.4380   0.99938
5376.4906   1.00048
5376.5433   0.99788
5376.5959   0.99918
5376.6486   1.00178
5376.7012   0.99858
5376.7539   1.00098
5376.8066   0.99908
5376.8592   1.00038
5376.9119   1.00028
5376.9645   0.99958
5377.0172   1.00097
5377.0699   1.00047
5377.1225   1.00047
5377.1752   1.00047
5377.2278   1.00017
5377.2805   0.99886
5377.3332   0.99856
5377.3858   0.99806
5377.4385   0.99686
5377.4912   0.99606
5377.5438   0.99645
5377.5965   0.99845
5377.6492   0.99425
5377.7018   0.99714
5377.7545   0.99754
5377.8072   0.99374
5377.8598   0.99363
5377.9125   0.99283
5377.9652   0.99383
5378.0179   0.99652
5378.0705   0.99752
5378.1232   0.99932
5378.1759   0.99721
5378.2285   1.00151
5378.2812   0.99950
5378.3339   1.00090
5378.3866   1.00110
5378.4392   1.00119
5378.4919   1.00179
5378.5446   1.00328
5378.5973   1.00117
5378.6499   1.00137
5378.7026   1.00127
5378.7553   1.00156
5378.8080   1.00235
5378.8607   1.00125
5378.9133   1.00024
5378.9660   0.99774
5379.0187   0.99973
5379.0714   0.99803
5379.1241   0.99832
5379.1767   0.99791
5379.2294   0.99421
5379.2821   0.99630
5379.3348   0.99420
5379.3875   0.99349
5379.4402   0.99458
5379.4928   0.99538
5379.5455   0.99677
5379.5982   0.99636
5379.6509   0.99725
5379.7036   0.99735
5379.7563   0.99564
5379.8090   0.99643
5379.8617   0.99263
5379.9143   0.99132
5379.9670   0.99061
5380.0197   0.98900
5380.0724   0.98649
5380.1251   0.98769
5380.1778   0.98898
5380.2305   0.98647
5380.2832   0.98486
5380.3359   0.98815
5380.3886   0.98455
5380.4413   0.98454
5380.4940   0.98183
5380.5467   0.97592
5380.5994   0.97181
5380.6520   0.96460
5380.7047   0.96269
5380.7574   0.96068
5380.8101   0.96047
5380.8628   0.96197
5380.9155   0.96016
5380.9682   0.95925
5381.0209   0.96024
5381.0736   0.96183
5381.1263   0.96112
5381.1790   0.96341
5381.2317   0.96500
5381.2844   0.96719
5381.3372   0.97058
5381.3899   0.97627
5381.4426   0.98006
5381.4953   0.99045
5381.5480   0.99254
5381.6007   0.99853
5381.6534   1.00201
5381.7061   1.00170
5381.7588   0.99939
5381.8115   0.99818
5381.8642   0.99837
5381.9169   0.99686
5381.9696   0.99665
5382.0223   0.99564
5382.0750   0.99493
5382.1278   0.99252
5382.1805   0.99321
5382.2332   0.99209
5382.2859   0.99238
5382.3386   0.99257
5382.3913   0.99426
5382.4440   0.99275
5382.4968   0.99313
5382.5495   0.99542
5382.6022   0.99281
5382.6549   0.99320
5382.7076   0.99209
5382.7603   0.99307
5382.8131   0.98726
5382.8658   0.97965
5382.9185   0.96314
5382.9712   0.95022
5383.0239   0.93261
5383.0766   0.92000
5383.1294   0.91259
5383.1821   0.90337
5383.2348   0.89906
5383.2875   0.89725
5383.3403   0.89533
5383.3930   0.89462
5383.4457   0.89541
5383.4984   0.89869
5383.5512   0.90418
5383.6039   0.91167
5383.6566   0.91835
5383.7093   0.93164
5383.7621   0.94543
5383.8148   0.96381
5383.8675   0.98060
5383.9202   0.99268
5383.9730   0.99927
5384.0257   1.00226
5384.0784   1.00284
5384.1312   0.99973
5384.1839   1.00231
5384.2366   1.00140
5384.2894   1.00119
5384.3421   1.00217
5384.3948   1.00166
5384.4476   0.99904
5384.5003   1.00263
5384.5530   1.00191
5384.6058   1.00270
5384.6585   1.00289
5384.7112   1.00167
5384.7640   1.00176
5384.8167   1.00164
5384.8694   1.00133
5384.9222   1.00261
5384.9749   0.99960
5385.0277   1.00478
5385.0804   1.00137
5385.1331   1.00155
5385.1859   1.00274
5385.2386   1.00142
5385.2914   1.00361
5385.3441   0.99989
5385.3968   1.00138
5385.4496   1.00336
5385.5023   1.00085
5385.5551   1.00233
5385.6078   1.00162
5385.6606   1.00230
5385.7133   0.99689
5385.7661   1.00017
5385.8188   0.99916
5385.8716   0.99844
5385.9243   1.00093
5385.9771   0.99971
5386.0298   0.99650
5386.0826   0.99799
5386.1353   0.99867
5386.1881   0.99425
5386.2408   0.99974
5386.2936   0.99723
5386.3463   0.99711
5386.3991   0.99680
5386.4518   0.99818
5386.5046   0.99677
5386.5573   0.99515
5386.6101   0.98864
5386.6628   0.98432
5386.7156   0.97751
5386.7683   0.97439
5386.8211   0.97208
5386.8739   0.96986
5386.9266   0.96745
5386.9794   0.96793
5387.0321   0.96542
5387.0849   0.96581
5387.1377   0.96749
5387.1904   0.96648
5387.2432   0.96806
5387.2959   0.96965
5387.3487   0.97583
5387.4015   0.97792
5387.4542   0.98271
5387.5070   0.98689
5387.5598   0.99408
5387.6125   0.99906
5387.6653   1.00035
5387.7181   0.99464
5387.7708   0.99832
5387.8236   0.99701
5387.8764   0.99750
5387.9291   0.99788
5387.9819   0.99707
5388.0347   0.99806
5388.0874   0.99514
5388.1402   0.99673
5388.1930   0.99632
5388.2457   1.00000
5388.2985   0.99999
5388.3513   0.99788
5388.4041   0.99936
5388.4568   0.99935
5388.5096   1.00154
5388.5624   1.00213
5388.6151   1.00081
5388.6679   0.99800
5388.7207   1.00089
5388.7735   0.99988
5388.8263   1.00076
5388.8790   0.99975
5388.9318   0.99914
5388.9846   0.99833
5389.0374   0.99042
5389.0901   0.98710
5389.1429   0.98179
5389.1957   0.98008
5389.2485   0.98227
5389.3013   0.97696
5389.3540   0.97885
5389.4068   0.97654
5389.4596   0.97752
5389.5124   0.97761
5389.5652   0.97670
5389.6180   0.97699
5389.6707   0.97978
5389.7235   0.97927
5389.7763   0.98056
5389.8291   0.98365
5389.8819   0.98304
5389.9347   0.98773
5389.9875   0.99312
5390.0403   0.99531
5390.0930   0.99750
5390.1458   0.99410
5390.1986   0.99319
5390.2514   0.99018
5390.3042   0.98927
5390.3570   0.98826
5390.4098   0.98605
5390.4626   0.98764
5390.5154   0.98883
5390.5682   0.98323
5390.6210   0.98792
5390.6738   0.98761
5390.7266   0.98700
5390.7793   0.98879
5390.8321   0.98869
5390.8849   0.98778
5390.9377   0.99197
5390.9905   0.98677
5391.0433   0.98766
5391.0961   0.98735
5391.1489   0.98715
5391.2017   0.98714
5391.2545   0.98363
5391.3073   0.98253
5391.3601   0.98422
5391.4129   0.98372
5391.4657   0.98531
5391.5185   0.98591
5391.5713   0.98250
5391.6241   0.98540
5391.6770   0.98979
5391.7298   0.98749
5391.7826   0.99078
5391.8354   0.99208
5391.8882   0.99168
5391.9410   0.99707
5391.9938   0.99787
5392.0466   0.99937
5392.0994   0.99596
5392.1522   0.99736
5392.2050   1.00016
5392.2578   0.99626
5392.3106   0.99845
5392.3635   1.00055
5392.4163   1.00085
5392.4691   1.00065
5392.5219   0.99975
5392.5747   0.99954
5392.6275   0.99924
5392.6803   0.99104
5392.7332   0.98414
5392.7860   0.97894
5392.8388   0.97244
5392.8916   0.96894
5392.9444   0.96504
5392.9972   0.95864
5393.0501   0.95924
5393.1029   0.95874
5393.1557   0.95895
5393.2085   0.95665
5393.2613   0.95835
5393.3141   0.95715
5393.3670   0.95545
5393.4198   0.95585
5393.4726   0.95856
5393.5254   0.95936
5393.5783   0.96906
5393.6311   0.97237
5393.6839   0.98137
5393.7367   0.98497
5393.7896   0.98918
5393.8424   0.98968
5393.8952   0.99399
5393.9480   0.99099
5394.0009   0.99020
5394.0537   0.99200
5394.1065   0.99411
5394.1593   0.99442
5394.2122   0.99582
5394.2650   0.99583
5394.3178   1.00063
5394.3707   1.00314
5394.4235   1.00385
5394.4763   1.00186
5394.5292   1.00217
5394.5820   1.00327
5394.6348   1.00078
5394.6877   1.00169
5394.7405   1.00300
5394.7933   1.00011
5394.8462   1.00312
5394.8990   1.00173
5394.9518   1.00164
5395.0047   1.00125
5395.0575   1.00536
5395.1104   1.00217
5395.1632   1.00338
5395.2160   1.00019
5395.2689   1.00050
5395.3217   0.99772
5395.3746   0.99613
5395.4274   0.99004
5395.4802   0.98556
5395.5331   0.97837
5395.5859   0.97668
5395.6388   0.97700
5395.6916   0.97531
5395.7445   0.97252
5395.7973   0.96934
5395.8501   0.96726
5395.9030   0.96877
5395.9558   0.96469
5396.0087   0.97170
5396.0615   0.97402
5396.1144   0.97274
5396.1672   0.97665
5396.2201   0.97887
5396.2729   0.98109
5396.3258   0.98541
5396.3786   0.98983
5396.4315   0.99184
5396.4843   0.99436
5396.5372   0.98938
5396.5900   0.98750
5396.6429   0.98212
5396.6957   0.96994
5396.7486   0.95926
5396.8014   0.95239
5396.8543   0.94931
5396.9072   0.94593
5396.9600   0.94325
5397.0129   0.94147
5397.0657   0.94010
5397.1186   0.94302
5397.1714   0.93925
5397.2243   0.94417
5397.2772   0.94419
5397.3300   0.94302
5397.3829   0.95034
5397.4357   0.95057
5397.4886   0.95729
5397.5415   0.96612
5397.5943   0.97535
5397.6472   0.98548
5397.7001   0.99170
5397.7529   0.99313
5397.8058   0.99406
5397.8587   0.98659
5397.9115   0.98532
5397.9644   0.98435
5398.0172   0.98117
5398.0701   0.98311
5398.1230   0.98174
5398.1759   0.98327
5398.2287   0.98480
5398.2816   0.98183
5398.3345   0.98666
5398.3873   0.98529
5398.4402   0.99213
5398.4931   0.98876
5398.5459   0.99359
5398.5988   0.98783
5398.6517   0.99496
5398.7046   0.99840
5398.7574   0.99853
5398.8103   1.00277
5398.8632   1.00200
5398.9161   1.00794
5398.9689   1.00168
5399.0218   1.00401
5399.0747   1.00275
5399.1276   1.00479
5399.1804   0.99833
5399.2333   0.99947
5399.2862   0.99811
5399.3391   0.99835
5399.3920   0.99859
5399.4448   0.99793
5399.4977   0.99627
5399.5506   0.99971
5399.6035   0.99705
5399.6564   0.99790
5399.7093   0.99974
5399.7621   1.00028
5399.8150   0.99723
5399.8679   0.99677
5399.9208   0.99541
5399.9737   0.99506
5400.0266   0.98711
5400.0794   0.98435
5400.1323   0.97680
5400.1852   0.97375
5400.2381   0.97229
5400.2910   0.96724
5400.3439   0.97179
5400.3968   0.96044
5400.4497   0.96539
5400.5026   0.96054
5400.5555   0.95549
5400.6083   0.95964
5400.6612   0.95749
5400.7141   0.96524
5400.7670   0.96939
5400.8199   0.96584
5400.8728   0.97080
5400.9257   0.97635
5400.9786   0.98730
5401.0315   0.98626
% ---------- yzcas1_61306180.txt ---------- (following 1000 lines)
6128.2184   1.00400
6128.2712   1.00186
6128.3240   1.00153
6128.3767   1.00650
6128.4295   1.00167
6128.4823   1.00404
6128.5351   1.00091
6128.5879   1.00508
6128.6407   1.00124
6128.6934   1.00261
6128.7462   1.00148
6128.7990   1.00035
6128.8518   0.99712
6128.9046   1.00009
6128.9574   0.99456
6129.0102   0.99763
6129.0629   0.99531
6129.1157   0.99398
6129.1685   0.99245
6129.2213   0.99322
6129.2741   0.99009
6129.3269   0.99276
6129.3797   0.99233
6129.4325   0.99301
6129.4853   0.99468
6129.5380   0.99025
6129.5908   0.99712
6129.6436   0.99420
6129.6964   0.99367
6129.7492   0.99714
6129.8020   0.99432
6129.8548   0.99519
6129.9076   0.99766
6129.9604   0.99534
6130.0132   0.99941
6130.0660   0.99749
6130.1188   0.99806
6130.1716   0.99864
6130.2244   0.99671
6130.2772   1.00109
6130.3300   1.00406
6130.3828   1.00014
6130.4356   1.00192
6130.4884   0.99899
6130.5412   1.00107
6130.5940   0.99844
6130.6468   1.00082
6130.6996   0.99830
6130.7524   0.99967
6130.8052   0.99995
6130.8580   0.99873
6130.9108   0.99951
6130.9636   0.99758
6131.0164   0.99626
6131.0692   0.99564
6131.1220   0.99742
6131.1748   0.99580
6131.2276   0.99528
6131.2804   0.99776
6131.3332   0.99593
6131.3860   0.99681
6131.4388   0.99789
6131.4916   0.99717
6131.5445   0.99795
6131.5973   0.99693
6131.6501   0.99551
6131.7029   0.99589
6131.7557   0.99738
6131.8085   0.99596
6131.8613   0.99664
6131.9141   0.99902
6131.9669   0.99570
6132.0198   0.99788
6132.0726   0.99856
6132.1254   0.99834
6132.1782   0.99893
6132.2310   0.99671
6132.2838   1.00029
6132.3366   0.99937
6132.3895   1.00026
6132.4423   0.99864
6132.4951   1.00142
6132.5479   0.99981
6132.6007   1.00309
6132.6535   1.00007
6132.7064   1.00056
6132.7592   1.00084
6132.8120   1.00043
6132.8648   1.00141
6132.9176   1.00029
6132.9705   1.00108
6133.0233   0.99936
6133.0761   0.99905
6133.1289   0.99894
6133.1817   0.99932
6133.2346   0.99851
6133.2874   1.00109
6133.3402   0.99978
6133.3930   1.00096
6133.4459   1.00105
6133.4987   0.99974
6133.5515   1.00122
6133.6043   1.00111
6133.6572   1.00260
6133.7100   1.00308
6133.7628   1.00257
6133.8157   1.00096
6133.8685   1.00375
6133.9213   1.00124
6133.9741   1.00072
6134.0270   1.00151
6134.0798   1.00140
6134.1326   1.00279
6134.1855   1.00248
6134.2383   0.99987
6134.2911   1.00056
6134.3440   1.00154
6134.3968   1.00163
6134.4496   1.00272
6134.5025   1.00381
6134.5553   1.00090
6134.6081   0.99979
6134.6610   1.00158
6134.7138   1.00168
6134.7666   1.00157
6134.8195   1.00276
6134.8723   0.99905
6134.9252   1.00084
6134.9780   1.00293
6135.0308   0.99982
6135.0837   1.00181
6135.1365   1.00270
6135.1893   1.00280
6135.2422   0.99939
6135.2950   1.00068
6135.3479   1.00207
6135.4007   1.00367
6135.4536   1.00266
6135.5064   1.00145
6135.5592   1.00354
6135.6121   1.00104
6135.6649   1.00323
6135.7178   1.00222
6135.7706   1.00242
6135.8235   1.00261
6135.8763   1.00160
6135.9292   1.00150
6135.9820   0.99989
6136.0348   0.99769
6136.0877   0.99128
6136.1405   0.98918
6136.1934   0.98447
6136.2462   0.98057
6136.2991   0.97796
6136.3519   0.97786
6136.4048   0.97685
6136.4576   0.97415
6136.5105   0.97205
6136.5633   0.97384
6136.6162   0.97094
6136.6691   0.97223
6136.7219   0.97173
6136.7748   0.97193
6136.8276   0.97502
6136.8805   0.97412
6136.9333   0.97592
6136.9862   0.97831
6137.0390   0.98151
6137.0919   0.98341
6137.1447   0.98461
6137.1976   0.98401
6137.2505   0.98380
6137.3033   0.98160
6137.3562   0.97890
6137.4090   0.97780
6137.4619   0.97860
6137.5148   0.97750
6137.5676   0.97769
6137.6205   0.97499
6137.6733   0.97639
6137.7262   0.97589
6137.7791   0.97589
6137.8319   0.97469
6137.8848   0.97499
6137.9377   0.97719
6137.9905   0.97729
6138.0434   0.98119
6138.0962   0.98189
6138.1491   0.98369
6138.2020   0.98789
6138.2548   0.99209
6138.3077   0.99439
6138.3606   0.99799
6138.4134   0.99709
6138.4663   0.99670
6138.5192   0.99950
6138.5721   0.99840
6138.6249   0.99780
6138.6778   0.99900
6138.7307   0.99910
6138.7835   0.99721
6138.8364   0.99661
6138.8893   0.99791
6138.9422   0.99631
6138.9950   0.99812
6139.0479   0.99832
6139.1008   0.99802
6139.1536   1.00102
6139.2065   0.99783
6139.2594   1.00043
6139.3123   1.00263
6139.3651   0.99914
6139.4180   0.99984
6139.4709   0.99875
6139.5238   1.00115
6139.5767   1.00115
6139.6295   1.00056
6139.6824   1.00006
6139.7353   1.00017
6139.7882   1.00127
6139.8411   0.99988
6139.8939   0.99888
6139.9468   0.99999
6139.9997   1.00019
6140.0526   1.00180
6140.1055   1.00100
6140.1583   1.00071
6140.2112   1.00321
6140.2641   1.00122
6140.3170   0.99883
6140.3699   0.99913
6140.4228   0.99904
6140.4756   0.99924
6140.5285   0.99955
6140.5814   0.99886
6140.6343   0.99957
6140.6872   0.99797
6140.7401   0.99818
6140.7930   0.99909
6140.8459   0.99819
6140.8987   0.99850
6140.9516   0.99931
6141.0045   0.99492
6141.0574   0.98812
6141.1103   0.98003
6141.1632   0.96384
6141.2161   0.94535
6141.2690   0.92766
6141.3219   0.91316
6141.3748   0.89927
6141.4277   0.88958
6141.4806   0.87929
6141.5335   0.87840
6141.5863   0.87311
6141.6392   0.87132
6141.6921   0.87063
6141.7450   0.87123
6141.7979   0.87334
6141.8508   0.87695
6141.9037   0.88116
6141.9566   0.88617
6142.0095   0.89178
6142.0624   0.90119
6142.1153   0.91270
6142.1682   0.92841
6142.2211   0.94882
6142.2740   0.96423
6142.3269   0.97764
6142.3798   0.99095
6142.4327   0.99307
6142.4856   0.99618
6142.5385   0.99729
6142.5914   0.99770
6142.6443   0.99721
6142.6973   0.99622
6142.7502   0.99703
6142.8031   0.99665
6142.8560   0.99936
6142.9089   0.99667
6142.9618   0.99898
6143.0147   0.99809
6143.0676   0.99910
6143.1205   1.00042
6143.1734   1.00143
6143.2263   1.00024
6143.2792   1.00145
6143.3321   1.00077
6143.3851   1.00098
6143.4380   1.00129
6143.4909   1.00130
6143.5438   1.00252
6143.5967   1.00213
6143.6496   1.00115
6143.7025   1.00246
6143.7554   1.00237
6143.8084   1.00148
6143.8613   1.00090
6143.9142   1.00251
6143.9671   1.00113
6144.0200   1.00134
6144.0729   1.00215
6144.1258   1.00007
6144.1788   1.00268
6144.2317   1.00070
6144.2846   1.00051
6144.3375   1.00233
6144.3904   1.00044
6144.4434   0.99946
6144.4963   0.99927
6144.5492   0.99769
6144.6021   0.99480
6144.6550   0.99502
6144.7080   0.99623
6144.7609   0.99625
6144.8138   0.99236
6144.8667   0.99238
6144.9197   0.99419
6144.9726   0.99131
6145.0255   0.99053
6145.0784   0.99114
6145.1314   0.99036
6145.1843   0.99238
6145.2372   0.99129
6145.2901   0.99291
6145.3431   0.99093
6145.3960   0.99244
6145.4489   0.99496
6145.5018   0.99397
6145.5548   0.99479
6145.6077   0.99511
6145.6606   0.99763
6145.7136   0.99844
6145.7665   1.00146
6145.8194   0.99968
6145.8724   1.00409
6145.9253   1.00331
6145.9782   1.00053
6146.0312   1.00215
6146.0841   0.99937
6146.1370   0.99878
6146.1900   1.00070
6146.2429   1.00152
6146.2958   0.99934
6146.3488   0.99906
6146.4017   0.99927
6146.4546   0.99919
6146.5076   1.00061
6146.5605   0.99873
6146.6135   0.99955
6146.6664   0.99927
6146.7193   0.99819
6146.7723   0.99981
6146.8252   0.99802
6146.8782   0.99864
6146.9311   0.99866
6146.9840   0.99638
6147.0370   0.99790
6147.0899   0.99182
6147.1429   0.98554
6147.1958   0.97726
6147.2488   0.96438
6147.3017   0.95080
6147.3546   0.94122
6147.4076   0.93534
6147.4605   0.92926
6147.5135   0.92378
6147.5664   0.92360
6147.6194   0.91952
6147.6723   0.91864
6147.7253   0.91886
6147.7782   0.91978
6147.8312   0.92140
6147.8841   0.92202
6147.9371   0.92594
6147.9900   0.93096
6148.0430   0.93338
6148.0959   0.94130
6148.1489   0.95172
6148.2018   0.95934
6148.2548   0.97027
6148.3077   0.98459
6148.3607   0.99191
6148.4136   0.99613
6148.4666   0.99725
6148.5195   0.99727
6148.5725   0.99729
6148.6255   0.99282
6148.6784   0.98364
6148.7314   0.97216
6148.7843   0.96008
6148.8373   0.95140
6148.8902   0.94232
6148.9432   0.93365
6148.9962   0.93167
6149.0491   0.92649
6149.1021   0.92561
6149.1550   0.92293
6149.2080   0.92176
6149.2610   0.92178
6149.3139   0.92340
6149.3669   0.92382
6149.4198   0.92584
6149.4728   0.92947
6149.5258   0.93349
6149.5787   0.93841
6149.6317   0.94463
6149.6847   0.95226
6149.7376   0.96498
6149.7906   0.97760
6149.8436   0.98413
6149.8965   0.99195
6149.9495   0.99567
6150.0025   0.99409
6150.0554   0.99862
6150.1084   0.99474
6150.1614   0.99636
6150.2143   0.99479
6150.2673   0.99591
6150.3203   0.99443
6150.3733   0.99736
6150.4262   0.99588
6150.4792   1.00060
6150.5322   0.99773
6150.5851   0.99965
6150.6381   0.99957
6150.6911   1.00090
6150.7441   1.00242
6150.7970   1.00114
6150.8500   1.00147
6150.9030   1.00059
6150.9560   0.99832
6151.0089   1.00194
6151.0619   0.99906
6151.1149   1.00259
6151.1679   1.00061
6151.2208   1.00153
6151.2738   1.00086
6151.3268   1.00078
6151.3798   1.00371
6151.4328   1.00023
6151.4857   1.00096
6151.5387   0.99958
6151.5917   0.99950
6151.6447   0.99993
6151.6977   1.00045
6151.7507   1.00008
6151.8036   1.00260
6151.8566   1.00123
6151.9096   1.00205
6151.9626   1.00337
6152.0156   1.00090
6152.0686   1.00232
6152.1215   1.00225
6152.1745   1.00257
6152.2275   1.00010
6152.2805   1.00002
6152.3335   1.00325
6152.3865   1.00007
6152.4395   1.00170
6152.4925   0.99932
6152.5454   0.99965
6152.5984   0.99967
6152.6514   0.99790
6152.7044   1.00012
6152.7574   0.99944
6152.8104   1.00007
6152.8634   1.00009
6152.9164   1.00062
6152.9694   1.00074
6153.0224   0.99927
6153.0754   0.99929
6153.1284   1.00212
6153.1814   0.99924
6153.2344   1.00127
6153.2873   0.99969
6153.3403   1.00302
6153.3933   1.00444
6153.4463   1.00557
6153.4993   1.00319
6153.5523   1.00152
6153.6053   1.00255
6153.6583   1.00057
6153.7113   1.00050
6153.7643   0.99722
6153.8173   1.00155
6153.8703   1.00097
6153.9233   0.99670
6153.9763   0.99732
6154.0293   0.99645
6154.0823   0.99847
6154.1353   0.99790
6154.1883   0.99642
6154.2414   0.99685
6154.2944   0.99617
6154.3474   0.99720
6154.4004   0.99662
6154.4534   0.99945
6154.5064   0.99627
6154.5594   0.99860
6154.6124   0.99373
6154.6654   0.99375
6154.7184   0.99288
6154.7714   0.99020
6154.8244   0.99053
6154.8774   0.99095
6154.9304   0.99008
6154.9835   0.98790
6155.0365   0.98863
6155.0895   0.98805
6155.1425   0.98798
6155.1955   0.98670
6155.2485   0.98893
6155.3015   0.98515
6155.3545   0.98638
6155.4076   0.98361
6155.4606   0.98233
6155.5136   0.97896
6155.5666   0.97668
6155.6196   0.97901
6155.6726   0.97783
6155.7257   0.97946
6155.7787   0.97888
6155.8317   0.97841
6155.8847   0.97633
6155.9377   0.97886
6155.9907   0.97778
6156.0438   0.97611
6156.0968   0.97443
6156.1498   0.97816
6156.2028   0.97348
6156.2558   0.96961
6156.3089   0.96853
6156.3619   0.96436
6156.4149   0.96569
6156.4679   0.96311
6156.5210   0.96344
6156.5740   0.96596
6156.6270   0.96629
6156.6800   0.96511
6156.7331   0.96744
6156.7861   0.96326
6156.8391   0.96639
6156.8921   0.96761
6156.9452   0.96754
6156.9982   0.96916
6157.0512   0.97239
6157.1043   0.97121
6157.1573   0.97474
6157.2103   0.97796
6157.2633   0.98079
6157.3164   0.98391
6157.3694   0.98704
6157.4224   0.98846
6157.4755   0.99099
6157.5285   0.99281
6157.5815   0.98593
6157.6346   0.97986
6157.6876   0.97548
6157.7406   0.96941
6157.7937   0.96443
6157.8467   0.96126
6157.8997   0.95598
6157.9528   0.95291
6158.0058   0.95123
6158.0588   0.94906
6158.1119   0.94708
6158.1649   0.94551
6158.2180   0.94713
6158.2710   0.94985
6158.3240   0.95038
6158.3771   0.95360
6158.4301   0.95433
6158.4832   0.95865
6158.5362   0.96248
6158.5892   0.96730
6158.6423   0.97002
6158.6953   0.98095
6158.7484   0.98677
6158.8014   0.99170
6158.8545   0.99712
6158.9075   0.99854
6158.9605   0.99887
6159.0136   1.00079
6159.0666   0.99922
6159.1197   1.00224
6159.1727   1.00216
6159.2258   1.00099
6159.2788   1.00301
6159.3319   1.00263
6159.3849   1.00106
6159.4380   1.00348
6159.4910   1.00011
6159.5441   1.00063
6159.5971   0.99935
6159.6502   0.99848
6159.7032   0.99880
6159.7563   0.99972
6159.8093   0.99715
6159.8624   0.99807
6159.9154   0.99889
6159.9685   0.99682
6160.0215   1.00024
6160.0746   0.99756
6160.1276   0.99988
6160.1807   0.99851
6160.2338   0.99503
6160.2868   0.99585
6160.3399   0.99438
6160.3929   0.99170
6160.4460   0.99232
6160.4990   0.99304
6160.5521   0.99077
6160.6052   0.99059
6160.6582   0.98951
6160.7113   0.99093
6160.7643   0.98956
6160.8174   0.99128
6160.8705   0.99040
6160.9235   0.98862
6160.9766   0.99004
6161.0296   0.99087
6161.0827   0.99169
6161.1358   0.99291
6161.1888   0.99243
6161.2419   0.99545
6161.2950   0.99738
6161.3480   0.99810
6161.4011   0.99972
6161.4542   0.99724
6161.5072   0.99966
6161.5603   0.99698
6161.6134   0.99251
6161.6664   0.98653
6161.7195   0.98385
6161.7726   0.98167
6161.8256   0.97729
6161.8787   0.97801
6161.9318   0.97563
6161.9848   0.97185
6162.0379   0.97417
6162.0910   0.97159
6162.1441   0.97302
6162.1971   0.97234
6162.2502   0.97216
6162.3033   0.97368
6162.3564   0.96960
6162.4094   0.97402
6162.4625   0.97514
6162.5156   0.97546
6162.5687   0.98108
6162.6217   0.98420
6162.6748   0.98802
6162.7279   0.99114
6162.7810   0.99676
6162.8340   0.99958
6162.8871   0.99890
6162.9402   0.99962
6162.9933   0.99904
6163.0464   0.99525
6163.0994   0.99597
6163.1525   0.99349
6163.2056   0.99421
6163.2587   0.99183
6163.3118   0.99255
6163.3649   0.99637
6163.4179   0.99009
6163.4710   0.99231
6163.5241   0.99273
6163.5772   0.99474
6163.6303   0.99276
6163.6834   0.99258
6163.7364   0.99350
6163.7895   0.99272
6163.8426   0.99414
6163.8957   0.99525
6163.9488   0.99617
6164.0019   0.99739
6164.0550   0.99561
6164.1081   0.99933
6164.1611   0.99754
6164.2142   0.99876
6164.2673   1.00138
6164.3204   1.00080
6164.3735   1.00161
6164.4266   1.00093
6164.4797   0.99905
6164.5328   0.99946
6164.5859   1.00198
6164.6390   1.00200
6164.6921   1.00182
6164.7452   1.00353
6164.7983   1.00245
6164.8514   1.00067
6164.9044   0.99928
6164.9575   1.00040
6165.0106   1.00002
6165.0637   0.99853
6165.1168   0.99945
6165.1699   0.99906
6165.2230   0.99688
6165.2761   0.99980
6165.3292   1.00111
6165.3823   0.99663
6165.4354   0.99934
6165.4885   0.99676
6165.5416   0.99918
6165.5947   0.99759
6165.6478   0.99991
6165.7009   0.99762
6165.7540   0.99714
6165.8071   0.99636
6165.8603   1.00007
6165.9134   0.99789
6165.9665   1.00050
6166.0196   0.99562
6166.0727   0.99843
6166.1258   1.00225
6166.1789   0.99946
6166.2320   1.00178
6166.2851   1.00239
6166.3382   1.00281
6166.3913   1.00192
6166.4444   1.00134
6166.4975   1.00005
6166.5506   1.00447
6166.6038   0.99998
6166.6569   1.00130
6166.7100   1.00101
6166.7631   1.00223
6166.8162   1.00004
6166.8693   0.99955
6166.9224   0.99787
6166.9755   1.00048
6167.0287   1.00200
6167.0818   1.00111
6167.1349   1.00052
6167.1880   1.00164
6167.2411   1.00355
6167.2942   1.00107
6167.3474   1.00328
6167.4005   1.00280
6167.4536   1.00401
6167.5067   1.00772
6167.5598   1.00284
6167.6129   1.00435
6167.6661   1.00176
6167.7192   1.00328
6167.7723   1.00159
6167.8254   1.00251
6167.8785   1.00292
6167.9317   1.00263
6167.9848   1.00065
6168.0379   1.00106
6168.0910   1.00057
6168.1442   1.00119
6168.1973   1.00180
6168.2504   1.00181
6168.3035   0.99823
6168.3567   1.00154
6168.4098   0.99925
6168.4629   0.99997
6168.5160   0.99718
6168.5692   0.99949
6168.6223   1.00061
6168.6754   0.99872
6168.7286   0.99913
6168.7817   0.99934
6168.8348   0.99946
6168.8879   1.00107
6168.9411   0.99678
6168.9942   0.99900
6169.0473   0.99851
6169.1005   0.99632
6169.1536   0.99533
6169.2067   0.99365
6169.2599   0.99376
6169.3130   0.99337
6169.3661   0.99289
6169.4193   0.99330
6169.4724   0.99071
6169.5255   0.99412
6169.5787   0.99534
6169.6318   0.99225
6169.6850   0.99406
6169.7381   0.99467
6169.7912   0.99559
6169.8444   0.99480
6169.8975   0.99461
6169.9506   0.99292
6170.0038   0.99204
6170.0569   0.99245
6170.1101   0.99056
6170.1632   0.98987
6170.2163   0.99069
6170.2695   0.99000
6170.3226   0.98891
6170.3758   0.98712
6170.4289   0.98904
6170.4821   0.98625
6170.5352   0.98856
6170.5884   0.98647
6170.6415   0.98788
6170.6946   0.98740
6170.7478   0.98721
6170.8009   0.98942
6170.8541   0.98803
6170.9072   0.98875
6170.9604   0.99136
6171.0135   0.99257
6171.0667   0.99798
6171.1198   1.00019
6171.1730   0.99931
6171.2261   1.00132
6171.2793   1.00243
6171.3324   0.99994
6171.3856   1.00206
6171.4387   1.00127
6171.4919   1.00588
6171.5450   1.00289
6171.5982   1.00461
6171.6513   0.99872
6171.7045   1.00243
6171.7577   1.00104
6171.8108   0.99885
6171.8640   0.99907
6171.9171   1.00238
6171.9703   0.99619
6172.0234   0.99950
6172.0766   1.00031
6172.1298   0.99893
6172.1829   0.99714
6172.2361   0.99645
6172.2892   0.99526
6172.3424   0.99618
6172.3956   0.99749
6172.4487   0.99860
6172.5019   0.99541
6172.5550   0.99503
6172.6082   0.99574
6172.6614   0.99775
6172.7145   0.99646
6172.7677   0.99647
6172.8209   0.99299
6172.8740   0.99530
6172.9272   0.99181
6172.9803   0.99363
6173.0335   0.99344
6173.0867   0.99225
6173.1398   0.99146
6173.1930   0.99327
6173.2462   0.99429
6173.2994   0.99230
6173.3525   0.99241
6173.4057   0.99432
6173.4589   0.99454
6173.5120   0.99335
6173.5652   0.99556
6173.6184   0.99548
6173.6715   0.99409
6173.7247   0.99510
6173.7779   0.99771
6173.8311   0.99773
6173.8842   1.00024
6173.9374   0.99715
6173.9906   0.99896
6174.0438   0.99908
6174.0969   1.00209
6174.1501   0.99870
6174.2033   0.99722
6174.2565   1.00033
6174.3096   0.99914
6174.3628   0.99765
6174.4160   0.99877
6174.4692   0.99978
6174.5223   0.99719
6174.5755   0.99361
6174.6287   0.99162
6174.6819   0.98633
6174.7351   0.98265
6174.7882   0.98146
6174.8414   0.97967
6174.8946   0.97529
6174.9478   0.97000
6175.0010   0.96761
6175.0542   0.96563
6175.1073   0.96534
6175.1605   0.96795
6175.2137   0.96077
6175.2669   0.96448
6175.3201   0.96339
6175.3733   0.96451
6175.4265   0.96732
6175.4796   0.96613
6175.5328   0.97015
6175.5860   0.97556
6175.6392   0.98008
6175.6924   0.98559
6175.7456   0.98850
6175.7988   0.99152
6175.8520   0.99303
6175.9052   0.99435
6175.9583   0.99366
6176.0115   0.99587
6176.0647   1.00139
6176.1179   1.00180
6176.1711   0.99612
6176.2243   0.99673
6176.2775   1.00005
6176.3307   0.99586
6176.3839   0.99367
6176.4371   0.99049
6176.4903   0.98750
6176.5435   0.98922
6176.5967   0.98473
6176.6499   0.98385
6176.7031   0.98506
6176.7563   0.98668
6176.8095   0.98299
6176.8627   0.98541
6176.9159   0.98762
6176.9691   0.98854
6177.0223   0.98695
6177.0755   0.98447
6177.1287   0.98688
6177.1819   0.98420
6177.2351   0.99151
6177.2883   0.99113
6177.3415   0.99185
6177.3947   0.99596
6177.4479   0.99628
6177.5011   0.99929
6177.5543   1.00151
6177.6075   1.00032
6177.6607   0.99934
6177.7139   1.00055
6177.7671   1.00187
6177.8203   1.00079
6177.8735   0.99590
6177.9267   1.00002
6177.9799   0.99974
6178.0332   1.00115
6178.0864   1.00237
6178.1396   1.00428
6178.1928   1.00020
6178.2460   1.00232
6178.2992   1.00424
6178.3524   1.00425
6178.4056   1.00347
6178.4588   1.00418
6178.5121   1.00400
6178.5653   1.00092
6178.6185   1.00034
6178.6717   0.99975
6178.7249   0.99947
6178.7781   0.99599
6178.8313   0.98931
6178.8846   0.99162
6178.9378   0.98834
6178.9910   0.98126
6179.0442   0.98108
6179.0974   0.97719
6179.1507   0.97711
6179.2039   0.97703
6179.2571   0.97755
6179.3103   0.97607
6179.3635   0.98118
6179.4168   0.97550
6179.4700   0.98122
6179.5232   0.97884
6179.5764   0.98196
6179.6296   0.98538
6179.6829   0.98649
6179.7361   0.98621
6179.7893   0.99013
6179.8425   0.99045
6179.8958   0.98517
6179.9490   0.99269
6180.0022   0.99591
6180.0554   0.99553
6180.1087   0.99485
6180.1619   0.99377
6180.2151   0.99539
6180.2683   0.99511
6180.3216   0.99543
6180.3748   0.99805
6180.4280   0.99857
6180.4813   0.99579
6180.5345   0.99701
6180.5877   0.99963
6180.6410   0.99395
6180.6942   0.99837
6180.7474   0.99909
6180.8007   0.99731
6180.8539   1.00153
6180.9071   1.00385
6180.9604   1.00407
6181.0136   1.00399
6181.0668   1.00211
6181.1201   0.99964
6181.1733   0.99716
% ---------- yzcas1_74407500.txt ---------- (following 1200 lines)
7437.8207   1.00447
7437.8735   1.00239
7437.9263   1.00050
7437.9792   0.99591
7438.0320   1.00133
7438.0848   1.00154
7438.1376   1.00425
7438.1904   1.00127
7438.2433   0.99608
7438.2961   0.99239
7438.3489   1.00130
7438.4017   1.00152
7438.4546   1.00373
7438.5074   0.99704
7438.5602   0.99615
7438.6130   1.00327
7438.6659   1.00088
7438.7187   1.00599
7438.7715   1.00210
7438.8243   0.99822
7438.8772   0.99593
7438.9300   0.99784
7438.9828   1.00045
7439.0357   0.99726
7439.0885   1.00377
7439.1413   0.99578
7439.1941   0.99540
7439.2470   0.99811
7439.2998   0.99962
7439.3526   0.99593
7439.4055   0.99374
7439.4583   1.00005
7439.5111   1.00086
7439.5640   0.99227
7439.6168   0.99958
7439.6696   1.00469
7439.7225   0.99990
7439.7753   0.99992
7439.8281   0.99983
7439.8810   0.99784
7439.9338   0.99585
7439.9866   0.99776
7440.0395   0.99687
7440.0923   0.99838
7440.1451   1.00149
7440.1980   0.99860
7440.2508   1.00241
7440.3036   0.99592
7440.3565   0.99553
7440.4093   0.99384
7440.4622   1.00155
7440.5150   0.99446
7440.5678   0.99676
7440.6207   0.99287
7440.6735   1.00018
7440.7264   0.99559
7440.7792   1.00140
7440.8320   0.99981
7440.8849   0.99532
7440.9377   0.99623
7440.9906   0.99774
7441.0434   0.99755
7441.0962   0.99945
7441.1491   1.00016
7441.2019   0.99537
7441.2548   1.00178
7441.3076   1.00069
7441.3605   0.99950
7441.4133   0.99541
7441.4662   0.99411
7441.5190   1.00632
7441.5718   1.00673
7441.6247   0.98634
7441.6775   0.99595
7441.7304   0.98705
7441.7832   0.99616
7441.8361   0.99377
7441.8889   0.99628
7441.9418   0.99308
7441.9946   0.99449
7442.0475   0.98200
7442.1003   0.98901
7442.1532   0.98462
7442.2060   0.99012
7442.2589   0.99423
7442.3117   0.99174
7442.3646   0.99294
7442.4174   0.98965
7442.4703   0.99456
7442.5231   0.99117
7442.5760   0.98527
7442.6289   0.99088
7442.6817   0.99099
7442.7346   0.98979
7442.7874   0.99190
7442.8403   0.99511
7442.8931   0.99151
7442.9460   0.99472
7442.9988   1.00173
7443.0517   0.99633
7443.1046   0.99314
7443.1574   0.99715
7443.2103   0.99665
7443.2631   0.99946
7443.3160   0.99336
7443.3688   0.99537
7443.4217   0.99208
7443.4746   0.99868
7443.5274   1.00049
7443.5803   0.98980
7443.6331   0.99140
7443.6860   0.99311
7443.7389   0.99381
7443.7917   1.00002
7443.8446   1.00162
7443.8975   0.99893
7443.9503   0.99854
7444.0032   1.00214
7444.0560   1.00435
7444.1089   1.00495
7444.1618   0.99686
7444.2146   1.00076
7444.2675   1.00017
7444.3204   1.00017
7444.3732   1.00398
7444.4261   1.00458
7444.4790   1.00389
7444.5318   0.99549
7444.5847   1.00650
7444.6376   1.00090
7444.6904   1.00231
7444.7433   1.00581
7444.7962   0.99892
7444.8490   1.00262
7444.9019   1.00133
7444.9548   1.00153
7445.0077   0.99744
7445.0605   0.99324
7445.1134   0.99365
7445.1663   0.99275
7445.2191   0.98896
7445.2720   0.98396
7445.3249   0.98227
7445.3778   0.98377
7445.4306   0.97847
7445.4835   0.97598
7445.5364   0.97938
7445.5893   0.98209
7445.6421   0.98089
7445.6950   0.97970
7445.7479   0.97880
7445.8008   0.97770
7445.8536   0.98061
7445.9065   0.97261
7445.9594   0.97522
7446.0123   0.97642
7446.0652   0.97273
7446.1180   0.97433
7446.1709   0.98063
7446.2238   0.97994
7446.2767   0.97614
7446.3295   0.98575
7446.3824   0.99095
7446.4353   0.99615
7446.4882   0.99046
7446.5411   0.99406
7446.5940   0.99507
7446.6468   0.99987
7446.6997   1.00057
7446.7526   0.99868
7446.8055   0.99398
7446.8584   0.99978
7446.9113   0.99669
7446.9641   0.99759
7447.0170   0.99499
7447.0699   0.99380
7447.1228   0.99960
7447.1757   0.99260
7447.2286   0.99311
7447.2815   1.00001
7447.3343   0.99041
7447.3872   0.99592
7447.4401   0.99792
7447.4930   0.99362
7447.5459   0.99233
7447.5988   0.99543
7447.6517   0.99283
7447.7046   0.99284
7447.7574   0.99884
7447.8103   0.99604
7447.8632   0.99145
7447.9161   0.99815
7447.9690   0.99905
7448.0219   0.99756
7448.0748   1.00006
7448.1277   0.99906
7448.1806   1.00076
7448.2335   0.99427
7448.2864   0.99587
7448.3393   0.99907
7448.3922   0.99578
7448.4451   0.99738
7448.4980   0.99878
7448.5508   0.99449
7448.6037   0.99339
7448.6566   0.99349
7448.7095   0.98750
7448.7624   0.98300
7448.8153   0.98600
7448.8682   0.97420
7448.9211   0.97681
7448.9740   0.97301
7449.0269   0.97681
7449.0798   0.97701
7449.1327   0.96922
7449.1856   0.96762
7449.2385   0.96982
7449.2914   0.96763
7449.3443   0.96673
7449.3972   0.96843
7449.4501   0.97243
7449.5030   0.96994
7449.5559   0.97204
7449.6088   0.97174
7449.6617   0.96884
7449.7146   0.97065
7449.7676   0.97305
7449.8205   0.97125
7449.8734   0.97266
7449.9263   0.97866
7449.9792   0.98416
7450.0321   0.98936
7450.0850   0.98777
7450.1379   0.98987
7450.1908   0.98907
7450.2437   0.99387
7450.2966   0.98728
7450.3495   0.99508
7450.4024   0.98888
7450.4553   0.99009
7450.5083   0.99199
7450.5612   0.98899
7450.6141   0.99069
7450.6670   0.99029
7450.7199   0.99120
7450.7728   0.99430
7450.8257   0.99500
7450.8786   0.99341
7450.9315   0.99851
7450.9845   0.99921
7451.0374   0.99511
7451.0903   0.99642
7451.1432   1.00082
7451.1961   0.99972
7451.2490   0.99412
7451.3019   0.99903
7451.3549   0.99923
7451.4078   0.99393
7451.4607   0.99643
7451.5136   1.00044
7451.5665   1.00074
7451.6194   1.00094
7451.6724   1.00385
7451.7253   0.99925
7451.7782   1.00125
7451.8311   0.99755
7451.8840   1.00386
7451.9370   1.00096
7451.9899   1.00196
7452.0428   0.99816
7452.0957   0.99897
7452.1486   0.99587
7452.2016   0.99497
7452.2545   1.00038
7452.3074   0.99688
7452.3603   0.99878
7452.4133   0.99679
7452.4662   1.00059
7452.5191   1.00089
7452.5720   1.00089
7452.6250   0.99810
7452.6779   0.99520
7452.7308   1.00090
7452.7837   0.99760
7452.8367   0.99801
7452.8896   0.99821
7452.9425   0.99901
7452.9954   1.00012
7453.0484   0.99932
7453.1013   0.99742
7453.1542   0.99523
7453.2071   0.99093
7453.2601   0.99613
7453.3130   0.99764
7453.3659   0.99934
7453.4189   0.99594
7453.4718   0.99524
7453.5247   0.99735
7453.5777   0.99925
7453.6306   0.99725
7453.6835   0.99496
7453.7365   0.99816
7453.7894   1.00076
7453.8423   0.99827
7453.8953   1.00077
7453.9482   1.00137
7454.0011   1.00168
7454.0541   0.99868
7454.1070   0.99778
7454.1599   1.00039
7454.2129   1.00359
7454.2658   1.00069
7454.3187   1.00390
7454.3717   1.00000
7454.4246   0.99710
7454.4776   0.99841
7454.5305   0.99611
7454.5834   0.99452
7454.6364   0.99822
7454.6893   1.00182
7454.7422   0.99903
7454.7952   0.99773
7454.8481   0.99914
7454.9011   1.00234
7454.9540   1.00004
7455.0070   0.99975
7455.0599   1.00025
7455.1128   1.00105
7455.1658   1.00206
7455.2187   1.00106
7455.2717   0.99907
7455.3246   1.00157
7455.3776   1.00158
7455.4305   1.00278
7455.4834   1.00078
7455.5364   0.99979
7455.5893   1.00369
7455.6423   1.00520
7455.6952   1.00060
7455.7482   1.00461
7455.8011   1.00441
7455.8541   1.00041
7455.9070   1.00032
7455.9600   1.00292
7456.0129   1.00383
7456.0659   1.00113
7456.1188   1.00004
7456.1718   0.99584
7456.2247   0.99964
7456.2777   0.99705
7456.3306   0.99685
7456.3836   1.00076
7456.4365   0.99606
7456.4895   0.99877
7456.5424   0.99997
7456.5954   0.99878
7456.6483   1.00168
7456.7013   1.00529
7456.7542   0.99809
7456.8072   0.99870
7456.8601   0.99661
7456.9131   0.99721
7456.9661   0.99962
7457.0190   0.99862
7457.0720   1.00093
7457.1249   1.00343
7457.1779   1.00134
7457.2308   0.99854
7457.2838   0.99935
7457.3368   0.99975
7457.3897   0.99926
7457.4427   0.99866
7457.4956   1.00187
7457.5486   1.00578
7457.6016   1.00368
7457.6545   1.00239
7457.7075   0.99869
7457.7604   1.00040
7457.8134   1.00001
7457.8664   1.00041
7457.9193   1.00072
7457.9723   0.99862
7458.0252   0.99773
7458.0782   0.99794
7458.1312   0.99784
7458.1841   0.99895
7458.2371   0.99606
7458.2901   1.00186
7458.3430   0.99917
7458.3960   1.00018
7458.4490   1.00398
7458.5019   1.00119
7458.5549   1.00170
7458.6079   1.00300
7458.6608   0.99931
7458.7138   1.00072
7458.7668   1.00362
7458.8197   1.00033
7458.8727   1.00074
7458.9257   0.99864
7458.9786   0.99865
7459.0316   0.99866
7459.0846   0.99687
7459.1376   0.99867
7459.1905   0.99928
7459.2435   1.00029
7459.2965   0.99720
7459.3494   0.99900
7459.4024   1.00061
7459.4554   0.99792
7459.5084   0.99483
7459.5613   0.99943
7459.6143   0.99814
7459.6673   0.99805
7459.7203   0.99946
7459.7732   0.99507
7459.8262   0.99708
7459.8792   0.99808
7459.9322   0.99599
7459.9851   0.99360
7460.0381   0.99281
7460.0911   0.99182
7460.1441   0.99243
7460.1971   0.99383
7460.2500   0.99864
7460.3030   0.99755
7460.3560   0.99986
7460.4090   0.99847
7460.4620   1.00078
7460.5149   1.00378
7460.5679   0.99899
7460.6209   0.99950
7460.6739   0.99881
7460.7269   0.99992
7460.7798   0.99873
7460.8328   1.00034
7460.8858   0.99955
7460.9388   0.99716
7460.9918   0.99547
7461.0448   0.99628
7461.0977   0.99608
7461.1507   0.99389
7461.2037   0.99640
7461.2567   0.99571
7461.3097   0.99742
7461.3627   1.00103
7461.4157   0.99784
7461.4687   1.00445
7461.5216   0.99716
7461.5746   1.00007
7461.6276   0.99578
7461.6806   0.99019
7461.7336   0.97900
7461.7866   0.98101
7461.8396   0.96922
7461.8926   0.95913
7461.9456   0.94814
7461.9985   0.95225
7462.0515   0.94506
7462.1045   0.94237
7462.1575   0.93978
7462.2105   0.93879
7462.2635   0.93670
7462.3165   0.93501
7462.3695   0.93462
7462.4225   0.93683
7462.4755   0.94234
7462.5285   0.93705
7462.5815   0.93726
7462.6345   0.93757
7462.6875   0.94418
7462.7405   0.94419
7462.7935   0.94570
7462.8465   0.95131
7462.8995   0.95722
7462.9525   0.96343
7463.0055   0.97054
7463.0585   0.97905
7463.1115   0.98636
7463.1645   0.99057
7463.2175   0.99339
7463.2705   0.99300
7463.3235   0.99561
7463.3765   0.99682
7463.4295   0.99563
7463.4825   0.99714
7463.5355   0.99815
7463.5885   0.99806
7463.6415   0.99827
7463.6945   0.99748
7463.7475   1.00249
7463.8005   0.99830
7463.8535   0.99831
7463.9065   1.00173
7463.9595   1.00304
7464.0125   1.00055
7464.0655   1.00046
7464.1185   1.00207
7464.1715   1.00198
7464.2245   1.00029
7464.2775   1.00340
7464.3305   1.00011
7464.3835   1.00032
7464.4366   1.00464
7464.4896   1.00045
7464.5426   1.00286
7464.5956   1.00047
7464.6486   1.00038
7464.7016   1.00459
7464.7546   1.00240
7464.8076   1.00301
7464.8606   1.00022
7464.9136   0.99954
7464.9667   0.99885
7465.0197   0.99886
7465.0727   1.00157
7465.1257   1.00248
7465.1787   1.00219
7465.2317   1.00190
7465.2847   1.00231
7465.3378   1.00033
7465.3908   1.00224
7465.4438   0.99805
7465.4968   0.99746
7465.5498   0.99717
7465.6028   0.99498
7465.6559   0.99719
7465.7089   1.00170
7465.7619   0.99752
7465.8149   0.99743
7465.8679   1.00114
7465.9209   1.00015
7465.9740   1.00096
7466.0270   1.00437
7466.0800   0.99729
7466.1330   0.99980
7466.1861   1.00011
7466.2391   1.00142
7466.2921   0.99973
7466.3451   0.99914
7466.3981   0.99925
7466.4512   0.99716
7466.5042   0.99888
7466.5572   0.99779
7466.6102   1.00290
7466.6633   0.99741
7466.7163   0.99962
7466.7693   1.00283
7466.8223   0.99714
7466.8754   1.00176
7466.9284   1.00087
7466.9814   1.00118
7467.0344   0.99719
7467.0875   1.00380
7467.1405   0.99951
7467.1935   1.00022
7467.2466   1.00483
7467.2996   1.00404
7467.3526   1.00296
7467.4056   0.99907
7467.4587   1.00078
7467.5117   1.00309
7467.5647   1.00090
7467.6178   0.99741
7467.6708   0.99902
7467.7238   0.99513
7467.7769   0.99355
7467.8299   0.99026
7467.8829   0.99077
7467.9360   0.98818
7467.9890   0.98819
7468.0420   0.98950
7468.0951   0.98501
7468.1481   0.98962
7468.2011   0.98504
7468.2542   0.98625
7468.3072   0.98876
7468.3602   0.98597
7468.4133   0.98638
7468.4663   0.98539
7468.5193   0.98880
7468.5724   0.98251
7468.6254   0.98752
7468.6785   0.98843
7468.7315   0.98755
7468.7845   0.99016
7468.8376   0.99337
7468.8906   0.99488
7468.9437   0.99349
7468.9967   0.99700
7469.0497   0.99811
7469.1028   0.99802
7469.1558   0.99993
7469.2089   0.99794
7469.2619   0.99755
7469.3150   0.99946
7469.3680   1.00178
7469.4210   1.00059
7469.4741   0.99980
7469.5271   1.00171
7469.5802   1.00042
7469.6332   1.00053
7469.6863   1.00234
7469.7393   1.00015
7469.7924   0.99786
7469.8454   0.99907
7469.8985   0.99988
7469.9515   0.99999
7470.0046   0.99760
7470.0576   1.00071
7470.1107   0.99832
7470.1637   0.99783
7470.2168   0.99944
7470.2698   0.99735
7470.3229   1.00346
7470.3759   1.00077
7470.4290   0.99968
7470.4820   0.99849
7470.5351   0.99970
7470.5881   0.99821
7470.6412   0.99902
7470.6942   0.99613
7470.7473   0.99874
7470.8003   1.00055
7470.8534   0.99966
7470.9064   1.00037
7470.9595   1.00108
7471.0125   0.99709
7471.0656   1.00030
7471.1187   0.99951
7471.1717   0.99682
7471.2248   0.99733
7471.2778   0.99964
7471.3309   0.99795
7471.3839   0.99756
7471.4370   0.99537
7471.4901   0.99748
7471.5431   1.00018
7471.5962   0.99899
7471.6492   0.99560
7471.7023   0.99831
7471.7554   1.00052
7471.8084   1.00183
7471.8615   0.99884
7471.9145   0.99685
7471.9676   1.00246
7472.0207   0.99967
7472.0737   1.00067
7472.1268   1.00118
7472.1799   0.99839
7472.2329   0.99850
7472.2860   1.00271
7472.3390   0.99512
7472.3921   0.99753
7472.4452   0.99794
7472.4982   0.99994
7472.5513   1.00115
7472.6044   1.00046
7472.6574   1.00317
7472.7105   1.00098
7472.7636   1.00408
7472.8166   1.00059
7472.8697   1.00170
7472.9228   0.99941
7472.9759   1.00042
7473.0289   0.99922
7473.0820   0.99793
7473.1351   0.99984
7473.1881   0.99855
7473.2412   0.99876
7473.2943   0.99876
7473.3473   0.99837
7473.4004   1.00198
7473.4535   1.00199
7473.5066   0.99999
7473.5596   0.99990
7473.6127   0.99791
7473.6658   0.99791
7473.7189   1.00242
7473.7719   0.99973
7473.8250   1.00054
7473.8781   0.99724
7473.9312   0.99745
7473.9842   1.00086
7474.0373   0.99916
7474.0904   0.99877
7474.1435   0.99698
7474.1965   1.00218
7474.2496   1.00379
7474.3027   1.00160
7474.3558   1.00250
7474.4089   1.00151
7474.4619   1.00152
7474.5150   1.00172
7474.5681   1.00373
7474.6212   1.00233
7474.6743   1.00124
7474.7273   1.00195
7474.7804   1.00675
7474.8335   0.99866
7474.8866   1.00386
7474.9397   1.00387
7474.9928   1.00147
7475.0458   1.00028
7475.0989   1.00249
7475.1520   1.00099
7475.2051   1.00070
7475.2582   1.00220
7475.3113   0.99971
7475.3644   1.00051
7475.4174   1.00352
7475.4705   1.00302
7475.5236   1.00053
7475.5767   1.00293
7475.6298   1.00154
7475.6829   0.99834
7475.7360   0.99974
7475.7891   0.99755
7475.8421   0.99855
7475.8952   0.99446
7475.9483   0.99866
7476.0014   0.99747
7476.0545   0.99367
7476.1076   0.99678
7476.1607   0.99518
7476.2138   0.99988
7476.2669   0.99909
7476.3200   0.99959
7476.3731   0.99989
7476.4262   0.99660
7476.4793   0.99770
7476.5323   0.99750
7476.5854   0.99621
7476.6385   0.99621
7476.6916   0.99781
7476.7447   1.00022
7476.7978   1.00452
7476.8509   1.00202
7476.9040   1.00102
7476.9571   1.00303
7477.0102   1.00463
7477.0633   1.00063
7477.1164   1.00284
7477.1695   1.00504
7477.2226   0.99944
7477.2757   1.00124
7477.3288   1.00134
7477.3819   1.00125
7477.4350   1.00075
7477.4881   1.00185
7477.5412   1.00005
7477.5943   1.00195
7477.6474   0.99855
7477.7005   1.00136
7477.7536   1.00266
7477.8067   1.00026
7477.8598   1.00026
7477.9129   1.00306
7477.9660   1.00216
7478.0191   1.00256
7478.0723   1.00166
7478.1254   1.00226
7478.1785   0.99886
7478.2316   0.99947
7478.2847   1.00107
7478.3378   0.99937
7478.3909   0.99917
7478.4440   0.99997
7478.4971   0.99957
7478.5502   0.99987
7478.6033   1.00147
7478.6564   0.99867
7478.7095   0.99676
7478.7627   0.99586
7478.8158   0.99356
7478.8689   0.99516
7478.9220   0.99896
7478.9751   0.99686
7479.0282   0.99566
7479.0813   0.99496
7479.1344   0.99016
7479.1876   0.99066
7479.2407   0.99106
7479.2938   0.98835
7479.3469   0.98805
7479.4000   0.99045
7479.4531   0.99095
7479.5062   0.99005
7479.5594   0.98654
7479.6125   0.98884
7479.6656   0.98664
7479.7187   0.98594
7479.7718   0.98903
7479.8249   0.98873
7479.8781   0.98623
7479.9312   0.98983
7479.9843   0.99102
7480.0374   0.99142
7480.0905   0.99262
7480.1437   0.98961
7480.1968   0.99361
7480.2499   0.99541
7480.3030   0.99560
7480.3561   0.99790
7480.4093   1.00039
7480.4624   1.00199
7480.5155   1.00179
7480.5686   1.00038
7480.6218   1.00308
7480.6749   1.00237
7480.7280   1.00067
7480.7811   0.99906
7480.8343   0.99856
7480.8874   0.99875
7480.9405   0.99835
7480.9936   0.99945
7481.0468   0.99654
7481.0999   0.99734
7481.1530   0.99913
7481.2061   0.99762
7481.2593   1.00072
7481.3124   0.99821
7481.3655   0.99931
7481.4187   0.99800
7481.4718   0.99840
7481.5249   0.99839
7481.5780   0.99938
7481.6312   0.99688
7481.6843   0.99707
7481.7374   0.99596
7481.7906   0.99366
7481.8437   0.99645
7481.8968   0.99554
7481.9500   0.99954
7482.0031   0.99683
7482.0562   1.00202
7482.1094   0.99802
7482.1625   0.99801
7482.2156   1.00050
7482.2688   1.00229
7482.3219   1.00009
7482.3750   0.99688
7482.4282   1.00027
7482.4813   0.99526
7482.5345   0.99716
7482.5876   1.00025
7482.6407   0.99794
7482.6939   0.99833
7482.7470   0.99982
7482.8001   0.99832
7482.8533   1.00051
7482.9064   0.99740
7482.9596   0.99559
7483.0127   0.99898
7483.0658   0.99567
7483.1190   0.99317
7483.1721   0.99936
7483.2253   0.99585
7483.2784   0.99654
7483.3316   0.99563
7483.3847   0.99562
7483.4378   0.99281
7483.4910   0.99420
7483.5441   0.99469
7483.5973   0.99328
7483.6504   0.99677
7483.7036   0.99517
7483.7567   0.99746
7483.8099   0.99645
7483.8630   0.99604
7483.9162   0.99693
7483.9693   0.99822
7484.0224   0.99671
7484.0756   0.99990
7484.1287   0.99939
7484.1819   1.00008
7484.2350   1.00097
7484.2882   0.99986
7484.3413   0.99995
7484.3945   1.00024
7484.4476   0.99613
7484.5008   0.99862
7484.5539   0.99891
7484.6071   1.00149
7484.6603   0.99878
7484.7134   0.99867
7484.7666   1.00106
7484.8197   1.00105
7484.8729   1.00084
7484.9260   0.99643
7484.9792   0.99892
7485.0323   0.99791
7485.0855   0.99750
7485.1386   1.00059
7485.1918   1.00198
7485.2450   1.00066
7485.2981   0.99685
7485.3513   0.99884
7485.4044   1.00003
7485.4576   0.99842
7485.5107   0.99881
7485.5639   0.99830
7485.6171   0.99958
7485.6702   0.99737
7485.7234   0.99526
7485.7765   0.99815
7485.8297   0.99964
7485.8829   1.00043
7485.9360   1.00131
7485.9892   0.99800
7486.0423   1.00149
7486.0955   0.99938
7486.1487   0.99717
7486.2018   0.99786
7486.2550   0.99684
7486.3082   0.99763
7486.3613   0.99722
7486.4145   0.99851
7486.4677   0.99680
7486.5208   0.99858
7486.5740   0.99937
7486.6271   1.00026
7486.6803   1.00115
7486.7335   1.00293
7486.7866   1.00332
7486.8398   0.99991
7486.8930   1.00220
7486.9462   1.00189
7486.9993   1.00427
7487.0525   1.00296
7487.1057   1.00335
7487.1588   1.00284
7487.2120   1.00242
7487.2652   1.00271
7487.3183   1.00490
7487.3715   1.00519
7487.4247   1.00267
7487.4779   1.00106
7487.5310   1.00135
7487.5842   1.00394
7487.6374   1.00042
7487.6906   1.00301
7487.7437   1.00460
7487.7969   1.00279
7487.8501   1.00507
7487.9033   1.00246
7487.9564   1.00325
7488.0096   1.00344
7488.0628   1.00432
7488.1160   1.00061
7488.1691   1.00220
7488.2223   1.00178
7488.2755   1.00167
7488.3287   1.00306
7488.3818   1.00165
7488.4350   1.00073
7488.4882   1.00152
7488.5414   1.00211
7488.5946   1.00010
7488.6477   1.00068
7488.7009   1.00017
7488.7541   1.00066
7488.8073   1.00234
7488.8605   1.00383
7488.9137   1.00012
7488.9668   0.99991
7489.0200   1.00189
7489.0732   1.00228
7489.1264   0.99887
7489.1796   1.00026
7489.2328   0.99914
7489.2859   0.99743
7489.3391   1.00292
7489.3923   1.00200
7489.4455   0.99959
7489.4987   0.99988
7489.5519   1.00277
7489.6051   0.99975
7489.6582   1.00324
7489.7114   1.00043
7489.7646   1.00282
7489.8178   1.00150
7489.8710   1.00219
7489.9242   1.00218
7489.9774   1.00096
7490.0306   1.00055
7490.0838   1.00274
7490.1370   1.00333
7490.1901   1.00291
7490.2433   1.00190
7490.2965   1.00279
7490.3497   1.00158
7490.4029   1.00076
7490.4561   1.00225
7490.5093   1.00134
7490.5625   0.99863
7490.6157   1.00131
7490.6689   1.00230
7490.7221   1.00109
7490.7753   0.99928
7490.8285   1.00007
7490.8817   1.00075
7490.9349   1.00044
7490.9881   0.99953
7491.0413   1.00002
7491.0945   1.00020
7491.1477   0.99939
7491.2009   0.99748
7491.2541   0.99797
7491.3073   0.99665
7491.3605   0.99764
7491.4137   0.99953
7491.4669   1.00022
7491.5201   0.99761
7491.5733   0.99660
7491.6265   0.99688
7491.6797   0.99587
7491.7329   0.99876
7491.7861   0.99845
7491.8393   1.00154
7491.8925   0.99593
7491.9457   0.99781
7491.9989   0.99810
7492.0521   0.99649
7492.1053   0.99628
7492.1585   0.99717
7492.2117   0.99476
7492.2649   0.99585
7492.3181   0.99793
7492.3713   0.99892
7492.4245   0.99981
7492.4777   1.00020
7492.5309   0.99899
7492.5842   0.99808
7492.6374   0.99887
7492.6906   0.99926
7492.7438   0.99765
7492.7970   0.99683
7492.8502   0.99912
7492.9034   0.99711
7492.9566   0.99990
7493.0098   0.99879
7493.0630   1.00188
7493.1163   1.00067
7493.1695   1.00056
7493.2227   1.00155
7493.2759   0.99844
7493.3291   1.00193
7493.3823   1.00082
7493.4355   0.99961
7493.4888   0.99820
7493.5420   0.99959
7493.5952   1.00108
7493.6484   0.99957
7493.7016   0.99716
7493.7548   0.99855
7493.8081   0.99974
7493.8613   0.99763
7493.9145   0.99772
7493.9677   0.99631
7494.0209   0.99830
7494.0741   0.99779
7494.1274   0.99978
7494.1806   0.99667
7494.2338   0.99866
7494.2870   0.99905
7494.3402   0.99614
7494.3935   0.99394
7494.4467   0.98873
7494.4999   0.98712
7494.5531   0.97931
7494.6064   0.98170
7494.6596   0.97839
7494.7128   0.97258
7494.7660   0.97508
7494.8192   0.97307
7494.8725   0.97306
7494.9257   0.97055
7494.9789   0.97204
7495.0322   0.96773
7495.0854   0.96523
7495.1386   0.96592
7495.1918   0.96511
7495.2451   0.96500
7495.2983   0.96579
7495.3515   0.96379
7495.4047   0.96428
7495.4580   0.96337
7495.5112   0.96707
7495.5644   0.96896
7495.6177   0.97105
7495.6709   0.97454
7495.7241   0.97844
7495.7774   0.98213
7495.8306   0.98542
7495.8838   0.98932
7495.9370   0.98811
7495.9903   0.99120
7496.0435   0.98870
7496.0967   0.98759
7496.1500   0.99178
7496.2032   0.99498
7496.2564   0.99657
7496.3097   0.99577
7496.3629   0.99726
7496.4162   0.99856
7496.4694   1.00115
7496.5226   1.00104
7496.5759   1.00074
7496.6291   1.00343
7496.6823   1.00073
7496.7356   1.00152
7496.7888   1.00462
7496.8421   1.00451
7496.8953   1.00001
7496.9485   1.00141
7497.0018   0.99990
7497.0550   0.99880
7497.1083   0.99959
7497.1615   0.99889
7497.2147   0.99888
7497.2680   0.99778
7497.3212   1.00077
7497.3745   1.00067
7497.4277   1.00297
7497.4809   1.00336
7497.5342   1.00386
7497.5874   1.00116
7497.6407   1.00265
7497.6939   1.00415
7497.7472   1.00255
7497.8004   0.99924
7497.8537   1.00274
7497.9069   1.00174
7497.9602   1.00454
7498.0134   0.99723
7498.0666   1.00013
7498.1199   1.00253
7498.1731   0.99913
7498.2264   0.99963
7498.2796   1.00413
7498.3329   0.99982
7498.3861   0.99762
7498.4394   0.99932
7498.4926   0.99642
7498.5459   0.99502
7498.5991   0.99912
7498.6524   0.99892
7498.7056   0.99902
7498.7589   0.99812
7498.8122   0.99891
7498.8654   0.99841
7498.9187   0.99641
7498.9719   1.00061
7499.0252   0.99991
7499.0784   0.99591
7499.1317   0.99781
7499.1849   0.99761
7499.2382   0.99612
7499.2914   1.00152
7499.3447   0.99902
7499.3980   0.99702
7499.4512   0.99602
7499.5045   1.00162
7499.5577   1.00142
7499.6110   0.99782
7499.6642   0.99753
7499.7175   0.99843
7499.7708   0.99893
7499.8240   1.00213
7499.8773   1.00043
7499.9305   1.00034
7499.9838   1.00064
7500.0371   0.99954
7500.0903   1.00115
7500.1436   0.99825
7500.1969   1.00045
7500.2501   1.00215
7500.3034   1.00446
7500.3566   1.00356
7500.4099   1.00256
7500.4632   1.00097
7500.5164   0.99817
7500.5697   1.00158
7500.6230   0.99988
7500.6762   0.99809
7500.7295   1.00209
7500.7828   1.00200
7500.8360   1.00210
7500.8893   1.00361
7500.9426   0.99941
7500.9958   1.00022
7501.0491   1.00202
7501.1024   1.00123
7501.1556   1.00063
7501.2089   0.99684
7501.2622   1.00005
7501.3155   0.99685
7501.3687   1.00056
7501.4220   0.99607
% ---------- yzcas1_77507800.txt ---------- (following 1000 lines)
7747.7432   0.99093
7747.7968   0.99507
7747.8504   0.99121
7747.9040   0.99075
7747.9576   0.99149
7748.0112   0.99153
7748.0648   0.99167
7748.1184   0.99070
7748.1720   0.98914
7748.2256   0.98608
7748.2792   0.98922
7748.3328   0.99175
7748.3863   0.98299
7748.4399   0.98562
7748.4935   0.98286
7748.5471   0.98119
7748.6007   0.98203
7748.6543   0.97726
7748.7079   0.97220
7748.7615   0.97823
7748.8151   0.97616
7748.8687   0.97970
7748.9223   0.98553
7748.9760   0.98276
7749.0296   0.98399
7749.0832   0.98042
7749.1368   0.98805
7749.1904   0.98469
7749.2440   0.98411
7749.2976   0.98825
7749.3512   0.98778
7749.4048   1.00050
7749.4584   0.99193
7749.5120   0.99116
7749.5656   0.98999
7749.6192   0.99582
7749.6728   0.99775
7749.7264   0.99737
7749.7800   0.99850
7749.8336   0.99643
7749.8872   1.00215
7749.9408   1.00128
7749.9945   0.99930
7750.0481   1.00113
7750.1017   1.00186
7750.1553   1.00348
7750.2089   1.00490
7750.2625   0.99653
7750.3161   0.99715
7750.3697   0.99228
7750.4233   0.99490
7750.4770   0.99512
7750.5306   1.00204
7750.5842   0.99597
7750.6378   0.99659
7750.6914   1.00101
7750.7450   0.99893
7750.7986   0.99935
7750.8523   0.99817
7750.9059   0.99829
7750.9595   0.99681
7751.0131   0.99773
7751.0667   0.99695
7751.1203   0.99917
7751.1739   0.99889
7751.2276   0.99821
7751.2812   0.99983
7751.3348   0.99415
7751.3884   0.99827
7751.4420   1.00238
7751.4957   0.99890
7751.5493   0.99872
7751.6029   0.99993
7751.6565   1.00195
7751.7101   1.00087
7751.7638   1.00068
7751.8174   1.00020
7751.8710   0.99911
7751.9246   1.00323
7751.9782   1.00054
7752.0319   1.00156
7752.0855   1.00287
7752.1391   1.00379
7752.1927   1.00340
7752.2464   1.00211
7752.3000   1.00273
7752.3536   1.00204
7752.4072   1.00015
7752.4609   1.00296
7752.5145   0.99878
7752.5681   1.00359
7752.6218   1.00160
7752.6754   0.99851
7752.7290   1.00092
7752.7826   1.00203
7752.8363   1.00105
7752.8899   1.00226
7752.9435   0.99917
7752.9972   1.00108
7753.0508   0.99999
7753.1044   1.00020
7753.1580   0.99741
7753.2117   1.00081
7753.2653   0.99952
7753.3189   1.00023
7753.3726   1.00044
7753.4262   0.99815
7753.4798   1.00146
7753.5335   0.99946
7753.5871   0.99737
7753.6407   1.00098
7753.6944   1.00249
7753.7480   1.00329
7753.8016   1.00110
7753.8553   1.00051
7753.9089   1.00151
7753.9625   1.00262
7754.0162   0.99972
7754.0698   1.00003
7754.1235   1.00163
7754.1771   1.00014
7754.2307   0.99914
7754.2844   0.99945
7754.3380   0.99915
7754.3917   1.00046
7754.4453   1.00046
7754.4989   1.00257
7754.5526   1.00267
7754.6062   1.00237
7754.6599   1.00008
7754.7135   1.00228
7754.7671   0.99948
7754.8208   1.00168
7754.8744   1.00029
7754.9281   1.00069
7754.9817   0.99769
7755.0354   0.99789
7755.0890   1.00340
7755.1426   0.99800
7755.1963   0.99660
7755.2499   0.99600
7755.3036   0.99790
7755.3572   0.99840
7755.4109   0.99690
7755.4645   0.99640
7755.5182   0.99720
7755.5718   0.99330
7755.6255   0.99810
7755.6791   0.99290
7755.7328   0.99310
7755.7864   0.99560
7755.8401   0.99640
7755.8937   0.99630
7755.9474   0.99820
7756.0010   0.99460
7756.0547   0.99820
7756.1083   0.99940
7756.1620   0.99800
7756.2156   0.99639
7756.2693   0.99649
7756.3229   0.99769
7756.3766   0.99559
7756.4302   0.99949
7756.4839   0.99708
7756.5375   0.99378
7756.5912   0.99698
7756.6448   1.00128
7756.6985   0.99607
7756.7522   1.00007
7756.8058   0.99877
7756.8595   0.99776
7756.9131   0.99896
7756.9668   0.99636
7757.0204   0.99665
7757.0741   0.99785
7757.1278   0.99724
7757.1814   0.99814
7757.2351   0.99613
7757.2887   0.99643
7757.3424   0.99573
7757.3961   0.99632
7757.4497   0.99662
7757.5034   0.99761
7757.5570   0.99671
7757.6107   0.99710
7757.6644   0.99670
7757.7180   0.99979
7757.7717   0.99778
7757.8253   0.99838
7757.8790   0.99847
7757.9327   0.99977
7757.9863   1.00156
7758.0400   1.00136
7758.0937   0.99875
7758.1473   0.99814
7758.2010   1.00064
7758.2547   0.99903
7758.3083   0.99972
7758.3620   1.00042
7758.4157   1.00231
7758.4693   1.00130
7758.5230   1.00020
7758.5767   1.00349
7758.6303   1.00138
7758.6840   1.00218
7758.7377   0.99947
7758.7913   1.00256
7758.8450   0.99855
7758.8987   1.00165
7758.9524   1.00004
7759.0060   0.99983
7759.0597   1.00023
7759.1134   1.00322
7759.1670   1.00291
7759.2207   1.00040
7759.2744   1.00209
7759.3281   1.00118
7759.3817   1.00298
7759.4354   1.00077
7759.4891   1.00096
7759.5428   1.00075
7759.5964   1.00114
7759.6501   1.00194
7759.7038   1.00043
7759.7575   0.99982
7759.8111   1.00071
7759.8648   1.00000
7759.9185   1.00249
7759.9722   0.99888
7760.0259   1.00328
7760.0795   1.00427
7760.1332   0.99966
7760.1869   1.00245
7760.2406   1.00194
7760.2943   1.00303
7760.3479   0.99902
7760.4016   1.00001
7760.4553   0.99890
7760.5090   0.99839
7760.5627   0.99769
7760.6163   0.99748
7760.6700   0.99507
7760.7237   0.99736
7760.7774   0.99695
7760.8311   0.99934
7760.8848   0.99813
7760.9384   0.99862
7760.9921   1.00011
7761.0458   0.99900
7761.0995   0.99929
7761.1532   0.99688
7761.2069   0.99697
7761.2606   1.00096
7761.3142   1.00055
7761.3679   0.99965
7761.4216   0.99774
7761.4753   0.99733
7761.5290   0.99842
7761.5827   1.00051
7761.6364   0.99650
7761.6901   1.00149
7761.7438   1.00098
7761.7974   0.99817
7761.8511   1.00156
7761.9048   0.99995
7761.9585   1.00224
7762.0122   1.00023
7762.0659   0.99722
7762.1196   0.99911
7762.1733   1.00240
7762.2270   1.00189
7762.2807   0.99908
7762.3344   1.00147
7762.3881   1.00016
7762.4418   1.00125
7762.4955   1.00274
7762.5492   1.00593
7762.6029   1.00312
7762.6565   1.00231
7762.7102   1.00260
7762.7639   1.00169
7762.8176   0.99888
7762.8713   1.00027
7762.9250   0.99727
7762.9787   1.00086
7763.0324   1.00204
7763.0861   1.00073
7763.1398   1.00223
7763.1935   1.00112
7763.2472   1.00421
7763.3009   1.00080
7763.3546   1.00089
7763.4083   0.99878
7763.4620   0.99867
7763.5157   0.99896
7763.5694   1.00005
7763.6232   0.99904
7763.6769   1.00113
7763.7306   1.00142
7763.7843   0.99851
7763.8380   1.00200
7763.8917   1.00139
7763.9454   1.00188
7763.9991   0.99977
7764.0528   0.99886
7764.1065   1.00115
7764.1602   0.99934
7764.2139   0.99803
7764.2676   0.99792
7764.3213   0.99791
7764.3750   0.99860
7764.4287   0.99789
7764.4825   0.99928
7764.5362   1.00017
7764.5899   0.99956
7764.6436   1.00095
7764.6973   0.99984
7764.7510   0.99793
7764.8047   0.99922
7764.8584   0.99651
7764.9121   1.00200
7764.9659   0.99829
7765.0196   0.99728
7765.0733   0.99717
7765.1270   0.99506
7765.1807   0.99625
7765.2344   0.99594
7765.2881   0.99823
7765.3418   1.00062
7765.3956   0.99801
7765.4493   0.99980
7765.5030   0.99749
7765.5567   0.99908
7765.6104   0.99747
7765.6641   0.99876
7765.7179   0.99815
7765.7716   0.99774
7765.8253   1.00063
7765.8790   0.99902
7765.9327   1.00351
7765.9865   0.99890
7766.0402   1.00029
7766.0939   1.00028
7766.1476   0.99847
7766.2013   0.99936
7766.2551   0.99665
7766.3088   1.00114
7766.3625   0.99963
7766.4162   0.99902
7766.4700   1.00222
7766.5237   1.00081
7766.5774   1.00060
7766.6311   0.99989
7766.6848   0.99738
7766.7386   0.99927
7766.7923   1.00026
7766.8460   0.99865
7766.8998   0.99684
7766.9535   1.00023
7767.0072   0.99932
7767.0609   0.99751
7767.1147   0.99840
7767.1684   0.99969
7767.2221   1.00078
7767.2758   1.00047
7767.3296   1.00236
7767.3833   0.99935
7767.4370   0.99704
7767.4908   1.00013
7767.5445   0.99932
7767.5982   1.00081
7767.6520   1.00070
7767.7057   1.00050
7767.7594   1.00209
7767.8131   0.99918
7767.8669   1.00157
7767.9206   0.99906
7767.9743   1.00225
7768.0281   1.00014
7768.0818   1.00023
7768.1355   1.00162
7768.1893   0.99831
7768.2430   0.99830
7768.2968   0.99959
7768.3505   0.99938
7768.4042   1.00137
7768.4580   0.99896
7768.5117   1.00166
7768.5654   1.00135
7768.6192   1.00094
7768.6729   1.00143
7768.7267   1.00312
7768.7804   1.00271
7768.8341   0.99800
7768.8879   1.00189
7768.9416   1.00208
7768.9954   1.00228
7769.0491   1.00097
7769.1028   1.00386
7769.1566   0.99995
7769.2103   1.00444
7769.2641   1.00233
7769.3178   1.00122
7769.3715   1.00301
7769.4253   1.00160
7769.4790   1.00250
7769.5328   0.99919
7769.5865   0.99868
7769.6403   1.00147
7769.6940   1.00036
7769.7478   1.00305
7769.8015   1.00244
7769.8552   1.00103
7769.9090   1.00263
7769.9627   1.00012
7770.0165   0.99881
7770.0702   1.00410
7770.1240   1.00019
7770.1777   1.00208
7770.2315   1.00288
7770.2852   1.00357
7770.3390   0.99796
7770.3927   1.00065
7770.4465   1.00144
7770.5002   0.99493
7770.5540   1.00183
7770.6077   0.99832
7770.6615   0.99741
7770.7152   0.99840
7770.7690   0.99659
7770.8227   0.99879
7770.8765   0.99598
7770.9303   0.99507
7770.9840   0.99356
7771.0378   0.98955
7771.0915   0.98465
7771.1453   0.97144
7771.1990   0.96023
7771.2528   0.93982
7771.3065   0.92042
7771.3603   0.90181
7771.4141   0.87670
7771.4678   0.85769
7771.5216   0.84008
7771.5753   0.82458
7771.6291   0.81567
7771.6828   0.80316
7771.7366   0.80026
7771.7904   0.79415
7771.8441   0.79344
7771.8979   0.78733
7771.9516   0.78573
7772.0054   0.78942
7772.0592   0.78831
7772.1129   0.79190
7772.1667   0.79540
7772.2205   0.80129
7772.2742   0.81338
7772.3280   0.82227
7772.3817   0.83477
7772.4355   0.85026
7772.4893   0.87085
7772.5430   0.89205
7772.5968   0.91494
7772.6506   0.93503
7772.7043   0.95533
7772.7581   0.97252
7772.8119   0.98361
7772.8656   0.99041
7772.9194   0.99110
7772.9732   0.99829
7773.0269   0.99809
7773.0807   0.99758
7773.1345   0.99597
7773.1882   0.99927
7773.2420   0.99386
7773.2958   0.99186
7773.3496   0.98325
7773.4033   0.96374
7773.4571   0.95074
7773.5109   0.93163
7773.5646   0.91052
7773.6184   0.89152
7773.6722   0.87171
7773.7260   0.85561
7773.7797   0.84050
7773.8335   0.83039
7773.8873   0.82059
7773.9411   0.81468
7773.9948   0.81048
7774.0486   0.80927
7774.1024   0.80267
7774.1562   0.80256
7774.2099   0.79966
7774.2637   0.80565
7774.3175   0.80824
7774.3713   0.81074
7774.4250   0.81693
7774.4788   0.81973
7774.5326   0.82422
7774.5864   0.82812
7774.6402   0.82841
7774.6939   0.83061
7774.7477   0.83290
7774.8015   0.83690
7774.8553   0.83649
7774.9091   0.83799
7774.9628   0.84128
7775.0166   0.84168
7775.0704   0.84397
7775.1242   0.84067
7775.1780   0.84236
7775.2318   0.83696
7775.2855   0.83486
7775.3393   0.83415
7775.3931   0.83225
7775.4469   0.83354
7775.5007   0.83564
7775.5545   0.83763
7775.6083   0.84223
7775.6620   0.84722
7775.7158   0.85432
7775.7696   0.86132
7775.8234   0.87191
7775.8772   0.88181
7775.9310   0.89740
7775.9848   0.91490
7776.0386   0.93210
7776.0923   0.94829
7776.1461   0.96249
7776.1999   0.97868
7776.2537   0.98978
7776.3075   0.99278
7776.3613   0.99567
7776.4151   1.00047
7776.4689   0.99817
7776.5227   1.00156
7776.5765   0.99746
7776.6303   0.99945
7776.6841   0.99735
7776.7378   0.99865
7776.7916   0.99714
7776.8454   0.99684
7776.8992   0.99944
7776.9530   0.99593
7777.0068   1.00073
7777.0606   0.99993
7777.1144   0.99882
7777.1682   1.00382
7777.2220   1.00052
7777.2758   1.00231
7777.3296   0.99951
7777.3834   0.99811
7777.4372   0.99850
7777.4910   1.00040
7777.5448   0.99980
7777.5986   0.99720
7777.6524   0.99929
7777.7062   1.00089
7777.7600   0.99949
7777.8138   0.99878
7777.8676   0.99818
7777.9214   1.00098
7777.9752   0.99737
7778.0290   0.99977
7778.0828   0.99907
7778.1366   1.00147
7778.1904   1.00026
7778.2442   1.00226
7778.2980   1.00226
7778.3518   1.00286
7778.4056   1.00245
7778.4595   1.00335
7778.5133   0.99995
7778.5671   0.99974
7778.6209   1.00204
7778.6747   1.00014
7778.7285   1.00084
7778.7823   1.00243
7778.8361   1.00153
7778.8899   1.00243
7778.9437   1.00293
7778.9975   0.99852
7779.0513   0.99862
7779.1052   0.99992
7779.1590   0.99802
7779.2128   1.00271
7779.2666   0.99871
7779.3204   0.99981
7779.3742   1.00381
7779.4280   1.00150
7779.4818   1.00060
7779.5356   1.00170
7779.5895   1.00060
7779.6433   1.00240
7779.6971   1.00069
7779.7509   1.00069
7779.8047   0.99719
7779.8585   0.99389
7779.9124   0.99208
7779.9662   0.98758
7780.0200   0.98388
7780.0738   0.98118
7780.1276   0.98068
7780.1814   0.97967
7780.2353   0.97947
7780.2891   0.97897
7780.3429   0.97647
7780.3967   0.97796
7780.4505   0.97176
7780.5044   0.97486
7780.5582   0.97686
7780.6120   0.97556
7780.6658   0.97895
7780.7196   0.97775
7780.7735   0.97975
7780.8273   0.97665
7780.8811   0.98104
7780.9349   0.98394
7780.9887   0.98134
7781.0426   0.98674
7781.0964   0.98764
7781.1502   0.98933
7781.2040   0.99153
7781.2579   0.99693
7781.3117   0.99483
7781.3655   0.99873
7781.4193   0.99992
7781.4732   0.99612
7781.5270   0.99812
7781.5808   0.99782
7781.6347   1.00112
7781.6885   1.00141
7781.7423   0.99951
7781.7961   0.99861
7781.8500   0.99981
7781.9038   0.99670
7781.9576   0.99840
7782.0115   0.99770
7782.0653   1.00090
7782.1191   0.99940
7782.1730   1.00039
7782.2268   1.00199
7782.2806   0.99879
7782.3345   0.99909
7782.3883   0.99638
7782.4421   0.99818
7782.4960   0.99658
7782.5498   0.99598
7782.6036   0.99558
7782.6575   0.99417
7782.7113   0.99687
7782.7651   0.99487
7782.8190   0.99967
7782.8728   0.99606
7782.9266   0.99596
7782.9805   0.99836
7783.0343   0.99556
7783.0881   0.99665
7783.1420   0.99685
7783.1958   0.99435
7783.2497   0.99735
7783.3035   0.99784
7783.3573   0.99934
7783.4112   0.99684
7783.4650   0.99904
7783.5189   0.99983
7783.5727   0.99913
7783.6265   1.00223
7783.6804   0.99843
7783.7342   1.00112
7783.7881   0.99822
7783.8419   1.00102
7783.8958   1.00142
7783.9496   1.00101
7784.0035   0.99741
7784.0573   0.99831
7784.1111   1.00030
7784.1650   0.99670
7784.2188   0.99740
7784.2727   0.99900
7784.3265   0.99639
7784.3804   1.00119
7784.4342   0.99959
7784.4881   1.00048
7784.5419   1.00038
7784.5958   1.00058
7784.6496   1.00338
7784.7035   1.00247
7784.7573   1.00167
7784.8112   0.99877
7784.8650   1.00086
7784.9189   1.00216
7784.9727   1.00316
7785.0266   1.00455
7785.0804   1.00075
7785.1343   1.00305
7785.1881   1.00094
7785.2420   1.00004
7785.2958   0.99904
7785.3497   0.99903
7785.4035   1.00233
7785.4574   0.99723
7785.5112   0.99982
7785.5651   1.00052
7785.6190   1.00452
7785.6728   1.00071
7785.7267   0.99781
7785.7805   0.99870
7785.8344   0.99920
7785.8882   1.00090
7785.9421   1.00119
7785.9959   0.99959
7786.0498   0.99719
7786.1037   1.00528
7786.1575   0.99988
7786.2114   0.99777
7786.2652   0.99777
7786.3191   1.00057
7786.3730   0.99976
7786.4268   0.99846
7786.4807   1.00095
7786.5345   0.99975
7786.5884   1.00175
7786.6423   0.99924
7786.6961   0.99814
7786.7500   0.99783
7786.8039   1.00113
7786.8577   0.99902
7786.9116   1.00232
7786.9655   1.00021
7787.0193   1.00411
7787.0732   1.00250
7787.1271   1.00200
7787.1809   1.00270
7787.2348   1.00029
7787.2887   1.00639
7787.3425   1.00378
7787.3964   1.00308
7787.4503   1.00267
7787.5041   1.00147
7787.5580   1.00396
7787.6119   1.00186
7787.6657   1.00445
7787.7196   1.00505
7787.7735   1.00374
7787.8273   1.00393
7787.8812   1.00173
7787.9351   1.00302
7787.9890   1.00022
7788.0428   1.00281
7788.0967   1.00141
7788.1506   0.99700
7788.2044   1.00070
7788.2583   1.00149
7788.3122   1.00188
7788.3661   0.99958
7788.4199   0.99797
7788.4738   1.00097
7788.5277   0.99526
7788.5816   0.99946
7788.6354   0.99465
7788.6893   0.99924
7788.7432   0.99354
7788.7971   0.99583
7788.8510   0.99482
7788.9048   0.99212
7788.9587   0.99431
7789.0126   0.99401
7789.0665   0.99330
7789.1203   0.99740
7789.1742   0.99679
7789.2281   0.99748
7789.2820   0.99338
7789.3359   0.99537
7789.3898   0.99517
7789.4436   0.99666
7789.4975   0.99946
7789.5514   0.99735
7789.6053   1.00034
7789.6592   0.99744
7789.7130   0.99943
7789.7669   0.99783
7789.8208   0.99552
7789.8747   1.00142
7789.9286   0.99811
7789.9825   0.99861
7790.0364   0.99850
7790.0902   0.99890
7790.1441   0.99709
7790.1980   0.99709
7790.2519   1.00019
7790.3058   0.99838
7790.3597   0.99918
7790.4136   0.99537
7790.4675   0.99507
7790.5214   0.99617
7790.5752   0.99396
7790.6291   0.99866
7790.6830   0.99605
7790.7369   0.99945
7790.7908   0.99925
7790.8447   0.99435
7790.8986   0.99904
7790.9525   0.99754
7791.0064   0.99884
7791.0603   0.99774
7791.1142   0.99793
7791.1681   1.00113
7791.2219   1.00073
7791.2758   1.00083
7791.3297   1.00023
7791.3836   1.00003
7791.4375   0.99712
7791.4914   0.99622
7791.5453   0.99782
7791.5992   0.99532
7791.6531   0.99782
7791.7070   0.99572
7791.7609   1.00172
7791.8148   0.99982
7791.8687   0.99982
7791.9226   0.99653
7791.9765   0.99763
7792.0304   0.99683
7792.0843   0.99263
7792.1382   0.99783
7792.1921   0.99323
7792.2460   0.99654
7792.2999   0.99334
7792.3538   1.00044
7792.4077   0.99505
7792.4616   0.99955
7792.5155   1.00025
7792.5694   0.99896
7792.6233   0.99766
7792.6772   0.99797
7792.7311   0.99787
7792.7850   0.99628
7792.8389   0.99668
7792.8928   1.00029
7792.9468   0.99579
7793.0007   0.99880
7793.0546   0.99451
7793.1085   0.99622
7793.1624   0.99932
7793.2163   0.99963
7793.2702   0.99694
7793.3241   0.99455
7793.3780   0.99896
7793.4319   0.99716
7793.4858   0.99757
7793.5397   0.99878
7793.5937   0.99999
7793.6476   0.99891
7793.7015   0.99702
7793.7554   0.99893
7793.8093   0.99904
7793.8632   0.99665
7793.9171   1.00097
7793.9710   0.99698
7794.0250   0.99809
7794.0789   0.99960
7794.1328   1.00172
7794.1867   0.99583
7794.2406   1.00275
7794.2945   1.00266
7794.3484   1.00118
7794.4024   1.00200
7794.4563   1.00011
7794.5102   0.99963
7794.5641   1.00165
7794.6180   1.00087
7794.6719   1.00518
7794.7259   1.00320
7794.7798   1.00372
7794.8337   1.00574
7794.8876   1.00356
7794.9415   1.00018
7794.9955   1.00260
7795.0494   1.00092
7795.1033   0.99995
7795.1572   0.99817
7795.2111   0.99849
7795.2651   0.99872
7795.3190   1.00104
7795.3729   1.00026
7795.4268   1.00089
7795.4808   1.00031
7795.5347   1.00234
7795.5886   1.00267
7795.6425   1.00119
7795.6965   1.00072
7795.7504   0.99855
7795.8043   1.00108
7795.8582   1.00001
7795.9122   0.99754
7795.9661   1.00057
7796.0200   1.00060
7796.0739   0.99943
7796.1279   1.00136
7796.1818   0.99909
7796.2357   1.00303
7796.2897   1.00096
7796.3436   1.00499
7796.3975   1.00653
7796.4514   1.00446
7796.5054   1.00310
7796.5593   1.00054
7796.6132   1.00307
7796.6672   1.00251
7796.7211   0.99785
7796.7750   1.00079
7796.8290   1.00033
7796.8829   0.99737
7796.9368   0.99781
7796.9908   0.99785
7797.0447   0.99449
7797.0986   0.99253
7797.1526   0.99258
7797.2065   0.99342
7797.2604   0.99207
7797.3144   0.99131
7797.3683   0.99326
7797.4223   0.99060
7797.4762   0.99445
7797.5301   0.99500
7797.5841   0.98835
7797.6380   0.99299
7797.6919   0.99144
7797.7459   0.99069
7797.7998   0.99295
7797.8538   0.99290
7797.9077   0.98725
7797.9616   0.99310
7798.0156   0.99396
7798.0695   0.99071
7798.1235   0.99787
7798.1774   0.99772
7798.2314   0.99518
7798.2853   0.99874
7798.3392   0.99749
7798.3932   1.00105
7798.4471   1.00101
7798.5011   0.99857
7798.5550   0.99703
7798.6090   1.00150
7798.6629   1.00166
7798.7169   0.99932
7798.7708   0.99788
7798.8248   0.99745
7798.8787   1.00211
7798.9326   0.99508
7798.9866   0.99745
7799.0405   1.00482
7799.0945   0.99799
7799.1484   1.00215
7799.2024   0.99772
7799.2563   0.99909
7799.3103   0.99947
7799.3642   1.00044
7799.4182   0.99951
7799.4721   0.99209
7799.5261   1.00116
7799.5800   0.99574
7799.6340   0.99401
7799.6880   0.99579
7799.7419   0.99657
7799.7959   0.99815
7799.8498   0.99943
7799.9038   0.99451
7799.9577   0.99339
7800.0117   0.98827
7800.0656   0.99716
7800.1196   0.99314
7800.1735   0.99192
7800.2275   0.99491
7800.2815   0.99800
7800.3354   0.99878
7800.3894   0.99417
7800.4433   0.99656
7800.4973   0.99805
7800.5512   0.99684
7800.6052   0.99644
7800.6592   1.00173
7800.7131   1.00052
7800.7671   0.99822
7800.8210   1.00011
7800.8750   0.99991
7800.9290   1.00241
7800.9829   1.00210
7801.0369   1.00100
7801.0909   0.99650
7801.1448   0.99681
7801.1988   1.00321
7801.2527   0.99721
7801.3067   0.99951
7801.3607   1.00452
7801.4146   1.00353
7801.4686   1.00103
% ---------- yzcas2_53505400.txt ---------- (following 1000 lines)
5347.5052   1.01159
5347.5595   0.99480
5347.6137   1.00992
5347.6680   0.97303
5347.7222   1.00115
5347.7765   0.99007
5347.8307   1.00299
5347.8850   1.03941
5347.9392   0.98254
5347.9935   1.01736
5348.0478   0.97759
5348.1020   0.96292
5348.1563   0.91106
5348.2105   0.86449
5348.2648   0.82333
5348.3191   0.81937
5348.3733   0.83511
5348.4276   0.85855
5348.4819   0.91370
5348.5361   0.95324
5348.5904   0.96129
5348.6447   1.00774
5348.6989   0.99569
5348.7532   1.01605
5348.8075   1.00220
5348.8617   0.97416
5348.9160   0.98562
5348.9703   1.01848
5349.0245   1.00885
5349.0788   1.00031
5349.1331   0.98498
5349.1873   0.99085
5349.2416   0.96851
5349.2959   0.89359
5349.3502   0.85986
5349.4044   0.78324
5349.4587   0.79901
5349.5130   0.82849
5349.5672   0.86397
5349.6215   0.85826
5349.6758   0.87644
5349.7301   0.89473
5349.7844   0.87681
5349.8386   0.92040
5349.8929   0.92800
5349.9472   0.98529
5350.0015   0.98718
5350.0557   0.99258
5350.1100   0.98318
5350.1643   0.96898
5350.2186   0.99808
5350.2729   0.98988
5350.3271   0.99389
5350.3814   0.99489
5350.4357   0.97690
5350.4900   0.97421
5350.5443   0.96842
5350.5986   1.00003
5350.6529   0.98795
5350.7071   1.01186
5350.7614   0.99248
5350.8157   0.96410
5350.8700   0.98122
5350.9243   0.98905
5350.9786   0.98307
5351.0329   0.98559
5351.0872   0.98062
5351.1415   0.98135
5351.1957   0.97728
5351.2500   0.99371
5351.3043   1.00595
5351.3586   1.03178
5351.4129   0.99962
5351.4672   0.99896
5351.5215   0.98209
5351.5758   0.99204
5351.6301   1.00468
5351.6844   1.01772
5351.7387   1.02587
5351.7930   1.01011
5351.8473   1.04206
5351.9016   1.01221
5351.9559   1.02036
5352.0102   1.00492
5352.0645   1.01297
5352.1188   1.00533
5352.1731   0.99568
5352.2274   1.01884
5352.2817   1.02550
5352.3360   1.00566
5352.3903   1.01973
5352.4446   1.02159
5352.4989   1.01536
5352.5532   1.01332
5352.6075   1.01349
5352.6618   1.01556
5352.7161   1.01523
5352.7704   1.00770
5352.8247   1.01918
5352.8790   1.00955
5352.9333   1.00893
5352.9877   0.99661
5353.0420   1.01789
5353.0963   0.97657
5353.1506   0.99065
5353.2049   0.93143
5353.2592   0.89502
5353.3135   0.83770
5353.3678   0.82309
5353.4222   0.82108
5353.4765   0.82236
5353.5308   0.86106
5353.5851   0.89485
5353.6394   0.91854
5353.6937   0.95154
5353.7480   0.98273
5353.8024   1.00433
5353.8567   0.98653
5353.9110   0.99592
5353.9653   0.99203
5354.0196   1.00773
5354.0740   1.00713
5354.1283   0.99813
5354.1826   1.00264
5354.2369   0.99825
5354.2912   1.00255
5354.3456   1.00936
5354.3999   0.98217
5354.4542   1.00898
5354.5085   0.99730
5354.5629   0.99001
5354.6172   0.99502
5354.6715   0.98164
5354.7258   0.99985
5354.7802   1.00897
5354.8345   0.98249
5354.8888   1.00101
5354.9432   0.98473
5354.9975   0.97795
5355.0518   0.99288
5355.1062   0.97860
5355.1605   0.98903
5355.2148   0.98275
5355.2691   0.99598
5355.3235   0.99761
5355.3778   0.99284
5355.4321   0.98067
5355.4865   0.97990
5355.5408   0.98073
5355.5952   0.98657
5355.6495   0.96330
5355.7038   0.98164
5355.7582   0.99798
5355.8125   0.96431
5355.8668   0.96795
5355.9212   1.00029
5355.9755   0.98963
5356.0299   1.00677
5356.0842   0.97741
5356.1385   1.00516
5356.1929   0.99690
5356.2472   0.99805
5356.3016   0.99779
5356.3559   1.00684
5356.4103   0.99759
5356.4646   1.01104
5356.5189   1.01039
5356.5733   0.99984
5356.6276   1.00139
5356.6820   1.00664
5356.7363   0.97789
5356.7907   1.00185
5356.8450   0.99240
5356.8994   0.99886
5356.9537   0.97992
5357.0081   0.99797
5357.0624   1.00773
5357.1168   0.97229
5357.1711   0.98045
5357.2255   0.98231
5357.2798   0.99287
5357.3342   0.99963
5357.3885   0.99310
5357.4429   0.98096
5357.4973   0.99063
5357.5516   1.00959
5357.6060   1.00146
5357.6603   1.00682
5357.7147   0.98409
5357.7690   1.01466
5357.8234   0.98233
5357.8778   0.99520
5357.9321   1.00227
5357.9865   0.99954
5358.0408   1.01771
5358.0952   0.98058
5358.1496   0.99856
5358.2039   0.97783
5358.2583   0.99241
5358.3126   0.99488
5358.3670   1.01026
5358.4214   1.01313
5358.4757   0.99781
5358.5301   1.01129
5358.5845   0.99417
5358.6388   1.00335
5358.6932   1.00833
5358.7476   1.00971
5358.8019   1.02229
5358.8563   1.01107
5358.9107   1.02625
5358.9650   1.02014
5359.0194   1.02842
5359.0738   1.02950
5359.1282   1.02139
5359.1825   0.99767
5359.2369   1.01426
5359.2913   1.01004
5359.3457   1.01833
5359.4000   1.01922
5359.4544   1.02591
5359.5088   1.00639
5359.5632   1.00668
5359.6175   1.00657
5359.6719   0.99806
5359.7263   0.96835
5359.7807   0.98454
5359.8350   0.97214
5359.8894   0.99533
5359.9438   0.98162
5359.9982   0.99061
5360.0526   0.99380
5360.1069   1.00520
5360.1613   0.97179
5360.2157   1.00879
5360.2701   0.99228
5360.3245   1.00468
5360.3789   0.98767
5360.4332   0.99567
5360.4876   0.99727
5360.5420   1.00506
5360.5964   0.99206
5360.6508   0.99566
5360.7052   1.00126
5360.7596   0.98705
5360.8140   0.99545
5360.8683   1.00805
5360.9227   0.99805
5360.9771   0.99825
5361.0315   0.99955
5361.0859   1.01525
5361.1403   1.02005
5361.1947   1.00665
5361.2491   0.98925
5361.3035   0.96756
5361.3579   0.97906
5361.4123   0.95136
5361.4667   0.93926
5361.5211   0.92887
5361.5755   0.92557
5361.6298   0.90857
5361.6842   0.93868
5361.7386   0.93538
5361.7930   0.95488
5361.8474   0.95089
5361.9018   0.95559
5361.9562   0.99060
5362.0106   0.96310
5362.0650   0.96871
5362.1194   0.98991
5362.1738   0.96812
5362.2283   0.99072
5362.2827   0.98873
5362.3371   0.99044
5362.3915   0.96494
5362.4459   0.98185
5362.5003   0.96445
5362.5547   0.95386
5362.6091   0.90597
5362.6635   0.86588
5362.7179   0.79828
5362.7723   0.74189
5362.8267   0.68800
5362.8811   0.71160
5362.9355   0.71191
5362.9900   0.77992
5363.0444   0.83863
5363.0988   0.91053
5363.1532   0.96734
5363.2076   0.97215
5363.2620   0.96456
5363.3164   0.99897
5363.3708   0.98847
5363.4253   1.01008
5363.4797   1.01259
5363.5341   1.01170
5363.5885   1.02541
5363.6429   1.00561
5363.6973   1.02452
5363.7518   0.98933
5363.8062   0.99634
5363.8606   1.00525
5363.9150   1.00045
5363.9694   1.01046
5364.0239   1.00367
5364.0783   0.99028
5364.1327   0.99069
5364.1871   0.97619
5364.2416   0.96760
5364.2960   0.99301
5364.3504   0.95862
5364.4048   0.98882
5364.4593   0.98093
5364.5137   0.98464
5364.5681   0.96024
5364.6225   0.92535
5364.6770   0.89826
5364.7314   0.82246
5364.7858   0.78237
5364.8402   0.73488
5364.8947   0.69168
5364.9491   0.74679
5365.0035   0.82630
5365.0580   0.83610
5365.1124   0.87161
5365.1668   0.91581
5365.2213   0.93782
5365.2757   0.88052
5365.3301   0.88043
5365.3846   0.84853
5365.4390   0.83284
5365.4934   0.85644
5365.5479   0.88554
5365.6023   0.93445
5365.6568   0.98815
5365.7112   0.99216
5365.7656   1.00896
5365.8201   1.02486
5365.8745   1.01676
5365.9290   1.00426
5365.9834   1.02627
5366.0378   1.00767
5366.0923   1.00217
5366.1467   1.00447
5366.2012   1.01077
5366.2556   1.01527
5366.3101   1.01777
5366.3645   0.98697
5366.4189   1.02327
5366.4734   1.00457
5366.5278   1.01787
5366.5823   1.00557
5366.6367   1.01787
5366.6912   0.98717
5366.7456   1.01707
5366.8001   0.98066
5366.8545   0.98966
5366.9090   0.96366
5366.9634   0.98086
5367.0179   0.98485
5367.0723   0.98145
5367.1268   0.95855
5367.1812   0.95194
5367.2357   0.91554
5367.2901   0.86843
5367.3446   0.80083
5367.3991   0.76823
5367.4535   0.71842
5367.5080   0.71192
5367.5624   0.75521
5367.6169   0.81140
5367.6713   0.86700
5367.7258   0.94029
5367.7803   0.97098
5367.8347   0.99888
5367.8892   0.99867
5367.9436   0.99696
5367.9981   0.99975
5368.0526   1.00555
5368.1070   0.99544
5368.1615   0.98823
5368.2160   0.97512
5368.2704   0.98271
5368.3249   0.98920
5368.3794   0.98089
5368.4338   0.97948
5368.4883   0.96437
5368.5428   0.99206
5368.5972   0.98925
5368.6517   0.98934
5368.7062   1.00483
5368.7606   0.96662
5368.8151   0.97661
5368.8696   0.98239
5368.9240   0.97988
5368.9785   0.98747
5369.0330   0.97526
5369.0875   0.99154
5369.1419   0.98743
5369.1964   0.96262
5369.2509   0.96880
5369.3054   0.98439
5369.3598   0.93977
5369.4143   0.94786
5369.4688   0.92634
5369.5233   0.92973
5369.5777   0.92491
5369.6322   0.90160
5369.6867   0.90948
5369.7412   0.87616
5369.7956   0.81105
5369.8501   0.76173
5369.9046   0.69211
5369.9591   0.66770
5370.0136   0.68228
5370.0681   0.71996
5370.1225   0.78884
5370.1770   0.83752
5370.2315   0.91870
5370.2860   0.94679
5370.3405   0.95877
5370.3950   0.96945
5370.4495   0.97353
5370.5039   0.95321
5370.5584   0.97639
5370.6129   0.98497
5370.6674   0.97164
5370.7219   0.99822
5370.7764   0.98440
5370.8309   0.98788
5370.8854   1.00676
5370.9399   0.97773
5370.9943   0.98241
5371.0488   0.98229
5371.1033   0.99006
5371.1578   0.95794
5371.2123   0.90262
5371.2668   0.86549
5371.3213   0.76367
5371.3758   0.68754
5371.4303   0.61562
5371.4848   0.59179
5371.5393   0.56867
5371.5938   0.64664
5371.6483   0.73502
5371.7028   0.83419
5371.7573   0.90456
5371.8118   0.95854
5371.8663   0.96651
5371.9208   0.97628
5371.9753   0.98015
5372.0298   0.99153
5372.0843   0.98790
5372.1388   0.97897
5372.1933   1.00754
5372.2478   1.00491
5372.3023   1.00058
5372.3568   0.98405
5372.4113   1.00172
5372.4658   1.00699
5372.5203   1.01506
5372.5749   1.00923
5372.6294   0.97670
5372.6839   0.99676
5372.7384   1.00523
5372.7929   1.01660
5372.8474   1.01877
5372.9019   1.02274
5372.9564   1.01050
5373.0109   0.99537
5373.0655   1.02114
5373.1200   1.01560
5373.1745   1.00377
5373.2290   1.02913
5373.2835   1.00600
5373.3380   1.01256
5373.3925   1.00753
5373.4471   0.96899
5373.5016   0.95856
5373.5561   0.94032
5373.6106   0.90918
5373.6651   0.87195
5373.7197   0.87221
5373.7742   0.88967
5373.8287   0.89163
5373.8832   0.92870
5373.9377   0.97686
5373.9923   0.98582
5374.0468   1.00568
5374.1013   0.98444
5374.1558   1.01090
5374.2104   0.99486
5374.2649   1.00202
5374.3194   1.02288
5374.3739   1.02594
5374.4285   1.00170
5374.4830   1.03946
5374.5375   1.00352
5374.5920   0.99078
5374.6466   0.99783
5374.7011   1.00509
5374.7556   1.02355
5374.8102   1.00670
5374.8647   1.01236
5374.9192   0.99272
5374.9738   0.99497
5375.0283   1.02353
5375.0828   1.01029
5375.1374   0.99164
5375.1919   0.98970
5375.2464   1.00095
5375.3010   0.99870
5375.3555   1.01806
5375.4100   1.01211
5375.4646   0.99997
5375.5191   1.00842
5375.5736   1.00957
5375.6282   1.00192
5375.6827   1.00038
5375.7373   0.99743
5375.7918   0.99468
5375.8463   0.99303
5375.9009   1.01478
5375.9554   0.99663
5376.0100   0.97418
5376.0645   0.99123
5376.1191   0.99108
5376.1736   0.99423
5376.2282   1.00738
5376.2827   0.99123
5376.3372   1.01488
5376.3918   0.97653
5376.4463   1.01987
5376.5009   0.98492
5376.5554   1.00967
5376.6100   0.98042
5376.6645   0.98296
5376.7191   0.99161
5376.7736   0.98015
5376.8282   1.00110
5376.8827   0.95715
5376.9373   1.00249
5376.9918   0.99943
5377.0464   0.98648
5377.1009   0.99912
5377.1555   0.98467
5377.2101   0.99831
5377.2646   0.98225
5377.3192   1.01390
5377.3737   0.98054
5377.4283   0.98698
5377.4828   0.96292
5377.5374   0.97567
5377.5920   0.93401
5377.6465   0.95325
5377.7011   0.94439
5377.7556   0.96333
5377.8102   0.97067
5377.8648   0.96371
5377.9193   0.96995
5377.9739   0.97659
5378.0284   0.99813
5378.0830   0.99387
5378.1376   0.99690
5378.1921   0.97934
5378.2467   0.98938
5378.3013   0.97602
5378.3558   1.01035
5378.4104   1.00459
5378.4650   0.99213
5378.5195   0.99226
5378.5741   0.99910
5378.6287   0.98863
5378.6833   1.00867
5378.7378   1.00630
5378.7924   0.99884
5378.8470   1.01227
5378.9015   1.01621
5378.9561   1.00044
5379.0107   1.01327
5379.0653   1.02061
5379.1198   1.00304
5379.1744   0.98937
5379.2290   1.03390
5379.2836   1.00183
5379.3381   1.03187
5379.3927   0.95600
5379.4473   0.96483
5379.5019   0.92036
5379.5564   0.92669
5379.6110   0.90372
5379.6656   0.90115
5379.7202   0.96707
5379.7748   0.97850
5379.8294   0.99253
5379.8839   1.00406
5379.9385   1.02059
5379.9931   1.01431
5380.0477   0.99604
5380.1023   1.01577
5380.1569   0.96419
5380.2114   0.94212
5380.2660   0.91315
5380.3206   0.88287
5380.3752   0.90440
5380.4298   0.91592
5380.4844   0.91285
5380.5390   0.94127
5380.5936   0.97779
5380.6481   1.00492
5380.7027   0.99004
5380.7573   0.92486
5380.8119   0.93219
5380.8665   0.89841
5380.9211   0.84153
5380.9757   0.82985
5381.0303   0.82327
5381.0849   0.86799
5381.1395   0.86871
5381.1941   0.90073
5381.2487   0.94225
5381.3033   0.96707
5381.3579   1.01339
5381.4125   1.02141
5381.4671   1.01333
5381.5217   0.99625
5381.5763   0.99517
5381.6309   1.00248
5381.6855   0.99230
5381.7401   0.99872
5381.7947   1.00073
5381.8493   1.00565
5381.9039   1.00937
5381.9585   0.98378
5382.0131   0.99320
5382.0677   0.97971
5382.1223   0.96903
5382.1769   0.98314
5382.2315   0.98626
5382.2861   0.99247
5382.3407   0.95028
5382.3953   0.98369
5382.4499   0.99321
5382.5045   1.01412
5382.5591   1.01823
5382.6137   0.98714
5382.6684   0.99535
5382.7230   1.00276
5382.7776   1.00808
5382.8322   1.01199
5382.8868   1.00059
5382.9414   0.98930
5382.9960   0.99001
5383.0506   0.98122
5383.1053   0.93823
5383.1599   0.90124
5383.2145   0.83075
5383.2691   0.74655
5383.3237   0.70796
5383.3783   0.65217
5383.4330   0.70477
5383.4876   0.73518
5383.5422   0.81969
5383.5968   0.88599
5383.6514   0.93420
5383.7061   0.96750
5383.7607   0.97881
5383.8153   0.98271
5383.8699   0.98881
5383.9246   0.97672
5383.9792   1.03212
5384.0338   1.01932
5384.0884   0.98683
5384.1431   1.01623
5384.1977   0.98503
5384.2523   0.99913
5384.3069   1.00933
5384.3616   1.01263
5384.4162   1.01373
5384.4708   0.99763
5384.5254   1.01053
5384.5801   1.02573
5384.6347   1.03423
5384.6893   1.01733
5384.7440   1.03833
5384.7986   0.97423
5384.8532   1.00103
5384.9079   1.00162
5384.9625   0.99902
5385.0171   1.02142
5385.0718   0.98922
5385.1264   1.00941
5385.1810   1.00061
5385.2357   1.01791
5385.2903   0.98970
5385.3449   1.01110
5385.3996   0.99229
5385.4542   1.02619
5385.5089   0.98909
5385.5635   0.99518
5385.6181   0.99207
5385.6728   1.01857
5385.7274   1.00636
5385.7821   1.01676
5385.8367   0.99715
5385.8914   0.99534
5385.9460   1.00514
5386.0006   1.00873
5386.0553   1.00762
5386.1099   1.00952
5386.1646   0.98441
5386.2192   0.98510
5386.2739   0.97330
5386.3285   0.95089
5386.3832   0.98538
5386.4378   0.98917
5386.4925   0.98976
5386.5471   0.99566
5386.6018   1.00605
5386.6564   1.01964
5386.7111   0.99343
5386.7657   0.99242
5386.8204   0.99391
5386.8750   1.01280
5386.9297   0.98899
5386.9843   0.99229
5387.0390   0.97747
5387.0936   1.00196
5387.1483   0.98936
5387.2030   0.98615
5387.2576   1.00014
5387.3123   0.99343
5387.3669   0.99052
5387.4216   0.98751
5387.4762   0.97150
5387.5309   0.99119
5387.5856   0.96967
5387.6402   0.97946
5387.6949   0.98585
5387.7496   1.01804
5387.8042   1.00813
5387.8589   0.99842
5387.9135   1.02571
5387.9682   1.00640
5388.0229   1.02289
5388.0775   0.96908
5388.1322   1.01817
5388.1869   0.98476
5388.2415   0.99574
5388.2962   1.00543
5388.3509   0.98952
5388.4055   1.00521
5388.4602   1.00790
5388.5149   0.99649
5388.5695   0.98758
5388.6242   1.01277
5388.6789   0.98356
5388.7336   0.99575
5388.7882   1.01203
5388.8429   1.00422
5388.8976   0.99291
5388.9523   1.00730
5389.0069   1.00719
5389.0616   1.00598
5389.1163   0.98137
5389.1710   0.98396
5389.2256   0.99055
5389.2803   0.95804
5389.3350   0.90882
5389.3897   0.86981
5389.4443   0.82970
5389.4990   0.82149
5389.5537   0.83198
5389.6084   0.86157
5389.6631   0.91286
5389.7178   0.92955
5389.7724   0.98404
5389.8271   0.97913
5389.8818   1.00022
5389.9365   1.00561
5389.9912   0.99140
5390.0459   1.00479
5390.1005   0.98238
5390.1552   0.98477
5390.2099   1.00106
5390.2646   1.00275
5390.3193   0.97844
5390.3740   0.96243
5390.4287   0.94172
5390.4834   0.97172
5390.5380   0.95671
5390.5927   1.00680
5390.6474   0.95599
5390.7021   1.00318
5390.7568   0.96988
5390.8115   0.98677
5390.8662   1.01276
5390.9209   0.99965
5390.9756   1.01054
5391.0303   1.00734
5391.0850   1.01673
5391.1397   1.00752
5391.1944   0.98562
5391.2491   0.95781
5391.3038   0.96530
5391.3585   0.91250
5391.4132   0.83219
5391.4679   0.85629
5391.5226   0.85078
5391.5773   0.87297
5391.6320   0.89027
5391.6867   0.92146
5391.7414   0.96656
5391.7961   0.96846
5391.8508   0.97585
5391.9055   1.01535
5391.9602   1.02144
5392.0149   0.99264
5392.0696   1.00374
5392.1243   1.00243
5392.1790   1.00163
5392.2337   0.99363
5392.2884   1.01243
5392.3431   1.02393
5392.3978   1.00472
5392.4526   0.99142
5392.5073   0.99292
5392.5620   0.98092
5392.6167   1.02102
5392.6714   0.99782
5392.7261   0.98192
5392.7808   0.99292
5392.8355   1.01102
5392.8903   1.00822
5392.9450   0.92772
5392.9997   0.90482
5393.0544   0.83822
5393.1091   0.75633
5393.1638   0.76063
5393.2186   0.73253
5393.2733   0.75454
5393.3280   0.85844
5393.3827   0.87884
5393.4374   0.96195
5393.4921   0.95615
5393.5469   0.97916
5393.6016   0.99266
5393.6563   0.99967
5393.7110   0.99088
5393.7658   0.97838
5393.8205   1.01839
5393.8752   0.99480
5393.9299   0.99830
5393.9847   0.97271
5394.0394   1.01012
5394.0941   0.98983
5394.1488   0.96844
5394.2036   0.99395
5394.2583   1.02166
5394.3130   0.97507
5394.3677   0.97378
5394.4225   0.98849
5394.4772   0.97990
5394.5319   0.97221
5394.5867   0.99343
5394.6414   0.95614
5394.6961   0.95285
5394.7509   0.96446
5394.8056   0.99908
5394.8603   1.02549
5394.9151   1.01011
5394.9698   0.98272
5395.0245   0.99694
5395.0793   0.98946
5395.1340   0.95557
5395.1887   0.97379
5395.2435   0.97151
5395.2982   0.94423
5395.3530   0.98985
5395.4077   0.94257
5395.4624   1.01899
5395.5172   0.98651
5395.5719   1.01633
5395.6267   0.96715
5395.6814   1.03237
5395.7362   1.00329
5395.7909   1.00652
5395.8456   0.99114
5395.9004   1.02716
5395.9551   0.98769
5396.0099   1.00751
5396.0646   1.01484
5396.1194   1.01996
5396.1741   0.98429
5396.2289   0.99952
5396.2836   0.98575
5396.3384   0.99917
5396.3931   1.02300
5396.4479   1.02833
5396.5026   1.01966
5396.5574   1.03479
5396.6121   0.99623
5396.6669   1.00086
5396.7216   1.00019
5396.7764   1.01142
5396.8311   1.00066
5396.8859   0.94619
5396.9406   0.89562
5396.9954   0.81736
5397.0502   0.74290
5397.1049   0.69183
5397.1597   0.67807
5397.2144   0.67081
5397.2692   0.75225
5397.3239   0.83368
5397.3787   0.89432
5397.4335   0.96586
5397.4882   0.94141
5397.5430   1.01215
5397.5977   0.92709
5397.6525   0.92623
5397.7073   0.96608
5397.7620   1.06132
5397.8168   1.03837
5397.8716   1.05571
5397.9263   1.00686
5397.9811   1.00380
5398.0359   0.98665
5398.0906   0.94360
5398.1454   0.94455
5398.2002   0.88070
5398.2549   0.85095
5398.3097   0.85800
5398.3645   0.89985
5398.4192   0.90570
5398.4740   0.93326
5398.5288   0.94581
5398.5836   0.96497
5398.6383   0.99102
5398.6931   1.01268
5398.7479   1.00993
5398.8026   0.99859
5398.8574   1.04645
5398.9122   0.96821
5398.9670   1.00477
5399.0218   0.99763
5399.0765   0.99489
5399.1313   0.99695
5399.1861   0.96152
5399.2409   1.03178
5399.2956   0.98044
5399.3504   0.96331
5399.4052   0.98447
5399.4600   0.95184
5399.5148   0.96091
5399.5695   0.97798
5399.6243   0.92645
5399.6791   0.99352
5399.7339   0.98409
5399.7887   0.97736
5399.8435   0.99013
5399.8982   1.01180
5399.9530   0.99758
5400.0078   0.99485
5400.0626   0.97733
5400.1174   0.98490
5400.1722   0.97148
5400.2270   0.98226
5400.2818   0.92844
5400.3366   0.91412
5400.3913   0.86720
5400.4461   0.77638
5400.5009   0.68816
5400.5557   0.75575
5400.6105   0.77073
5400.6653   0.84262
5400.7201   0.87740
5400.7749   0.88679
5400.8297   0.93268
5400.8845   0.97276
5400.9393   0.94175
5400.9941   0.97704
5401.0489   1.03693
5401.1037   0.95423
5401.1585   1.04332
5401.2133   1.00351
5401.2681   1.01761
5401.3229   0.96240
5401.3777   0.97610
5401.4325   0.98310
5401.4873   0.97710
5401.5421   0.99290
5401.5969   1.03650
5401.6517   1.01170
5401.7065   1.00430
5401.7613   1.00410
5401.8161   0.96321
5401.8709   1.01791
5401.9257   0.93192
5401.9805   0.93023
% ---------- yzcas2_61306180.txt ---------- (following 1000 lines)
6127.1399   1.07205
6127.1948   1.02613
6127.2498   0.99691
6127.3047   1.00448
6127.3596   0.99126
6127.4146   0.99483
6127.4695   0.99061
6127.5244   0.99998
6127.5794   0.99385
6127.6343   0.98772
6127.6892   0.99588
6127.7442   0.95765
6127.7991   0.97341
6127.8540   0.94048
6127.9090   0.94434
6127.9639   0.93720
6128.0188   0.95466
6128.0738   0.95171
6128.1287   0.99197
6128.1836   1.01162
6128.2386   0.99327
6128.2935   0.97513
6128.3485   0.99808
6128.4034   0.98332
6128.4583   1.00047
6128.5133   0.98512
6128.5682   1.00826
6128.6232   0.98430
6128.6781   0.98175
6128.7331   1.02379
6128.7880   0.98682
6128.8429   1.02296
6128.8979   0.99270
6128.9528   1.00463
6129.0078   0.98607
6129.0627   1.00260
6129.1177   0.99863
6129.1726   1.01856
6129.2276   1.00219
6129.2825   1.02951
6129.3375   1.01124
6129.3924   1.01316
6129.4474   0.99539
6129.5023   1.00201
6129.5573   1.01853
6129.6122   0.98585
6129.6672   0.98967
6129.7221   0.98558
6129.7771   0.98880
6129.8320   1.01311
6129.8870   1.00283
6129.9419   0.97674
6129.9969   0.99435
6130.0518   0.96656
6130.1068   0.97877
6130.1618   0.96227
6130.2167   0.96848
6130.2717   0.97948
6130.3266   0.97469
6130.3816   1.01609
6130.4365   0.98729
6130.4915   1.00279
6130.5465   0.98369
6130.6014   1.00798
6130.6564   1.01448
6130.7113   0.99468
6130.7663   0.99997
6130.8213   1.00286
6130.8762   0.98765
6130.9312   1.02294
6130.9862   0.97253
6131.0411   0.98912
6131.0961   1.01661
6131.1511   0.99249
6131.2060   0.99508
6131.2610   0.98496
6131.3160   1.00655
6131.3709   0.97663
6131.4259   0.97971
6131.4809   0.94549
6131.5358   0.97177
6131.5908   0.91574
6131.6458   0.94202
6131.7007   0.93780
6131.7557   0.96247
6131.8107   0.94214
6131.8656   0.95591
6131.9206   0.95559
6131.9756   0.97776
6132.0306   0.97423
6132.0855   0.98109
6132.1405   0.98146
6132.1955   1.00323
6132.2505   1.00979
6132.3054   0.99516
6132.3604   0.98832
6132.4154   0.99808
6132.4704   0.99504
6132.5253   1.00020
6132.5803   0.98776
6132.6353   1.00392
6132.6903   1.00558
6132.7453   1.00763
6132.8002   0.99829
6132.8552   0.97604
6132.9102   1.00090
6132.9652   0.99165
6133.0202   0.97600
6133.0751   1.00265
6133.1301   1.00980
6133.1851   1.01135
6133.2401   0.97240
6133.2951   0.99415
6133.3501   0.98559
6133.4050   0.99384
6133.4600   1.00978
6133.5150   0.99663
6133.5700   1.01057
6133.6250   0.99541
6133.6800   0.99875
6133.7350   1.00070
6133.7900   1.00414
6133.8449   1.00787
6133.8999   1.00961
6133.9549   0.98525
6134.0099   1.00499
6134.0649   1.01062
6134.1199   1.00676
6134.1749   1.01109
6134.2299   1.00592
6134.2849   1.01396
6134.3399   1.01539
6134.3949   0.99622
6134.4499   0.99575
6134.5049   1.00478
6134.5599   0.99131
6134.6148   1.00853
6134.6698   1.01906
6134.7248   1.01669
6134.7798   1.02291
6134.8348   1.01364
6134.8898   1.01856
6134.9448   1.00209
6134.9998   1.01491
6135.0548   1.01923
6135.1098   1.02995
6135.1648   1.02468
6135.2198   0.99569
6135.2748   0.99991
6135.3298   1.00673
6135.3848   1.02025
6135.4399   1.01707
6135.4949   1.02589
6135.5499   0.99860
6135.6049   1.02442
6135.6599   0.98723
6135.7149   0.99855
6135.7699   1.01306
6135.8249   1.00087
6135.8799   1.00099
6135.9349   1.02050
6135.9899   1.01391
6136.0449   1.01202
6136.0999   1.01633
6136.1549   1.02104
6136.2100   0.99785
6136.2650   0.98036
6136.3200   0.97637
6136.3750   0.95837
6136.4300   0.89048
6136.4850   0.85829
6136.5400   0.80699
6136.5950   0.78050
6136.6501   0.75340
6136.7051   0.77200
6136.7601   0.81311
6136.8151   0.84731
6136.8701   0.88311
6136.9251   0.90382
6136.9802   0.91682
6137.0352   0.93432
6137.0902   0.96042
6137.1452   0.96612
6137.2002   1.00162
6137.2552   0.98872
6137.3103   0.98852
6137.3653   0.97491
6137.4203   0.96101
6137.4753   0.93861
6137.5304   0.88331
6137.5854   0.84610
6137.6404   0.83410
6137.6954   0.79610
6137.7504   0.79079
6137.8055   0.79089
6137.8605   0.85838
6137.9155   0.90267
6137.9705   0.94217
6138.0256   0.96526
6138.0806   0.98535
6138.1356   0.98725
6138.1907   0.99104
6138.2457   0.98003
6138.3007   0.97492
6138.3557   0.99841
6138.4108   0.96810
6138.4658   0.97519
6138.5208   0.98088
6138.5759   0.96877
6138.6309   0.96586
6138.6859   0.98055
6138.7410   0.97604
6138.7960   1.00743
6138.8510   0.99592
6138.9061   0.99031
6138.9611   0.98889
6139.0161   1.00148
6139.0712   0.98757
6139.1262   1.00216
6139.1812   0.99204
6139.2363   0.99633
6139.2913   0.98192
6139.3464   1.00110
6139.4014   0.99759
6139.4564   1.00257
6139.5115   0.97826
6139.5665   0.98114
6139.6216   0.99843
6139.6766   0.99951
6139.7316   0.99370
6139.7867   0.98328
6139.8417   1.00656
6139.8968   0.98515
6139.9518   1.00643
6140.0069   1.00232
6140.0619   1.00150
6140.1170   1.00298
6140.1720   0.98856
6140.2270   0.99595
6140.2821   0.99923
6140.3371   1.00601
6140.3922   0.99959
6140.4472   0.99958
6140.5023   0.99366
6140.5573   1.01054
6140.6124   0.99662
6140.6674   1.01101
6140.7225   0.99599
6140.7775   0.99607
6140.8326   1.01525
6140.8876   1.00213
6140.9427   0.99791
6140.9977   1.00429
6141.0528   1.00758
6141.1079   0.99936
6141.1629   1.00124
6141.2180   1.00752
6141.2730   1.01060
6141.3281   0.99008
6141.3831   0.98256
6141.4382   0.94934
6141.4933   0.90862
6141.5483   0.86471
6141.6034   0.80069
6141.6584   0.73927
6141.7135   0.71295
6141.7685   0.71503
6141.8236   0.72461
6141.8787   0.79459
6141.9337   0.83587
6141.9888   0.90035
6142.0439   0.93864
6142.0989   0.98482
6142.1540   0.99070
6142.2090   0.98128
6142.2641   0.97256
6142.3192   0.99534
6142.3742   0.98062
6142.4293   0.93740
6142.4844   0.95719
6142.5394   0.95527
6142.5945   0.97795
6142.6496   0.97853
6142.7046   0.98662
6142.7597   0.99140
6142.8148   1.00358
6142.8699   1.01496
6142.9249   1.01245
6142.9800   1.01643
6143.0351   1.01511
6143.0901   0.99969
6143.1452   1.02698
6143.2003   1.02216
6143.2554   1.02334
6143.3104   1.03003
6143.3655   1.01911
6143.4206   1.00870
6143.4757   1.02668
6143.5307   1.02157
6143.5858   1.02175
6143.6409   1.00264
6143.6960   1.01102
6143.7510   1.01751
6143.8061   1.00959
6143.8612   0.99588
6143.9163   0.99756
6143.9714   1.01525
6144.0264   1.00554
6144.0815   1.00292
6144.1366   0.98461
6144.1917   0.97670
6144.2468   0.99469
6144.3019   0.99118
6144.3569   1.00706
6144.4120   0.99065
6144.4671   0.99904
6144.5222   1.00093
6144.5773   1.00222
6144.6324   1.00291
6144.6874   1.00570
6144.7425   0.99569
6144.7976   0.97848
6144.8527   0.98007
6144.9078   0.94536
6144.9629   0.96376
6145.0180   0.94305
6145.0731   0.93654
6145.1282   0.97283
6145.1832   0.95773
6145.2383   0.96932
6145.2934   0.98542
6145.3485   1.01451
6145.4036   1.00681
6145.4587   0.98790
6145.5138   0.97370
6145.5689   1.00049
6145.6240   1.00369
6145.6791   1.00049
6145.7342   0.97308
6145.7893   0.99728
6145.8444   0.98568
6145.8995   0.99548
6145.9546   1.00058
6146.0097   0.99938
6146.0648   1.01658
6146.1199   1.00578
6146.1750   1.00038
6146.2301   0.99658
6146.2852   0.99728
6146.3403   0.99638
6146.3954   0.99898
6146.4505   0.98999
6146.5056   0.97909
6146.5607   1.00429
6146.6158   0.98280
6146.6709   0.99250
6146.7260   0.99730
6146.7811   0.99171
6146.8362   1.00651
6146.8913   1.00172
6146.9464   0.98702
6147.0015   1.00903
6147.0566   0.99614
6147.1117   1.01344
6147.1668   0.99895
6147.2220   0.98976
6147.2771   0.99376
6147.3322   0.99367
6147.3873   0.97328
6147.4424   0.99289
6147.4975   0.96550
6147.5526   0.94591
6147.6077   0.91532
6147.6628   0.87573
6147.7180   0.84994
6147.7731   0.83875
6147.8282   0.84016
6147.8833   0.85827
6147.9384   0.90988
6147.9935   0.92069
6148.0487   0.95920
6148.1038   0.98381
6148.1589   0.98523
6148.2140   0.99884
6148.2691   0.98485
6148.3242   1.01286
6148.3794   0.99388
6148.4345   0.99669
6148.4896   1.00230
6148.5447   0.98732
6148.5998   1.01393
6148.6550   1.01265
6148.7101   0.99966
6148.7652   1.00918
6148.8203   0.99069
6148.8755   0.98771
6148.9306   0.99552
6148.9857   0.96734
6149.0408   0.95665
6149.0960   0.94767
6149.1511   0.90799
6149.2062   0.89130
6149.2613   0.87092
6149.3165   0.87534
6149.3716   0.89565
6149.4267   0.93407
6149.4819   0.94629
6149.5370   0.98031
6149.5921   1.00632
6149.6472   1.00144
6149.7024   0.99636
6149.7575   1.00558
6149.8126   0.99420
6149.8678   0.98202
6149.9229   0.99474
6149.9780   1.01395
6150.0332   1.00177
6150.0883   0.99949
6150.1434   0.98491
6150.1986   1.00773
6150.2537   1.00355
6150.3089   1.01267
6150.3640   1.00519
6150.4191   1.00911
6150.4743   0.99283
6150.5294   0.99755
6150.5846   1.00557
6150.6397   1.01459
6150.6948   1.02761
6150.7500   0.98263
6150.8051   1.01766
6150.8603   1.02148
6150.9154   1.00810
6150.9705   1.00902
6151.0257   0.99964
6151.0808   1.02676
6151.1360   1.00948
6151.1911   1.01830
6151.2463   0.99673
6151.3014   1.02025
6151.3566   0.99247
6151.4117   0.99409
6151.4668   0.99071
6151.5220   0.98304
6151.5771   0.97856
6151.6323   0.96528
6151.6874   0.96160
6151.7426   0.97972
6151.7977   0.96265
6151.8529   0.99767
6151.9080   1.00209
6151.9632   1.01241
6152.0183   1.01254
6152.0735   1.00066
6152.1287   0.99928
6152.1838   1.00400
6152.2390   1.00063
6152.2941   1.01235
6152.3493   0.98447
6152.4044   1.01609
6152.4596   1.00051
6152.5147   1.01834
6152.5699   0.99886
6152.6251   1.01088
6152.6802   1.01070
6152.7354   0.99923
6152.7905   0.98605
6152.8457   1.01317
6152.9008   0.99229
6152.9560   1.00232
6153.0112   1.00534
6153.0663   0.98726
6153.1215   1.02238
6153.1767   0.99751
6153.2318   1.00723
6153.2870   0.99125
6153.3421   1.02297
6153.3973   1.01449
6153.4525   0.99652
6153.5076   1.01894
6153.5628   1.02166
6153.6180   1.00638
6153.6731   1.02190
6153.7283   1.02013
6153.7835   1.00335
6153.8386   1.01057
6153.8938   1.02119
6153.9490   0.99871
6154.0042   1.00583
6154.0593   0.98015
6154.1145   0.99358
6154.1697   0.95650
6154.2248   0.97742
6154.2800   0.96254
6154.3352   0.96746
6154.3904   0.96918
6154.4455   0.98250
6154.5007   1.00272
6154.5559   1.00734
6154.6111   0.99466
6154.6662   0.98968
6154.7214   0.97820
6154.7766   0.96692
6154.8318   0.98114
6154.8869   0.96566
6154.9421   0.93448
6154.9973   0.92410
6155.0525   0.86641
6155.1077   0.85283
6155.1628   0.84405
6155.2180   0.84637
6155.2732   0.84839
6155.3284   0.90211
6155.3836   0.91993
6155.4387   0.96504
6155.4939   0.95886
6155.5491   0.99058
6155.6043   0.97870
6155.6595   0.99581
6155.7147   0.97893
6155.7699   0.98075
6155.8250   0.96446
6155.8802   0.98888
6155.9354   0.96919
6155.9906   0.96681
6156.0458   0.97293
6156.1010   0.98144
6156.1562   0.98596
6156.2114   0.98327
6156.2665   1.01289
6156.3217   0.98420
6156.3769   1.00821
6156.4321   0.99473
6156.4873   0.99164
6156.5425   0.99546
6156.5977   1.01447
6156.6529   0.98778
6156.7081   0.99170
6156.7633   0.98901
6156.8185   0.99272
6156.8737   0.98183
6156.9289   0.99684
6156.9841   0.98946
6157.0393   1.01127
6157.0945   1.00808
6157.1497   0.99389
6157.2049   0.99740
6157.2601   1.00101
6157.3153   0.99492
6157.3705   0.98053
6157.4257   0.98384
6157.4809   0.98405
6157.5361   0.95005
6157.5913   0.94726
6157.6465   0.92927
6157.7017   0.92648
6157.7569   0.91959
6157.8121   0.91519
6157.8673   0.93940
6157.9225   0.92851
6157.9777   0.94561
6158.0329   0.98432
6158.0881   0.96952
6158.1433   0.96173
6158.1985   0.98593
6158.2537   0.98364
6158.3089   0.97704
6158.3641   0.99015
6158.4194   1.01735
6158.4746   0.99115
6158.5298   0.99725
6158.5850   0.99866
6158.6402   0.99246
6158.6954   0.99786
6158.7506   1.00256
6158.8058   0.97896
6158.8610   1.01506
6158.9163   0.99576
6158.9715   1.00236
6159.0267   0.99936
6159.0819   0.98916
6159.1371   1.00626
6159.1923   0.99025
6159.2476   1.01035
6159.3028   0.99665
6159.3580   0.99375
6159.4132   0.98224
6159.4684   1.00934
6159.5236   1.00513
6159.5789   0.98863
6159.6341   0.99832
6159.6893   1.02032
6159.7445   0.99761
6159.7998   1.00200
6159.8550   1.01470
6159.9102   1.02799
6159.9654   1.00928
6160.0206   1.00307
6160.0759   1.03356
6160.1311   1.02795
6160.1863   1.00694
6160.2415   0.99493
6160.2968   0.99602
6160.3520   1.00201
6160.4072   0.99770
6160.4625   0.99169
6160.5177   0.98177
6160.5729   0.98126
6160.6281   0.97525
6160.6834   0.95933
6160.7386   0.92052
6160.7938   0.92360
6160.8491   0.95619
6160.9043   0.95827
6160.9595   0.98445
6161.0148   0.98224
6161.0700   0.95752
6161.1252   0.95930
6161.1805   0.93928
6161.2357   0.92636
6161.2909   0.92634
6161.3462   0.92692
6161.4014   0.94540
6161.4566   0.93218
6161.5119   0.98006
6161.5671   0.97294
6161.6224   1.01001
6161.6776   0.98339
6161.7328   0.99716
6161.7881   0.98174
6161.8433   0.96851
6161.8986   0.92519
6161.9538   0.88466
6162.0090   0.80334
6162.0643   0.77541
6162.1195   0.69798
6162.1748   0.65805
6162.2300   0.64662
6162.2852   0.69919
6162.3405   0.73596
6162.3957   0.82353
6162.4510   0.89110
6162.5062   0.93406
6162.5615   0.95143
6162.6167   0.98930
6162.6720   1.00416
6162.7272   0.99833
6162.7825   0.98899
6162.8377   1.00476
6162.8930   1.00062
6162.9482   1.01138
6163.0035   0.99554
6163.0587   0.98211
6163.1140   0.98147
6163.1692   0.99923
6163.2245   0.96179
6163.2797   0.95405
6163.3350   0.93890
6163.3902   0.93326
6163.4455   0.91982
6163.5007   0.90497
6163.5560   0.91893
6163.6113   0.90428
6163.6665   0.90974
6163.7218   0.88859
6163.7770   0.90414
6163.8323   0.92299
6163.8875   0.93845
6163.9428   0.93880
6163.9981   0.96425
6164.0533   0.96970
6164.1086   1.00824
6164.1638   0.99009
6164.2191   1.01954
6164.2744   0.99669
6164.3296   1.02023
6164.3849   1.00918
6164.4402   1.00332
6164.4954   1.00837
6164.5507   1.01401
6164.6060   1.01745
6164.6612   1.00549
6164.7165   1.00064
6164.7718   0.98568
6164.8270   0.99502
6164.8823   0.99876
6164.9376   1.00689
6164.9928   1.00023
6165.0481   1.00497
6165.1034   0.97681
6165.1586   0.99214
6165.2139   0.97538
6165.2692   0.94111
6165.3244   0.93985
6165.3797   0.95378
6165.4350   0.94612
6165.4903   0.95795
6165.5455   0.98858
6165.6008   0.97491
6165.6561   1.01615
6165.7114   1.00308
6165.7666   1.01151
6165.8219   1.01304
6165.8772   0.99026
6165.9325   1.00169
6165.9877   1.01762
6166.0430   1.02005
6166.0983   1.01157
6166.1536   0.98890
6166.2089   0.95393
6166.2641   0.95175
6166.3194   0.94338
6166.3747   0.91500
6166.4300   0.89842
6166.4853   0.89575
6166.5405   0.89047
6166.5958   0.92989
6166.6511   0.95541
6166.7064   0.99193
6166.7617   0.99055
6166.8170   1.01707
6166.8722   0.99709
6166.9275   1.00161
6166.9828   1.01443
6167.0381   1.01045
6167.0934   1.00447
6167.1487   1.01898
6167.2040   1.02100
6167.2593   0.99332
6167.3145   1.00733
6167.3698   1.00665
6167.4251   1.00457
6167.4804   1.00208
6167.5357   1.01409
6167.5910   1.00241
6167.6463   1.00212
6167.7016   1.03533
6167.7569   1.01835
6167.8122   1.00166
6167.8675   1.03227
6167.9228   0.99918
6167.9781   1.00749
6168.0334   1.02590
6168.0886   1.00301
6168.1439   1.02422
6168.1992   1.01523
6168.2545   1.02654
6168.3098   0.99645
6168.3651   1.01846
6168.4204   0.98126
6168.4757   1.01247
6168.5310   1.01028
6168.5863   1.00569
6168.6416   1.02159
6168.6969   1.00780
6168.7522   0.98730
6168.8075   0.95661
6168.8628   0.91611
6168.9182   0.89822
6168.9735   0.85782
6169.0288   0.84653
6169.0841   0.84743
6169.1394   0.85843
6169.1947   0.88954
6169.2500   0.90754
6169.3053   0.92414
6169.3606   0.89994
6169.4159   0.89245
6169.4712   0.84905
6169.5265   0.79125
6169.5818   0.80485
6169.6371   0.81705
6169.6925   0.86165
6169.7478   0.88925
6169.8031   0.93245
6169.8584   0.94865
6169.9137   0.94385
6169.9690   0.98495
6170.0243   0.99095
6170.0796   0.98645
6170.1350   0.98045
6170.1903   0.98464
6170.2456   0.95714
6170.3009   0.95754
6170.3562   0.92134
6170.4115   0.90213
6170.4669   0.86743
6170.5222   0.86993
6170.5775   0.89182
6170.6328   0.88552
6170.6881   0.92162
6170.7434   0.93511
6170.7988   0.95601
6170.8541   0.98320
6170.9094   0.98590
6170.9647   0.99179
6171.0201   0.97229
6171.0754   0.98938
6171.1307   0.99158
6171.1860   0.99017
6171.2414   1.00677
6171.2967   0.97226
6171.3520   1.00365
6171.4073   0.97075
6171.4627   0.97754
6171.5180   0.98834
6171.5733   0.98083
6171.6286   0.96962
6171.6840   0.98962
6171.7393   1.00631
6171.7946   0.96190
6171.8500   0.99499
6171.9053   0.99599
6171.9606   1.01018
6172.0159   0.97387
6172.0713   0.99327
6172.1266   0.97606
6172.1819   0.99825
6172.2373   1.00554
6172.2926   0.98793
6172.3479   1.00782
6172.4033   1.00472
6172.4586   0.99921
6172.5140   0.99080
6172.5693   0.98219
6172.6246   1.01498
6172.6800   0.99297
6172.7353   0.98257
6172.7906   0.97856
6172.8460   0.98215
6172.9013   0.99144
6172.9567   0.97073
6173.0120   0.96762
6173.0673   0.98421
6173.1227   0.96890
6173.1780   0.94839
6173.2334   0.94589
6173.2887   0.93248
6173.3440   0.91197
6173.3994   0.91436
6173.4547   0.90525
6173.5101   0.91944
6173.5654   0.95083
6173.6208   0.97892
6173.6761   0.95912
6173.7315   0.99991
6173.7868   0.98200
6173.8422   0.98659
6173.8975   0.99998
6173.9529   0.97607
6174.0082   0.98186
6174.0636   0.97825
6174.1189   0.98704
6174.1743   0.94144
6174.2296   0.99233
6174.2850   0.97352
6174.3403   0.98341
6174.3957   0.99170
6174.4510   0.98409
6174.5064   0.97699
6174.5617   1.00748
6174.6171   1.00397
6174.6724   0.98716
6174.7278   0.97655
6174.7832   1.00525
6174.8385   1.00604
6174.8939   1.00483
6174.9492   0.98822
6175.0046   0.98332
6175.0599   0.98481
6175.1153   0.98660
6175.1707   0.96850
6175.2260   0.90899
6175.2814   0.96198
6175.3367   0.89787
6175.3921   0.93077
6175.4475   0.94476
6175.5028   0.93416
6175.5582   0.97255
6175.6136   0.95694
6175.6689   0.95944
6175.7243   1.00553
6175.7796   1.00473
6175.8350   0.99592
6175.8904   1.01892
6175.9457   1.02271
6176.0011   0.99871
6176.0565   1.03730
6176.1118   1.03140
6176.1672   1.03139
6176.2226   1.02279
6176.2780   1.01589
6176.3333   1.00788
6176.3887   1.02328
6176.4441   0.99368
6176.4994   0.99177
6176.5548   1.00337
6176.6102   0.97237
6176.6656   0.96937
6176.7209   0.95386
6176.7763   0.92886
6176.8317   0.91026
6176.8871   0.90956
6176.9424   0.93796
6176.9978   0.94806
6177.0532   0.99936
6177.1086   0.97056
6177.1639   1.01446
6177.2193   1.03916
6177.2747   1.00396
6177.3301   0.99796
6177.3855   0.98316
6177.4408   1.01786
6177.4962   1.00476
6177.5516   0.99507
6177.6070   1.02707
6177.6624   1.01057
6177.7177   0.96808
6177.7731   0.98468
6177.8285   1.02158
6177.8839   1.00259
6177.9393   0.99309
6177.9947   0.98489
6178.0500   0.97070
6178.1054   1.02180
6178.1608   1.00031
6178.2162   0.99352
6178.2716   0.99472
6178.3270   1.00083
6178.3824   1.01884
6178.4378   1.02044
6178.4931   0.97095
6178.5485   0.98876
6178.6039   0.99077
6178.6593   1.02928
6178.7147   1.04069
6178.7701   1.01209
6178.8255   1.00320
6178.8809   1.03842
6178.9363   1.00153
6178.9917   1.00404
6179.0471   0.98105
6179.1025   0.96666
6179.1579   0.99057
6179.2133   1.01839
6179.2687   0.96770
6179.3241   0.97031
6179.3794   0.99153
6179.4348   1.00294
6179.4902   0.98636
6179.5456   1.01657
6179.6010   1.01019
6179.6564   1.00501
6179.7118   0.99132
6179.7672   1.00964
6179.8226   0.98076
6179.8780   1.00427
6179.9335   0.94919
6179.9889   0.93761
6180.0443   0.95773
6180.0997   0.96685
6180.1551   0.95217
6180.2105   0.95929
6180.2659   0.95971
6180.3213   0.93544
6180.3767   0.93186
6180.4321   0.93018
6180.4875   0.95181
6180.5429   1.01233
6180.5983   0.99555
6180.6537   0.98048
6180.7091   0.99011
6180.7645   1.00453
6180.8200   0.99266
6180.8754   0.98979
6180.9308   0.97301
6180.9862   0.99554
6181.0416   0.97427
6181.0970   1.00540
6181.1524   0.95043
6181.2078   0.97736
6181.2633   1.00089
6181.3187   0.98522
6181.3741   0.97256
6181.4295   0.99619
6181.4849   0.98852
6181.5403   1.00816
6181.5958   1.00299
6181.6512   0.94993
6181.7066   0.95386
6181.7620   0.99900
6181.8174   1.00424
6181.8728   1.01907
6181.9283   0.97561
6181.9837   1.02005
6182.0391   0.99609
6182.0945   1.02343
6182.1500   1.00297
6182.2054   1.05791
6182.2608   0.91785
% ---------- yzcas2_74407500.txt ---------- (following 1200 lines)
7436.5069   1.04674
7436.5619   0.97396
7436.6169   0.98877
7436.6719   0.97948
7436.7269   1.14588
7436.7819   1.51239
7436.8369   0.91658
7436.8919   1.07357
7436.9469   1.03336
7437.0019   1.02624
7437.0569   1.02542
7437.1119   1.00090
7437.1669   0.99377
7437.2219   1.02564
7437.2769   0.94450
7437.3320   1.02546
7437.3870   1.01482
7437.4420   1.01187
7437.4970   0.94921
7437.5520   0.94975
7437.6070   1.03189
7437.6620   0.94493
7437.7170   0.97286
7437.7720   1.02269
7437.8270   0.96231
7437.8820   0.94373
7437.9371   1.00294
7437.9921   0.97996
7438.0471   1.00416
7438.1021   0.99456
7438.1571   0.98106
7438.2121   0.99136
7438.2671   0.96765
7438.3221   1.01143
7438.3772   1.01682
7438.4322   0.96750
7438.4872   1.01457
7438.5422   1.02375
7438.5972   1.00572
7438.6522   1.01268
7438.7072   0.94634
7438.7623   1.01840
7438.8173   1.00795
7438.8723   0.97990
7438.9273   0.98964
7438.9823   0.99168
7439.0374   0.92342
7439.0924   0.99576
7439.1474   0.96969
7439.2024   0.93841
7439.2574   0.97534
7439.3125   1.02176
7439.3675   0.96217
7439.4225   0.99788
7439.4775   0.99879
7439.5325   1.00090
7439.5876   1.01830
7439.6426   0.99710
7439.6976   1.02519
7439.7526   1.04198
7439.8077   0.95007
7439.8627   1.04015
7439.9177   0.96263
7439.9727   1.01861
7440.0278   0.98388
7440.0828   0.99255
7440.1378   0.97122
7440.1928   0.96088
7440.2479   1.00144
7440.3029   1.02119
7440.3579   0.99434
7440.4130   0.97759
7440.4680   0.98014
7440.5230   1.04318
7440.5781   1.01192
7440.6331   0.97005
7440.6881   0.97319
7440.7431   0.96322
7440.7982   0.92534
7440.8532   0.91286
7440.9082   0.91558
7440.9633   0.97079
7441.0183   0.94411
7441.0733   0.94692
7441.1284   0.99732
7441.1834   0.99302
7441.2385   0.94132
7441.2935   1.07202
7441.3485   1.02001
7441.4036   1.01260
7441.4586   1.05728
7441.5136   0.98887
7441.5687   1.04054
7441.6237   0.99422
7441.6787   0.99160
7441.7338   1.03446
7441.7888   1.01643
7441.8439   0.99210
7441.8989   0.98906
7441.9539   1.03441
7442.0090   1.01657
7442.0640   1.00812
7442.1191   0.98387
7442.1741   0.97321
7442.2292   0.99256
7442.2842   0.99580
7442.3392   1.01003
7442.3943   1.01497
7442.4493   0.97100
7442.5044   0.97502
7442.5594   0.99925
7442.6145   0.96267
7442.6695   1.02279
7442.7246   1.03790
7442.7796   0.98392
7442.8347   1.03113
7442.8897   1.01943
7442.9447   0.98774
7442.9998   0.97804
7443.0548   0.97224
7443.1099   0.96313
7443.1649   0.96483
7443.2200   0.98102
7443.2750   0.96930
7443.3301   0.97459
7443.3851   0.94707
7443.4402   1.01965
7443.4952   1.00673
7443.5503   0.98700
7443.6054   1.03387
7443.6604   1.00104
7443.7155   0.98370
7443.7705   0.98886
7443.8256   0.97993
7443.8806   0.97168
7443.9357   0.99834
7443.9907   1.00229
7444.0458   0.99184
7444.1008   1.02408
7444.1559   1.00093
7444.2110   0.98087
7444.2660   0.95441
7444.3211   0.97125
7444.3761   1.06238
7444.4312   0.97641
7444.4863   1.00444
7444.5413   1.03127
7444.5964   0.99419
7444.6514   0.97961
7444.7065   0.98323
7444.7616   0.99665
7444.8166   0.97526
7444.8717   1.03457
7444.9267   1.00688
7444.9818   0.95729
7445.0369   0.97049
7445.0919   0.99439
7445.1470   1.03709
7445.2021   1.05509
7445.2571   1.00538
7445.3122   0.97918
7445.3673   0.99627
7445.4223   0.91985
7445.4774   0.93524
7445.5325   0.90482
7445.5875   0.89960
7445.6426   0.87378
7445.6977   0.82836
7445.7527   0.81873
7445.8078   0.84240
7445.8629   0.83227
7445.9179   0.82824
7445.9730   0.88181
7446.0281   0.91427
7446.0832   0.97183
7446.1382   0.95549
7446.1933   0.96684
7446.2484   1.01640
7446.3034   0.94155
7446.3585   0.96460
7446.4136   0.96825
7446.4687   0.97550
7446.5237   0.97234
7446.5788   1.01338
7446.6339   0.96902
7446.6890   0.96856
7446.7440   0.92999
7446.7991   0.98693
7446.8542   0.99986
7446.9093   0.98239
7446.9643   0.98502
7447.0194   0.99314
7447.0745   0.96907
7447.1296   1.00019
7447.1847   0.98421
7447.2397   0.96332
7447.2948   0.96344
7447.3499   0.96915
7447.4050   0.96777
7447.4601   0.94528
7447.5151   0.98189
7447.5702   0.92459
7447.6253   0.94820
7447.6804   0.95680
7447.7355   0.98440
7447.7906   0.97590
7447.8456   0.96500
7447.9007   0.93649
7447.9558   0.92829
7448.0109   0.99768
7448.0660   0.96717
7448.1211   1.01206
7448.1762   1.00145
7448.2312   0.97013
7448.2863   0.99952
7448.3414   1.00830
7448.3965   1.00918
7448.4516   1.03096
7448.5067   1.03073
7448.5618   0.99991
7448.6169   1.01878
7448.6720   1.00755
7448.7270   1.02303
7448.7821   0.96029
7448.8372   0.97056
7448.8923   1.00983
7448.9474   0.97219
7449.0025   0.94935
7449.0576   0.99142
7449.1127   0.95658
7449.1678   0.94423
7449.2229   0.93579
7449.2780   0.95545
7449.3331   0.89970
7449.3882   0.94835
7449.4433   0.93280
7449.4984   0.92875
7449.5535   1.00140
7449.6086   0.98325
7449.6637   1.00669
7449.7187   1.00624
7449.7738   1.03388
7449.8289   0.99612
7449.8840   0.97256
7449.9391   0.97340
7449.9942   0.98594
7450.0493   0.98867
7450.1044   1.00901
7450.1595   0.96134
7450.2147   0.98097
7450.2698   0.97581
7450.3249   0.95964
7450.3800   0.98116
7450.4351   1.00409
7450.4902   1.01492
7450.5453   0.95154
7450.6004   0.96107
7450.6555   1.00029
7450.7106   0.98691
7450.7657   0.96343
7450.8208   0.97615
7450.8759   1.00497
7450.9310   1.01148
7450.9861   0.99570
7451.0412   1.01341
7451.0963   0.98543
7451.1514   0.99294
7451.2066   0.99855
7451.2617   1.00866
7451.3168   1.01197
7451.3719   1.00058
7451.4270   0.99989
7451.4821   0.98540
7451.5372   1.01510
7451.5923   1.00151
7451.6474   1.01551
7451.7026   0.97971
7451.7577   1.02311
7451.8128   1.00852
7451.8679   0.99461
7451.9230   0.99861
7451.9781   0.99831
7452.0332   1.00491
7452.0884   0.99731
7452.1435   0.98900
7452.1986   0.99840
7452.2537   0.98359
7452.3088   0.97058
7452.3639   0.98458
7452.4191   1.00197
7452.4742   0.99116
7452.5293   0.97995
7452.5844   0.98994
7452.6395   1.00733
7452.6946   0.95362
7452.7498   0.97200
7452.8049   0.96399
7452.8600   1.01058
7452.9151   0.98026
7452.9703   0.98845
7453.0254   0.97603
7453.0805   1.01861
7453.1356   0.96690
7453.1907   0.99588
7453.2459   1.00556
7453.3010   1.00724
7453.3561   0.98872
7453.4112   1.00530
7453.4664   0.99918
7453.5215   0.97366
7453.5766   0.98734
7453.6318   1.00652
7453.6869   0.99289
7453.7420   1.01147
7453.7971   0.97915
7453.8523   0.98912
7453.9074   0.97740
7453.9625   0.98067
7454.0177   0.98595
7454.0728   0.96632
7454.1279   1.01030
7454.1830   0.98027
7454.2382   0.95974
7454.2933   0.99301
7454.3484   0.99529
7454.4036   0.96626
7454.4587   1.03363
7454.5138   0.98310
7454.5690   1.00987
7454.6241   0.99364
7454.6792   0.98831
7454.7344   1.01008
7454.7895   1.00005
7454.8446   1.04052
7454.8998   1.02289
7454.9549   0.98946
7455.0101   1.02203
7455.0652   0.99380
7455.1203   1.00867
7455.1755   1.02744
7455.2306   1.02721
7455.2858   0.98537
7455.3409   0.98824
7455.3960   1.01241
7455.4512   1.00918
7455.5063   1.00335
7455.5615   0.98691
7455.6166   1.01318
7455.6717   0.99745
7455.7269   1.01182
7455.7820   1.01339
7455.8372   1.02085
7455.8923   1.04012
7455.9475   1.04929
7456.0026   1.00476
7456.0577   1.00262
7456.1129   1.01459
7456.1680   1.02396
7456.2232   1.00193
7456.2783   1.00770
7456.3335   1.01826
7456.3886   1.00083
7456.4438   0.98940
7456.4989   0.99147
7456.5541   1.00274
7456.6092   0.99801
7456.6644   0.97127
7456.7195   0.98274
7456.7747   0.97941
7456.8298   0.97838
7456.8850   0.99465
7456.9401   1.02592
7456.9953   1.03919
7457.0504   1.01846
7457.1056   1.05423
7457.1607   1.00360
7457.2159   0.99627
7457.2710   0.99595
7457.3262   1.00172
7457.3813   1.00829
7457.4365   1.00176
7457.4917   0.96323
7457.5468   0.96861
7457.6020   0.99648
7457.6571   0.97715
7457.7123   0.99483
7457.7674   0.97360
7457.8226   0.97608
7457.8778   1.00346
7457.9329   1.02123
7457.9881   1.01771
7458.0432   1.01939
7458.0984   0.99596
7458.1536   0.98224
7458.2087   0.99382
7458.2639   1.02060
7458.3190   0.99348
7458.3742   1.00046
7458.4294   0.97724
7458.4845   0.99782
7458.5397   1.02600
7458.5949   1.03358
7458.6500   1.00067
7458.7052   0.97905
7458.7603   1.00214
7458.8155   0.99712
7458.8707   1.00760
7458.9258   0.97149
7458.9810   0.96338
7459.0362   0.97256
7459.0913   0.95045
7459.1465   0.95654
7459.2017   0.97673
7459.2568   0.95692
7459.3120   0.99911
7459.3672   1.02660
7459.4224   0.98889
7459.4775   0.97888
7459.5327   1.01208
7459.5879   0.98017
7459.6430   0.99226
7459.6982   1.00936
7459.7534   0.97945
7459.8086   1.00205
7459.8637   1.04185
7459.9189   1.01834
7459.9741   0.99504
7460.0293   1.00284
7460.0844   1.01453
7460.1396   1.01793
7460.1948   1.00353
7460.2500   1.00023
7460.3051   0.98543
7460.3603   1.00483
7460.4155   0.96724
7460.4707   0.95514
7460.5258   0.98254
7460.5810   0.99374
7460.6362   0.98675
7460.6914   1.01505
7460.7466   0.99796
7460.8017   1.00746
7460.8569   0.99997
7460.9121   1.00268
7460.9673   1.03348
7461.0225   0.99149
7461.0776   0.99950
7461.1328   1.00941
7461.1880   0.99302
7461.2432   1.01113
7461.2984   1.02914
7461.3536   1.00585
7461.4087   0.99416
7461.4639   0.98217
7461.5191   0.96718
7461.5743   0.97400
7461.6295   0.99151
7461.6847   1.01332
7461.7399   1.00744
7461.7950   0.96675
7461.8502   1.00377
7461.9054   0.97009
7461.9606   0.97690
7462.0158   1.01362
7462.0710   0.95234
7462.1262   0.91626
7462.1814   0.89317
7462.2366   0.86889
7462.2917   0.81671
7462.3469   0.81523
7462.4021   0.84286
7462.4573   0.81208
7462.5125   0.81530
7462.5677   0.86912
7462.6229   0.89494
7462.6781   0.90627
7462.7333   0.91979
7462.7885   0.95741
7462.8437   1.00124
7462.8989   0.98806
7462.9541   1.00709
7463.0093   1.01442
7463.0645   0.98614
7463.1197   1.03217
7463.1749   0.98480
7463.2301   1.00443
7463.2853   0.99685
7463.3405   0.95228
7463.3957   0.98541
7463.4509   1.00764
7463.5061   1.01377
7463.5613   0.97740
7463.6165   1.00793
7463.6717   0.97487
7463.7269   1.00230
7463.7821   1.01893
7463.8373   0.99637
7463.8925   0.98340
7463.9477   0.99393
7464.0029   0.97917
7464.0581   1.00400
7464.1133   0.99034
7464.1685   0.99617
7464.2237   0.97511
7464.2789   0.99575
7464.3341   0.97099
7464.3893   0.98042
7464.4445   1.00456
7464.4997   0.99180
7464.5549   0.98364
7464.6101   1.00468
7464.6653   0.96802
7464.7206   1.00466
7464.7758   1.01200
7464.8310   1.03064
7464.8862   1.00538
7464.9414   1.04303
7464.9966   1.02477
7465.0518   1.02621
7465.1070   0.99345
7465.1622   1.02780
7465.2175   0.99274
7465.2727   1.01009
7465.3279   0.98773
7465.3831   1.00128
7465.4383   1.00702
7465.4935   0.98557
7465.5487   0.99592
7465.6040   0.99806
7465.6592   1.00071
7465.7144   0.99236
7465.7696   0.98091
7465.8248   0.98656
7465.8800   1.02901
7465.9353   0.99956
7465.9905   0.98971
7466.0457   0.99866
7466.1009   1.02291
7466.1561   1.00806
7466.2114   1.01931
7466.2666   0.98116
7466.3218   0.99462
7466.3770   1.00207
7466.4322   0.99552
7466.4875   1.01687
7466.5427   1.00683
7466.5979   1.02568
7466.6531   0.99674
7466.7084   0.98099
7466.7636   0.99745
7466.8188   1.00720
7466.8740   1.02116
7466.9293   1.01232
7466.9845   0.98287
7467.0397   0.99803
7467.0949   1.01749
7467.1502   0.99935
7467.2054   0.99841
7467.2606   0.98596
7467.3158   1.01292
7467.3711   0.99708
7467.4263   1.00384
7467.4815   0.99940
7467.5368   1.02086
7467.5920   0.99113
7467.6472   1.00219
7467.7024   1.00385
7467.7577   1.00491
7467.8129   0.98307
7467.8681   0.98114
7467.9234   0.98920
7467.9786   1.01156
7468.0338   1.00123
7468.0891   1.01239
7468.1443   1.00226
7468.1995   0.98882
7468.2548   0.97849
7468.3100   0.97465
7468.3653   0.95552
7468.4205   0.96888
7468.4757   0.95515
7468.5310   0.98072
7468.5862   0.97668
7468.6414   0.95185
7468.6967   0.97422
7468.7519   0.97989
7468.8072   0.97446
7468.8624   0.99632
7468.9176   1.00459
7468.9729   1.00676
7469.0281   0.99283
7469.0834   1.00620
7469.1386   0.99447
7469.1938   0.96534
7469.2491   0.97632
7469.3043   1.01749
7469.3596   1.00086
7469.4148   0.98433
7469.4701   0.99260
7469.5253   0.96277
7469.5805   0.97175
7469.6358   0.98732
7469.6910   0.99379
7469.7463   1.00917
7469.8015   0.97084
7469.8568   0.99122
7469.9120   0.99699
7469.9673   1.00047
7470.0225   0.99954
7470.0778   0.99492
7470.1330   0.98699
7470.1883   0.99267
7470.2435   0.98904
7470.2988   1.00952
7470.3540   1.02170
7470.4093   0.99898
7470.4645   0.99075
7470.5198   0.96793
7470.5750   0.98711
7470.6303   0.97989
7470.6855   0.98147
7470.7408   0.97204
7470.7960   0.94922
7470.8513   0.99710
7470.9065   0.97718
7470.9618   1.00536
7471.0171   0.98754
7471.0723   1.00312
7471.1276   0.98300
7471.1828   1.00058
7471.2381   1.01476
7471.2933   0.98545
7471.3486   0.98193
7471.4039   0.99021
7471.4591   0.97209
7471.5144   0.98487
7471.5696   1.00286
7471.6249   1.00414
7471.6802   1.02532
7471.7354   1.00531
7471.7907   1.00999
7471.8459   0.96927
7471.9012   0.99336
7471.9565   0.98204
7472.0117   0.99293
7472.0670   0.96121
7472.1223   0.97030
7472.1775   0.97128
7472.2328   0.98867
7472.2881   0.96685
7472.3433   0.97424
7472.3986   0.97152
7472.4538   0.98721
7472.5091   0.98670
7472.5644   0.96788
7472.6196   0.96577
7472.6749   0.98576
7472.7302   0.97935
7472.7855   0.98133
7472.8407   0.96352
7472.8960   0.97591
7472.9513   0.96570
7473.0065   0.97699
7473.0618   0.99797
7473.1171   0.97936
7473.1723   0.98675
7473.2276   0.97944
7473.2829   0.97223
7473.3382   0.98902
7473.3934   0.98751
7473.4487   0.96340
7473.5040   0.97519
7473.5593   0.96278
7473.6145   0.98167
7473.6698   0.96856
7473.7251   0.97985
7473.7804   0.97844
7473.8356   0.96854
7473.8909   0.99143
7473.9462   1.02592
7474.0015   1.02441
7474.0567   1.01820
7474.1120   1.00129
7474.1673   1.01469
7474.2226   1.01418
7474.2779   0.99987
7474.3331   0.99016
7474.3884   0.99446
7474.4437   1.01095
7474.4990   0.98234
7474.5543   0.99764
7474.6095   1.00733
7474.6648   0.96933
7474.7201   1.01702
7474.7754   0.99801
7474.8307   1.01151
7474.8860   1.00690
7474.9412   1.00890
7474.9965   1.00389
7475.0518   1.00549
7475.1071   0.99358
7475.1624   0.98598
7475.2177   0.98747
7475.2730   0.96837
7475.3283   1.01546
7475.3835   1.01706
7475.4388   1.01115
7475.4941   0.99915
7475.5494   1.00025
7475.6047   0.99194
7475.6600   0.99154
7475.7153   1.00524
7475.7706   0.98323
7475.8259   1.00053
7475.8812   0.99723
7475.9364   1.01782
7475.9917   0.97042
7476.0470   0.97462
7476.1023   0.96971
7476.1576   0.95711
7476.2129   0.97151
7476.2682   0.95841
7476.3235   0.96800
7476.3788   0.98150
7476.4341   0.97220
7476.4894   0.96420
7476.5447   0.98960
7476.6000   0.97959
7476.6553   1.02789
7476.7106   1.03059
7476.7659   1.01219
7476.8212   1.02509
7476.8765   1.01989
7476.9318   1.00579
7476.9871   1.05329
7477.0424   1.01508
7477.0977   1.01198
7477.1530   1.02678
7477.2083   1.01648
7477.2636   1.00928
7477.3189   1.02408
7477.3742   0.98378
7477.4295   1.01118
7477.4848   0.98758
7477.5401   1.00758
7477.5954   0.98848
7477.6507   1.00368
7477.7060   0.98898
7477.7613   0.98978
7477.8166   1.00488
7477.8719   1.00268
7477.9272   0.99008
7477.9825   1.02098
7478.0378   1.00698
7478.0931   0.99928
7478.1485   1.01258
7478.2038   1.03218
7478.2591   0.99828
7478.3144   1.01848
7478.3697   1.01669
7478.4250   1.00649
7478.4803   1.01699
7478.5356   1.02349
7478.5909   1.03219
7478.6462   1.03539
7478.7016   1.01989
7478.7569   1.02129
7478.8122   0.99709
7478.8675   1.01849
7478.9228   1.01090
7478.9781   1.00810
7479.0334   1.01080
7479.0888   1.01670
7479.1441   1.01000
7479.1994   0.99030
7479.2547   1.00520
7479.3100   1.01130
7479.3653   1.00551
7479.4207   1.01431
7479.4760   0.99741
7479.5313   1.01421
7479.5866   0.99881
7479.6419   1.00431
7479.6973   0.98801
7479.7526   0.98462
7479.8079   0.97252
7479.8632   0.98762
7479.9185   0.99432
7479.9739   0.99352
7480.0292   1.00702
7480.0845   1.01653
7480.1398   1.01793
7480.1952   1.03003
7480.2505   1.01653
7480.3058   0.99323
7480.3611   1.00473
7480.4164   1.00153
7480.4718   1.01864
7480.5271   1.00134
7480.5824   1.01324
7480.6378   1.00334
7480.6931   1.00694
7480.7484   1.02234
7480.8037   1.02335
7480.8591   1.00365
7480.9144   1.04615
7480.9697   1.00755
7481.0251   1.02845
7481.0804   0.99265
7481.1357   1.01635
7481.1910   0.99206
7481.2464   1.00346
7481.3017   1.02656
7481.3570   1.01866
7481.4124   1.00666
7481.4677   0.99066
7481.5230   0.98106
7481.5784   1.00327
7481.6337   0.99317
7481.6890   1.00807
7481.7444   0.98797
7481.7997   0.96277
7481.8550   0.98847
7481.9104   0.95987
7481.9657   0.96598
7482.0211   0.96138
7482.0764   0.96718
7482.1317   0.96588
7482.1871   0.96178
7482.2424   0.96558
7482.2977   0.97768
7482.3531   0.96429
7482.4084   0.98659
7482.4638   0.97039
7482.5191   0.95779
7482.5744   0.96279
7482.6298   0.98879
7482.6851   0.97519
7482.7405   0.99550
7482.7958   0.98280
7482.8512   0.98490
7482.9065   0.96450
7482.9618   0.97430
7483.0172   0.98031
7483.0725   1.00571
7483.1279   0.97081
7483.1832   0.99251
7483.2386   0.96761
7483.2939   0.97531
7483.3493   0.97212
7483.4046   0.96742
7483.4600   0.98172
7483.5153   0.97362
7483.5707   0.97752
7483.6260   0.97563
7483.6814   0.96253
7483.7367   0.98583
7483.7921   0.99763
7483.8474   0.99214
7483.9028   0.99174
7483.9581   0.98914
7484.0135   0.98884
7484.0688   0.98315
7484.1242   1.00135
7484.1795   0.97715
7484.2349   0.98525
7484.2902   0.99956
7484.3456   0.99486
7484.4009   0.98176
7484.4563   0.99796
7484.5116   1.01997
7484.5670   0.99317
7484.6224   0.99607
7484.6777   0.99758
7484.7331   1.00318
7484.7884   0.99358
7484.8438   0.98779
7484.8991   1.00049
7484.9545   1.00259
7485.0099   1.00050
7485.0652   0.97910
7485.1206   1.01110
7485.1759   0.99611
7485.2313   0.98841
7485.2867   0.98501
7485.3420   0.99612
7485.3974   0.99402
7485.4527   0.99343
7485.5081   0.98573
7485.5635   0.98713
7485.6188   1.01054
7485.6742   1.00484
7485.7296   1.00965
7485.7849   0.98685
7485.8403   0.97946
7485.8957   0.99766
7485.9510   0.98976
7486.0064   0.98747
7486.0618   1.00757
7486.1171   0.97238
7486.1725   1.00078
7486.2279   1.01709
7486.2832   0.99689
7486.3386   1.01880
7486.3940   0.97900
7486.4493   0.98871
7486.5047   1.00542
7486.5601   0.98222
7486.6154   0.98273
7486.6708   0.97613
7486.7262   1.00504
7486.7816   1.00434
7486.8369   0.98445
7486.8923   0.99196
7486.9477   0.99996
7487.0031   0.97987
7487.0584   1.00788
7487.1138   1.00388
7487.1692   1.01129
7487.2246   1.01280
7487.2799   1.03260
7487.3353   0.99961
7487.3907   1.01782
7487.4461   0.99972
7487.5014   1.01623
7487.5568   0.97564
7487.6122   1.01395
7487.6676   0.97655
7487.7230   0.99106
7487.7783   1.00407
7487.8337   1.01848
7487.8891   1.01849
7487.9445   1.00379
7487.9999   1.01850
7488.0552   1.00141
7488.1106   0.99522
7488.1660   1.02323
7488.2214   1.00034
7488.2768   1.00655
7488.3321   1.00306
7488.3875   1.00756
7488.4429   1.01177
7488.4983   1.00508
7488.5537   1.01149
7488.6091   1.01030
7488.6645   0.98811
7488.7198   0.99562
7488.7752   0.99003
7488.8306   0.99164
7488.8860   1.00935
7488.9414   0.99966
7488.9968   1.00887
7489.0522   1.00169
7489.1076   1.00830
7489.1630   1.01481
7489.2183   1.00022
7489.2737   1.00283
7489.3291   0.97774
7489.3845   1.00715
7489.4399   1.00146
7489.4953   0.99948
7489.5507   1.00949
7489.6061   1.00000
7489.6615   1.00851
7489.7169   1.02133
7489.7723   1.01464
7489.8277   1.00525
7489.8831   1.02446
7489.9385   1.00388
7489.9938   1.01119
7490.0492   1.00360
7490.1046   1.00282
7490.1600   0.99723
7490.2154   1.01365
7490.2708   0.99236
7490.3262   0.99347
7490.3816   0.99779
7490.4370   1.02150
7490.4924   1.02422
7490.5478   0.98363
7490.6032   0.99985
7490.6586   0.98636
7490.7140   0.99328
7490.7694   0.99869
7490.8248   0.99641
7490.8802   0.98423
7490.9356   1.00524
7490.9910   1.00566
7491.0464   0.99887
7491.1019   1.00839
7491.1573   1.01591
7491.2127   1.01272
7491.2681   1.01814
7491.3235   0.98066
7491.3789   0.99118
7491.4343   0.97829
7491.4897   0.95791
7491.5451   0.93373
7491.6005   0.92415
7491.6559   0.90587
7491.7113   0.92689
7491.7667   0.94310
7491.8221   0.95142
7491.8776   0.96264
7491.9330   0.95146
7491.9884   0.97928
7492.0438   0.98150
7492.0992   0.98872
7492.1546   1.00114
7492.2100   0.99246
7492.2654   0.99958
7492.3208   0.99960
7492.3763   0.99672
7492.4317   1.00394
7492.4871   0.99517
7492.5425   0.99609
7492.5979   0.99771
7492.6533   0.99263
7492.7088   0.97395
7492.7642   1.00368
7492.8196   0.99340
7492.8750   1.00002
7492.9304   0.99004
7492.9858   1.00117
7493.0413   1.00379
7493.0967   0.98601
7493.1521   1.00924
7493.2075   0.99986
7493.2629   0.98239
7493.3184   0.98601
7493.3738   0.98504
7493.4292   0.98386
7493.4846   0.98609
7493.5400   1.00191
7493.5955   1.01114
7493.6509   1.00746
7493.7063   1.00559
7493.7617   0.98941
7493.8172   0.99274
7493.8726   0.99517
7493.9280   1.00169
7493.9834   0.99862
7494.0389   1.00385
7494.0943   1.00738
7494.1497   0.99140
7494.2051   0.99883
7494.2606   1.00156
7494.3160   1.00489
7494.3714   0.99202
7494.4269   0.99055
7494.4823   0.97658
7494.5377   0.96881
7494.5931   0.96333
7494.6486   0.96317
7494.7040   0.93690
7494.7594   0.93053
7494.8149   0.93216
7494.8703   0.89149
7494.9257   0.84542
7494.9812   0.80605
7495.0366   0.80128
7495.0920   0.80411
7495.1475   0.80215
7495.2029   0.83438
7495.2583   0.84691
7495.3138   0.88274
7495.3692   0.90978
7495.4246   0.94741
7495.4801   0.95864
7495.5355   0.98288
7495.5909   0.99541
7495.6464   1.00415
7495.7018   1.00158
7495.7573   0.99612
7495.8127   1.00475
7495.8681   1.01289
7495.9236   0.99212
7495.9790   1.01456
7496.0345   0.97560
7496.0899   1.00283
7496.1453   1.00207
7496.2008   0.99621
7496.2562   1.00214
7496.3117   1.00318
7496.3671   1.00792
7496.4226   1.01596
7496.4780   1.01040
7496.5334   1.01993
7496.5889   1.00257
7496.6443   0.98691
7496.6998   0.99355
7496.7552   0.99399
7496.8107   1.00623
7496.8661   1.01707
7496.9216   0.97911
7496.9770   1.01185
7497.0325   0.99060
7497.0879   1.00974
7497.1434   1.00088
7497.1988   0.97432
7497.2543   1.00076
7497.3097   1.00341
7497.3652   0.99935
7497.4206   1.00239
7497.4761   1.00184
7497.5315   0.99278
7497.5870   1.00502
7497.6424   1.01237
7497.6979   1.04171
7497.7533   1.00906
7497.8088   1.00660
7497.8642   1.00845
7497.9197   1.00550
7497.9751   1.00424
7498.0306   0.98929
7498.0861   1.00713
7498.1415   1.00548
7498.1970   0.99313
7498.2524   0.99968
7498.3079   1.01643
7498.3633   0.98587
7498.4188   0.99432
7498.4743   0.99297
7498.5297   0.98442
7498.5852   0.96577
7498.6406   0.97922
7498.6961   0.98227
7498.7516   1.01132
7498.8070   1.00717
7498.8625   1.00552
7498.9179   1.02738
7498.9734   0.99183
7499.0289   1.01728
7499.0843   1.00403
7499.1398   1.00568
7499.1953   0.96744
7499.2507   0.99559
7499.3062   0.99135
7499.3616   1.00580
7499.4171   0.99925
7499.4726   0.98111
7499.5280   0.98306
7499.5835   1.01642
7499.6390   0.99488
7499.6944   1.00663
7499.7499   1.00699
7499.8054   1.02104
7499.8609   0.97980
7499.9163   1.00186
7499.9718   0.95942
7500.0273   0.99907
7500.0827   0.98273
7500.1382   0.98349
7500.1937   0.98285
7500.2491   0.99641
7500.3046   0.99737
7500.3601   1.01923
7500.4156   1.01509
7500.4710   0.99075
7500.5265   1.01291
7500.5820   1.01998
7500.6375   0.99664
7500.6929   1.01530
7500.7484   1.00316
7500.8039   1.01123
7500.8594   0.98289
7500.9148   1.00395
7500.9703   1.01392
7501.0258   1.01278
7501.0813   1.02505
7501.1367   1.00581
7501.1922   1.00608
7501.2477   1.00024
7501.3032   0.98771
7501.3587   0.96898
7501.4141   0.97924
7501.4696   0.97731
7501.5251   0.97348
7501.5806   0.98125
7501.6361   0.94171
7501.6916   0.96038
7501.7470   0.97935
7501.8025   0.96332
7501.8580   1.00929
7501.9135   1.01796
7501.9690   1.03313
7502.0245   1.01360
7502.0799   1.01848
7502.1354   1.01985
7502.1909   1.00972
7502.2464   0.99319
7502.3019   0.99306
7502.3574   1.00594
7502.4129   0.97401
7502.4684   0.96089
7502.5238   0.98136
7502.5793   0.97174
7502.6348   1.00341
7502.6903   0.96679
7502.7458   0.96466
% ---------- yzcas2_77507800.txt ---------- (following 1000 lines)
7746.3789   0.99181
7746.4352   0.93832
7746.4915   0.96394
7746.5478   0.95165
7746.6042   0.94286
7746.6605   0.93077
7746.7168   0.96698
7746.7731   0.96389
7746.8294   0.99290
7746.8857   1.01890
7746.9421   0.98491
7746.9984   0.95291
7747.0547   1.01542
7747.1110   0.95882
7747.1673   0.96103
7747.2237   0.99023
7747.2800   0.96653
7747.3363   0.98463
7747.3926   0.99403
7747.4489   0.96673
7747.5053   1.01993
7747.5616   0.98643
7747.6179   0.97103
7747.6742   1.00453
7747.7306   0.99052
7747.7869   0.97432
7747.8432   0.98381
7747.8995   0.98601
7747.9559   0.96820
7748.0122   0.96379
7748.0685   0.91638
7748.1248   0.91678
7748.1812   0.88497
7748.2375   0.88116
7748.2938   0.91665
7748.3501   0.88893
7748.4065   0.90192
7748.4628   0.91721
7748.5191   0.91140
7748.5755   0.93968
7748.6318   0.94257
7748.6881   0.92115
7748.7444   0.90944
7748.8008   0.90832
7748.8571   0.92530
7748.9134   0.91509
7748.9698   0.92787
7749.0261   0.93235
7749.0824   0.95453
7749.1388   0.94211
7749.1951   0.97899
7749.2514   0.97597
7749.3078   1.00794
7749.3641   1.01582
7749.4204   0.96990
7749.4768   1.01647
7749.5331   0.95605
7749.5895   0.99232
7749.6458   1.01370
7749.7021   0.98677
7749.7585   1.01565
7749.8148   0.97492
7749.8712   1.01899
7749.9275   1.00876
7749.9838   0.99653
7750.0402   1.01710
7750.0965   0.97587
7750.1529   1.00544
7750.2092   1.00231
7750.2655   1.02718
7750.3219   0.98095
7750.3782   0.98921
7750.4346   1.01048
7750.4909   1.00215
7750.5473   1.03021
7750.6036   1.00158
7750.6599   1.00944
7750.7163   1.04280
7750.7726   0.97387
7750.8290   1.00113
7750.8853   0.98959
7750.9417   0.97766
7750.9980   0.97192
7751.0544   0.94208
7751.1107   0.98354
7751.1671   0.97790
7751.2234   0.99016
7751.2798   0.99142
7751.3361   1.00247
7751.3925   1.02613
7751.4488   1.02349
7751.5052   1.00675
7751.5615   1.02620
7751.6179   0.98666
7751.6742   1.02521
7751.7306   0.99997
7751.7869   1.03182
7751.8433   1.01598
7751.8996   1.00213
7751.9560   1.00588
7752.0123   0.99804
7752.0687   1.01179
7752.1251   0.99084
7752.1814   1.03349
7752.2378   0.99984
7752.2941   1.01229
7752.3505   1.03475
7752.4068   0.99620
7752.4632   1.04534
7752.5196   1.05609
7752.5759   1.04314
7752.6323   1.03609
7752.6886   1.00594
7752.7450   1.03079
7752.8013   1.00513
7752.8577   1.02778
7752.9141   1.02363
7752.9704   1.00497
7753.0268   1.00152
7753.0832   1.00536
7753.1395   1.01291
7753.1959   1.01245
7753.2522   0.98949
7753.3086   0.99804
7753.3650   1.00898
7753.4213   0.98782
7753.4777   0.98997
7753.5341   0.98961
7753.5904   0.96605
7753.6468   0.99759
7753.7032   0.98653
7753.7595   1.00827
7753.8159   1.01742
7753.8723   0.99316
7753.9286   0.98430
7753.9850   1.00714
7754.0414   1.00567
7754.0978   0.97591
7754.1541   0.97615
7754.2105   0.99079
7754.2669   0.99793
7754.3232   0.98627
7754.3796   0.98150
7754.4360   1.00024
7754.4924   0.98438
7754.5487   0.99351
7754.6051   0.98055
7754.6615   0.98999
7754.7178   0.99732
7754.7742   0.98616
7754.8306   0.97899
7754.8870   0.95883
7754.9433   0.97586
7754.9997   0.99360
7755.0561   0.95543
7755.1125   0.95706
7755.1689   0.97910
7755.2252   0.98413
7755.2816   0.97716
7755.3380   0.98540
7755.3944   0.99163
7755.4508   1.00256
7755.5071   1.00599
7755.5635   1.01213
7755.6199   0.99996
7755.6763   0.99129
7755.7327   0.99932
7755.7890   1.00345
7755.8454   0.99178
7755.9018   1.00101
7755.9582   0.98315
7756.0146   1.00738
7756.0710   0.99371
7756.1273   0.98954
7756.1837   0.98477
7756.2401   0.99090
7756.2965   1.01802
7756.3529   1.01515
7756.4093   0.99728
7756.4657   1.02801
7756.5220   1.01794
7756.5784   0.99407
7756.6348   1.01650
7756.6912   1.00913
7756.7476   1.00965
7756.8040   0.99818
7756.8604   0.99111
7756.9168   1.00864
7756.9732   0.99317
7757.0295   1.00289
7757.0859   0.99612
7757.1423   0.99055
7757.1987   0.97177
7757.2551   0.99480
7757.3115   1.01913
7757.3679   1.00575
7757.4243   0.97188
7757.4807   0.99061
7757.5371   0.97613
7757.5935   0.98396
7757.6499   0.99159
7757.7063   0.99821
7757.7627   1.01124
7757.8191   0.98827
7757.8755   1.00499
7757.9319   1.00232
7757.9883   0.99594
7758.0447   0.97177
7758.1011   0.97939
7758.1575   0.97592
7758.2139   0.99634
7758.2703   0.99377
7758.3267   1.00800
7758.3831   1.01762
7758.4395   1.00285
7758.4959   1.01287
7758.5523   1.00410
7758.6087   1.00852
7758.6651   0.98155
7758.7215   0.98857
7758.7779   0.99830
7758.8343   0.99112
7758.8907   0.97515
7758.9471   0.98067
7759.0035   0.99280
7759.0599   0.99882
7759.1163   0.99415
7759.1727   1.00087
7759.2291   0.99920
7759.2855   0.99712
7759.3419   0.99055
7759.3983   0.99747
7759.4548   0.99100
7759.5112   0.99622
7759.5676   0.98255
7759.6240   0.99707
7759.6804   0.98970
7759.7368   0.99512
7759.7932   0.99005
7759.8496   1.00907
7759.9060   0.99200
7759.9625   1.00023
7760.0189   0.99445
7760.0753   0.99328
7760.1317   1.00080
7760.1881   0.99673
7760.2445   0.98375
7760.3009   0.98848
7760.3574   0.99400
7760.4138   0.98953
7760.4702   0.98806
7760.5266   0.97748
7760.5830   0.98981
7760.6394   0.99454
7760.6959   0.99476
7760.7523   0.98479
7760.8087   0.98621
7760.8651   0.98944
7760.9215   0.99017
7760.9779   0.98519
7761.0344   0.99192
7761.0908   0.99475
7761.1472   1.00308
7761.2036   0.99590
7761.2601   1.00133
7761.3165   0.99356
7761.3729   1.00099
7761.4293   1.00921
7761.4857   1.00194
7761.5422   0.99777
7761.5986   0.99540
7761.6550   0.99523
7761.7114   1.01336
7761.7679   0.99359
7761.8243   0.98161
7761.8807   1.02624
7761.9371   1.02827
7761.9936   0.99600
7762.0500   1.01753
7762.1064   1.01326
7762.1629   1.01219
7762.2193   1.00442
7762.2757   1.02025
7762.3321   1.01098
7762.3886   1.02491
7762.4450   1.02824
7762.5014   1.01868
7762.5579   1.02051
7762.6143   1.02784
7762.6707   1.01637
7762.7272   0.99290
7762.7836   0.99564
7762.8400   0.99777
7762.8965   1.00880
7762.9529   1.00633
7763.0093   0.99757
7763.0658   0.99480
7763.1222   1.00403
7763.1786   0.99797
7763.2351   0.99750
7763.2915   0.99424
7763.3480   0.98677
7763.4044   1.00171
7763.4608   1.03044
7763.5173   0.98988
7763.5737   0.98911
7763.6301   0.99245
7763.6866   1.00209
7763.7430   1.00312
7763.7995   1.00096
7763.8559   0.99580
7763.9123   0.99143
7763.9688   1.00067
7764.0252   1.00211
7764.0817   0.98955
7764.1381   1.00179
7764.1946   0.98063
7764.2510   0.98947
7764.3074   1.01111
7764.3639   0.99585
7764.4203   0.99429
7764.4768   0.98533
7764.5332   0.98537
7764.5897   0.97561
7764.6461   0.98375
7764.7026   0.98449
7764.7590   0.98984
7764.8155   0.98528
7764.8719   0.98792
7764.9284   1.00727
7764.9848   1.00411
7765.0413   0.97775
7765.0977   0.98500
7765.1542   0.98904
7765.2106   0.99159
7765.2671   0.99523
7765.3235   1.00808
7765.3800   0.99973
7765.4364   1.00017
7765.4929   1.01092
7765.5493   0.98507
7765.6058   1.02051
7765.6622   1.01376
7765.7187   1.00691
7765.7751   1.01626
7765.8316   1.00391
7765.8880   1.02636
7765.9445   1.01301
7766.0010   1.02546
7766.0574   1.00491
7766.1139   1.02016
7766.1703   1.00661
7766.2268   1.01286
7766.2832   1.02202
7766.3397   1.01777
7766.3962   1.02802
7766.4526   1.02587
7766.5091   1.01283
7766.5655   1.02238
7766.6220   1.02043
7766.6785   1.01289
7766.7349   1.00694
7766.7914   1.00390
7766.8479   0.98745
7766.9043   0.99720
7766.9608   0.99216
7767.0172   0.99342
7767.0737   1.00887
7767.1302   1.01373
7767.1866   1.00218
7767.2431   1.00714
7767.2996   0.99270
7767.3560   0.97605
7767.4125   0.97091
7767.4690   0.97737
7767.5254   0.97983
7767.5819   0.98698
7767.6384   0.97664
7767.6948   0.98220
7767.7513   1.00276
7767.8078   0.99612
7767.8643   1.00578
7767.9207   1.01674
7767.9772   1.00900
7768.0337   1.00096
7768.0901   1.01082
7768.1466   1.00288
7768.2031   0.99784
7768.2596   1.01180
7768.3160   0.99566
7768.3725   1.02482
7768.4290   1.02458
7768.4854   1.03484
7768.5419   1.02390
7768.5984   1.00976
7768.6549   1.00812
7768.7113   1.01609
7768.7678   1.02825
7768.8243   1.01901
7768.8808   1.00907
7768.9373   1.02803
7768.9937   0.99280
7769.0502   1.02446
7769.1067   1.01452
7769.1632   1.02269
7769.2197   1.02295
7769.2761   1.03191
7769.3326   1.03007
7769.3891   1.01104
7769.4456   1.01030
7769.5021   0.99496
7769.5585   0.98923
7769.6150   0.98479
7769.6715   1.00046
7769.7280   0.98332
7769.7845   0.99638
7769.8410   0.99365
7769.8974   0.99981
7769.9539   1.01088
7770.0104   1.00204
7770.0669   1.00490
7770.1234   1.00747
7770.1799   1.00083
7770.2364   0.99460
7770.2928   1.01446
7770.3493   1.01023
7770.4058   1.01509
7770.4623   0.99156
7770.5188   1.01472
7770.5753   0.98939
7770.6318   0.99905
7770.6883   0.98681
7770.7448   1.01388
7770.8013   0.98764
7770.8577   1.00281
7770.9142   0.96397
7770.9707   0.99434
7771.0272   0.99690
7771.0837   0.99517
7771.1402   0.99543
7771.1967   1.00690
7771.2532   0.97626
7771.3097   1.00693
7771.3662   0.99559
7771.4227   0.99046
7771.4792   0.98032
7771.5357   0.96179
7771.5922   0.95605
7771.6487   0.91832
7771.7052   0.87758
7771.7617   0.83755
7771.8182   0.80881
7771.8747   0.75827
7771.9312   0.73514
7771.9877   0.73390
7772.0442   0.73807
7772.1007   0.77103
7772.1572   0.79740
7772.2137   0.83296
7772.2702   0.89322
7772.3267   0.91759
7772.3832   0.94215
7772.4397   0.97271
7772.4962   0.98228
7772.5527   1.00084
7772.6092   0.98961
7772.6657   0.99497
7772.7222   0.97133
7772.7787   0.99480
7772.8352   1.00176
7772.8917   0.97912
7772.9482   0.99848
7773.0047   0.98585
7773.0612   0.98951
7773.1177   0.97417
7773.1743   0.99253
7773.2308   0.99320
7773.2873   0.98066
7773.3438   0.98992
7773.4003   0.97398
7773.4568   0.98834
7773.5133   1.01110
7773.5698   0.98866
7773.6263   0.96993
7773.6829   0.98799
7773.7394   0.96255
7773.7959   0.97421
7773.8524   0.93987
7773.9089   0.91033
7773.9654   0.86889
7774.0219   0.86385
7774.0784   0.79891
7774.1350   0.80507
7774.1915   0.75803
7774.2480   0.77608
7774.3045   0.79454
7774.3610   0.81260
7774.4175   0.85746
7774.4741   0.88652
7774.5306   0.91518
7774.5871   0.94583
7774.6436   0.96669
7774.7001   0.96165
7774.7567   0.97931
7774.8132   0.97636
7774.8697   0.97822
7774.9262   0.97257
7774.9827   0.95273
7775.0393   0.94449
7775.0958   0.91504
7775.1523   0.88790
7775.2088   0.87445
7775.2654   0.81511
7775.3219   0.81586
7775.3784   0.80431
7775.4349   0.81127
7775.4915   0.82502
7775.5480   0.83207
7775.6045   0.85603
7775.6610   0.89778
7775.7176   0.91883
7775.7741   0.92268
7775.8306   0.96764
7775.8871   0.95629
7775.9437   0.98504
7776.0002   0.95909
7776.0567   0.99714
7776.1133   0.96989
7776.1698   1.00024
7776.2263   0.99069
7776.2829   1.00034
7776.3394   0.99249
7776.3959   0.99053
7776.4525   0.98508
7776.5090   0.99923
7776.5655   0.99398
7776.6221   0.99832
7776.6786   0.99057
7776.7351   0.98962
7776.7917   1.00096
7776.8482   1.00531
7776.9047   1.00285
7776.9613   0.99710
7777.0178   1.00804
7777.0743   0.99128
7777.1309   1.00473
7777.1874   0.98127
7777.2439   1.00651
7777.3005   1.02176
7777.3570   1.00170
7777.4136   1.03584
7777.4701   1.03248
7777.5266   1.00702
7777.5832   1.01766
7777.6397   1.01820
7777.6963   1.01284
7777.7528   1.01928
7777.8094   1.00462
7777.8659   1.01946
7777.9224   0.98519
7777.9790   1.01313
7778.0355   1.01867
7778.0921   1.00570
7778.1486   1.01794
7778.2052   0.99557
7778.2617   1.04071
7778.3183   0.99704
7778.3748   1.00868
7778.4313   1.00841
7778.4879   0.99624
7778.5444   1.01328
7778.6010   0.99621
7778.6575   0.98774
7778.7141   1.00487
7778.7706   1.00090
7778.8272   1.00263
7778.8837   1.00406
7778.9403   1.00029
7778.9968   0.99942
7779.0534   1.02454
7779.1099   0.98557
7779.1665   0.99970
7779.2230   0.97762
7779.2796   1.01815
7779.3361   0.98637
7779.3927   1.00130
7779.4493   0.99292
7779.5058   0.98655
7779.5624   0.98597
7779.6189   1.01559
7779.6755   0.99991
7779.7320   0.99424
7779.7886   0.97876
7779.8451   0.99338
7779.9017   0.98070
7779.9583   0.98491
7780.0148   0.99383
7780.0714   0.98545
7780.1279   0.96497
7780.1845   0.96788
7780.2411   0.94160
7780.2976   0.95872
7780.3542   0.91123
7780.4107   0.89854
7780.4673   0.87206
7780.5239   0.85817
7780.5804   0.83528
7780.6370   0.84820
7780.6936   0.87871
7780.7501   0.88452
7780.8067   0.92263
7780.8632   0.93874
7780.9198   0.97174
7780.9764   0.97645
7781.0329   0.99486
7781.0895   0.99447
7781.1461   0.99997
7781.2026   1.00718
7781.2592   1.00238
7781.3158   1.00979
7781.3723   1.00159
7781.4289   1.00639
7781.4855   1.01619
7781.5420   0.99519
7781.5986   0.98800
7781.6552   0.98519
7781.7118   1.01519
7781.7683   0.98579
7781.8249   1.01269
7781.8815   0.98559
7781.9380   1.01068
7781.9946   0.97938
7782.0512   0.99737
7782.1078   1.00177
7782.1643   0.98316
7782.2209   0.98905
7782.2775   0.96945
7782.3341   0.98194
7782.3906   0.98253
7782.4472   0.98892
7782.5038   0.98291
7782.5604   0.95589
7782.6169   0.98178
7782.6735   0.95877
7782.7301   0.96856
7782.7867   0.98104
7782.8433   0.99042
7782.8998   0.97351
7782.9564   0.98129
7783.0130   0.96487
7783.0696   0.99745
7783.1262   0.99264
7783.1827   0.99871
7783.2393   0.97999
7783.2959   0.99167
7783.3525   0.98775
7783.4091   0.97913
7783.4657   0.99910
7783.5222   1.00958
7783.5788   0.97815
7783.6354   1.00892
7783.6920   0.98760
7783.7486   1.00887
7783.8052   0.99224
7783.8617   1.01111
7783.9183   1.00158
7783.9749   0.99685
7784.0315   1.00051
7784.0881   0.99598
7784.1447   1.00145
7784.2013   0.99081
7784.2579   0.98497
7784.3145   0.99824
7784.3710   0.99520
7784.4276   0.98986
7784.4842   0.99182
7784.5408   0.98218
7784.5974   0.98624
7784.6540   1.00170
7784.7106   0.98846
7784.7672   1.00122
7784.8238   0.99487
7784.8804   0.99913
7784.9370   1.00368
7784.9936   1.00174
7785.0502   0.98969
7785.1067   1.01695
7785.1633   1.01400
7785.2199   0.99695
7785.2765   1.02070
7785.3331   1.00135
7785.3897   1.01030
7785.4463   0.99645
7785.5029   1.00270
7785.5595   1.02065
7785.6161   0.99870
7785.6727   1.02305
7785.7293   0.99269
7785.7859   1.02654
7785.8425   1.00549
7785.8991   1.01763
7785.9557   1.00278
7786.0123   1.00502
7786.0689   0.99687
7786.1255   1.00891
7786.1821   1.01195
7786.2387   1.02610
7786.2953   1.01154
7786.3519   1.00618
7786.4086   1.01352
7786.4652   1.01976
7786.5218   1.00051
7786.5784   1.01075
7786.6350   1.01109
7786.6916   1.00343
7786.7482   0.99907
7786.8048   1.01371
7786.8614   0.99515
7786.9180   1.01398
7786.9746   1.01442
7787.0312   1.03766
7787.0878   1.01300
7787.1445   1.02884
7787.2011   0.99968
7787.2577   1.03251
7787.3143   0.98685
7787.3709   1.04349
7787.4275   1.00873
7787.4841   1.00876
7787.5407   1.01010
7787.5973   1.05414
7787.6540   1.01517
7787.7106   1.01821
7787.7672   1.02795
7787.8238   1.01448
7787.8804   0.99732
7787.9370   1.03515
7787.9937   1.02029
7788.0503   1.01913
7788.1069   1.03206
7788.1635   1.01280
7788.2201   1.00384
7788.2767   1.02497
7788.3334   0.98841
7788.3900   1.01764
7788.4466   1.01348
7788.5032   0.99762
7788.5598   0.98935
7788.6165   0.96359
7788.6731   0.97593
7788.7297   0.97256
7788.7863   0.94490
7788.8429   0.93854
7788.8996   0.91147
7788.9562   0.91601
7789.0128   0.92655
7789.0694   0.93059
7789.1261   0.93012
7789.1827   0.95356
7789.2393   0.95780
7789.2959   0.98524
7789.3526   0.96468
7789.4092   0.98262
7789.4658   1.00426
7789.5224   0.99509
7789.5791   1.00293
7789.6357   0.99007
7789.6923   0.98832
7789.7490   0.97616
7789.8056   0.98680
7789.8622   0.96614
7789.9188   0.96678
7789.9755   0.97302
7790.0321   0.99976
7790.0887   0.97021
7790.1454   0.97545
7790.2020   0.97819
7790.2586   0.95744
7790.3153   0.97828
7790.3719   0.99423
7790.4285   0.96907
7790.4852   0.95732
7790.5418   0.97237
7790.5984   0.96041
7790.6551   0.96786
7790.7117   0.97341
7790.7684   0.99106
7790.8250   0.98730
7790.8816   0.99095
7790.9383   0.98650
7790.9949   0.99066
7791.0515   0.97201
7791.1082   0.99146
7791.1648   0.97501
7791.2215   0.95376
7791.2781   0.97722
7791.3347   0.96287
7791.3914   0.97763
7791.4480   0.99538
7791.5047   0.98694
7791.5613   0.99100
7791.6179   0.96985
7791.6746   0.98561
7791.7312   0.98897
7791.7879   1.00753
7791.8445   0.98939
7791.9012   0.99095
7791.9578   0.97532
7792.0145   0.97968
7792.0711   0.99754
7792.1278   0.99281
7792.1844   0.97617
7792.2410   0.98174
7792.2977   0.98191
7792.3543   0.98268
7792.4110   0.99874
7792.4676   1.00091
7792.5243   0.98138
7792.5809   0.99716
7792.6376   0.98063
7792.6942   1.01120
7792.7509   0.99778
7792.8075   0.99165
7792.8642   0.99743
7792.9208   0.98681
7792.9775   0.98818
7793.0341   0.99876
7793.0908   0.98654
7793.1475   0.98352
7793.2041   0.98891
7793.2608   1.00139
7793.3174   0.96677
7793.3741   1.01556
7793.4307   0.98995
7793.4874   1.00693
7793.5440   0.99182
7793.6007   0.99721
7793.6574   0.98660
7793.7140   1.02720
7793.7707   1.02249
7793.8273   1.03238
7793.8840   0.98788
7793.9406   1.00588
7793.9973   0.98137
7794.0540   1.01797
7794.1106   0.97787
7794.1673   1.01218
7794.2240   0.99948
7794.2806   1.01248
7794.3373   0.99909
7794.3939   0.99840
7794.4506   1.00820
7794.5073   1.02651
7794.5639   0.98782
7794.6206   1.00244
7794.6773   0.99155
7794.7339   0.99376
7794.7906   0.98968
7794.8473   0.99450
7794.9039   1.00262
7794.9606   1.00724
7795.0173   1.01796
7795.0739   1.03518
7795.1306   1.00371
7795.1873   1.02333
7795.2439   0.99046
7795.3006   1.00459
7795.3573   0.99172
7795.4139   0.98455
7795.4706   1.01198
7795.5273   1.01432
7795.5840   1.01825
7795.6406   1.01409
7795.6973   0.99813
7795.7540   1.00227
7795.8106   1.00892
7795.8673   1.01006
7795.9240   1.02131
7795.9807   1.02415
7796.0373   1.00390
7796.0940   1.01655
7796.1507   1.01610
7796.2074   1.00976
7796.2640   1.01381
7796.3207   1.00517
7796.3774   0.97493
7796.4341   0.99929
7796.4908   0.99345
7796.5474   0.99052
7796.6041   0.99388
7796.6608   1.01295
7796.7175   1.00042
7796.7741   0.99589
7796.8308   0.96327
7796.8875   1.01824
7796.9442   0.98642
7797.0009   0.98660
7797.0576   0.99248
7797.1142   0.93946
7797.1709   0.97434
7797.2276   0.96213
7797.2843   0.97342
7797.3410   0.94480
7797.3977   0.92230
7797.4543   0.92869
7797.5110   0.92369
7797.5677   0.90778
7797.6244   0.90028
7797.6811   0.90248
7797.7378   0.90279
7797.7945   0.92099
7797.8511   0.90240
7797.9078   0.94621
7797.9645   0.94832
7798.0212   0.95663
7798.0779   0.97335
7798.1346   0.99226
7798.1913   0.95708
7798.2480   0.97361
7798.3047   0.94643
7798.3614   0.96265
7798.4181   0.95248
7798.4747   0.97531
7798.5314   0.92774
7798.5881   0.94578
7798.6448   0.95341
7798.7015   0.95385
7798.7582   0.95209
7798.8149   0.99534
7798.8716   0.95568
7798.9283   0.97043
7798.9850   0.93318
7799.0417   0.98003
7799.0984   0.95949
7799.1551   0.98384
7799.2118   0.94830
7799.2685   0.96266
7799.3252   0.95013
7799.3819   0.95829
7799.4386   0.96786
7799.4953   0.95233
7799.5520   0.93970
7799.6087   0.96028
7799.6654   0.92375
7799.7221   0.94593
7799.7788   0.88481
7799.8355   0.94340
7799.8922   0.86749
7799.9489   0.88258
7800.0056   0.87927
7800.0623   0.89516
7800.1190   0.86966
7800.1757   0.89626
7800.2324   0.89766
7800.2891   0.92666
7800.3458   0.90677
7800.4025   0.92648
7800.4592   0.94699
7800.5159   0.97821
7800.5727   0.95462
7800.6294   0.97884
7800.6861   0.99517
7800.7428   0.96619
7800.7995   0.99572
7800.8562   1.00065
7800.9129   1.01828
7800.9696   0.99472
7801.0263   1.02175
7801.0830   1.01929
7801.1398   0.99724
7801.1965   0.98278
7801.2532   0.98223
7801.3099   0.96308
7801.3666   0.98204
7801.4233   0.98039
7801.4800   0.97915
7801.5367   0.97122
7801.5935   0.96858
7801.6502   0.96435
7801.7069   1.00212
7801.7636   0.98819
7801.8203   0.96837
7801.8770   1.01945
7801.9338   1.00743
7801.9905   1.02492
7802.0472   0.97670
7802.1039   0.99589
7802.1606   0.97469
7802.2174   0.99788
7802.2741   0.99138
7802.3308   0.99009
7802.3875   0.97819
7802.4442   0.97270
7802.5010   0.93591
7802.5577   0.95303
7802.6144   1.00504
7802.6711   1.03826
7802.7279   1.00559
7802.7846   1.02411
7802.8413   1.01574
% ---------- wwaur1_53505400.txt ---------- (following 1000 lines)
5348.1994   1.00131
5348.2533   0.99639
5348.3073   0.99638
5348.3612   0.99587
5348.4152   0.99707
5348.4691   0.99206
5348.5230   0.99036
5348.5770   0.99835
5348.6309   0.99746
5348.6849   1.00316
5348.7388   1.00316
5348.7928   1.00576
5348.8467   1.00607
5348.9007   1.00908
5348.9546   1.00699
5349.0086   1.01360
5349.0625   1.01061
5349.1164   1.00782
5349.1704   1.00544
5349.2243   1.00086
5349.2783   1.00008
5349.3322   0.99480
5349.3862   0.99342
5349.4401   0.99075
5349.4941   0.98927
5349.5481   0.98350
5349.6020   0.98403
5349.6560   0.97666
5349.7099   0.97509
5349.7639   0.97112
5349.8178   0.96816
5349.8718   0.96829
5349.9257   0.96643
5349.9797   0.96787
5350.0337   0.96261
5350.0876   0.96406
5350.1416   0.96780
5350.1955   0.96525
5350.2495   0.97469
5350.3034   0.97074
5350.3574   0.97059
5350.4114   0.97524
5350.4653   0.97840
5350.5193   0.97905
5350.5733   0.97991
5350.6272   0.98376
5350.6812   0.98992
5350.7352   0.99168
5350.7891   0.99504
5350.8431   0.99461
5350.8970   1.00267
5350.9510   1.00164
5351.0050   1.00110
5351.0590   1.00447
5351.1129   1.00544
5351.1669   1.00491
5351.2209   1.00169
5351.2748   1.00516
5351.3288   1.00523
5351.3828   1.00261
5351.4367   0.99989
5351.4907   1.00517
5351.5447   0.99915
5351.5987   0.99853
5351.6526   1.00091
5351.7066   1.00280
5351.7606   0.99598
5351.8146   0.99687
5351.8685   0.99716
5351.9225   0.99445
5351.9765   0.99844
5352.0305   0.99883
5352.0844   0.99793
5352.1384   0.99512
5352.1924   0.99912
5352.2464   0.99781
5352.3004   1.00051
5352.3543   0.99961
5352.4083   1.00131
5352.4623   0.99712
5352.5163   1.00032
5352.5703   0.99512
5352.6243   0.99593
5352.6782   0.99473
5352.7322   0.99184
5352.7862   0.98965
5352.8402   0.98006
5352.8942   0.97517
5352.9482   0.96878
5353.0022   0.95980
5353.0561   0.95751
5353.1101   0.95213
5353.1641   0.94335
5353.2181   0.94216
5353.2721   0.94128
5353.3261   0.94190
5353.3801   0.93962
5353.4341   0.93875
5353.4881   0.94057
5353.5421   0.94479
5353.5961   0.94192
5353.6501   0.94545
5353.7040   0.94747
5353.7580   0.95400
5353.8120   0.95793
5353.8660   0.96506
5353.9200   0.97000
5353.9740   0.97893
5354.0280   0.98436
5354.0820   0.99150
5354.1360   0.99413
5354.1900   0.99997
5354.2440   1.00201
5354.2980   1.00155
5354.3520   1.00228
5354.4060   1.00013
5354.4600   1.00287
5354.5140   0.99981
5354.5680   0.99985
5354.6220   1.00150
5354.6760   1.00014
5354.7300   1.00049
5354.7841   1.00163
5354.8381   0.99948
5354.8921   0.99753
5354.9461   1.00228
5355.0001   0.99593
5355.0541   0.99918
5355.1081   0.99784
5355.1621   0.99959
5355.2161   0.99344
5355.2701   0.99680
5355.3241   0.99875
5355.3781   1.00251
5355.4322   0.99507
5355.4862   1.00332
5355.5402   0.99598
5355.5942   0.99944
5355.6482   1.00220
5355.7022   0.99826
5355.7562   1.00023
5355.8103   1.00109
5355.8643   1.00135
5355.9183   1.00022
5355.9723   1.00668
5356.0263   1.00165
5356.0803   1.00271
5356.1344   1.00648
5356.1884   1.00625
5356.2424   1.00342
5356.2964   1.00519
5356.3504   1.00276
5356.4045   1.00413
5356.4585   1.00530
5356.5125   1.00087
5356.5665   1.00494
5356.6206   0.99772
5356.6746   1.00499
5356.7286   0.99917
5356.7826   0.99814
5356.8367   1.00052
5356.8907   1.00160
5356.9447   1.00307
5356.9987   0.99715
5357.0528   0.99893
5357.1068   1.00031
5357.1608   1.00029
5357.2149   0.99987
5357.2689   0.99845
5357.3229   1.00393
5357.3770   0.99861
5357.4310   1.00390
5357.4850   0.99878
5357.5391   1.00336
5357.5931   1.00365
5357.6471   1.00413
5357.7012   1.00302
5357.7552   1.00620
5357.8092   1.00299
5357.8633   1.00308
5357.9173   1.00606
5357.9713   1.00815
5358.0254   1.00614
5358.0794   1.00243
5358.1335   1.00432
5358.1875   1.00341
5358.2415   1.00160
5358.2956   1.00029
5358.3496   1.00128
5358.4037   1.00077
5358.4577   1.00346
5358.5117   0.99655
5358.5658   1.00025
5358.6198   0.99914
5358.6739   0.99443
5358.7279   1.00003
5358.7820   0.99432
5358.8360   0.99682
5358.8901   0.99821
5358.9441   0.99601
5358.9982   0.99410
5359.0522   0.99570
5359.1063   0.99329
5359.1603   0.99509
5359.2144   0.99199
5359.2684   0.99459
5359.3225   0.99638
5359.3765   0.99748
5359.4306   0.99648
5359.4846   0.99858
5359.5387   0.99988
5359.5927   0.99728
5359.6468   0.99898
5359.7008   0.99818
5359.7549   0.99768
5359.8089   1.00288
5359.8630   1.00248
5359.9171   0.99948
5359.9711   1.00298
5360.0252   1.00208
5360.0792   1.00728
5360.1333   1.00558
5360.1874   1.00329
5360.2414   1.00639
5360.2955   1.00659
5360.3495   1.00559
5360.4036   1.00559
5360.4577   1.00730
5360.5117   1.00320
5360.5658   1.00590
5360.6199   1.00571
5360.6739   1.00551
5360.7280   1.00431
5360.7821   1.00432
5360.8361   1.00342
5360.8902   1.00233
5360.9443   1.00183
5360.9983   0.99783
5361.0524   0.99554
5361.1065   0.99374
5361.1605   0.99465
5361.2146   0.98955
5361.2687   0.98895
5361.3227   0.98936
5361.3768   0.98696
5361.4309   0.98887
5361.4850   0.98827
5361.5390   0.98908
5361.5931   0.98708
5361.6472   0.98829
5361.7013   0.98779
5361.7553   0.98720
5361.8094   0.98960
5361.8635   0.98881
5361.9176   0.98861
5361.9716   0.99361
5362.0257   0.99532
5362.0798   0.99472
5362.1339   0.99003
5362.1880   0.98323
5362.2420   0.96734
5362.2961   0.94454
5362.3502   0.92285
5362.4043   0.89925
5362.4584   0.87945
5362.5125   0.85856
5362.5665   0.84836
5362.6206   0.83297
5362.6747   0.82817
5362.7288   0.81927
5362.7829   0.81688
5362.8370   0.81448
5362.8910   0.81788
5362.9451   0.82139
5362.9992   0.81969
5363.0533   0.82919
5363.1074   0.83489
5363.1615   0.84879
5363.2156   0.86310
5363.2697   0.88240
5363.3238   0.90610
5363.3779   0.92580
5363.4320   0.95090
5363.4860   0.96980
5363.5401   0.98501
5363.5942   0.99461
5363.6483   0.99991
5363.7024   1.00591
5363.7565   1.00441
5363.8106   1.00391
5363.8647   1.00571
5363.9188   1.00320
5363.9729   1.00390
5364.0270   1.00320
5364.0811   1.00280
5364.1352   1.00040
5364.1893   0.99449
5364.2434   0.98449
5364.2975   0.97269
5364.3516   0.95998
5364.4057   0.94918
5364.4598   0.93458
5364.5139   0.92447
5364.5680   0.91647
5364.6221   0.90876
5364.6762   0.90415
5364.7303   0.90305
5364.7844   0.89624
5364.8386   0.89093
5364.8927   0.88943
5364.9468   0.88572
5365.0009   0.88491
5365.0550   0.88430
5365.1091   0.88779
5365.1632   0.89248
5365.2173   0.89787
5365.2714   0.90846
5365.3255   0.91555
5365.3797   0.93124
5365.4338   0.94403
5365.4879   0.95332
5365.5420   0.96371
5365.5961   0.97149
5365.6502   0.97618
5365.7043   0.97706
5365.7585   0.97755
5365.8126   0.97643
5365.8667   0.98442
5365.9208   0.98510
5365.9749   0.98859
5366.0290   0.99147
5366.0832   0.99625
5366.1373   0.99823
5366.1914   0.99481
5366.2455   0.99409
5366.2996   0.99597
5366.3538   0.99635
5366.4079   0.99953
5366.4620   0.99651
5366.5161   0.99658
5366.5703   0.99866
5366.6244   0.99774
5366.6785   0.99781
5366.7326   0.99469
5366.7868   0.99086
5366.8409   0.98034
5366.8950   0.96981
5366.9491   0.95368
5367.0033   0.93625
5367.0574   0.92462
5367.1115   0.91620
5367.1657   0.90647
5367.2198   0.90084
5367.2739   0.89811
5367.3281   0.89397
5367.3822   0.88874
5367.4363   0.89191
5367.4905   0.88968
5367.5446   0.88994
5367.5987   0.89241
5367.6529   0.89437
5367.7070   0.89724
5367.7611   0.90580
5367.8153   0.91347
5367.8694   0.92543
5367.9236   0.93619
5367.9777   0.95165
5368.0318   0.96792
5368.0860   0.98078
5368.1401   0.98764
5368.1942   0.99650
5368.2484   0.99776
5368.3025   1.00212
5368.3567   1.00018
5368.4108   1.00303
5368.4650   0.99709
5368.5191   1.00075
5368.5732   0.99950
5368.6274   1.00116
5368.6815   0.99961
5368.7357   1.00197
5368.7898   1.00112
5368.8440   1.00228
5368.8981   0.99873
5368.9523   0.99508
5369.0064   0.99554
5369.0606   0.99629
5369.1147   0.99524
5369.1689   0.98929
5369.2230   0.98724
5369.2772   0.97459
5369.3313   0.96454
5369.3855   0.95159
5369.4396   0.93184
5369.4938   0.91729
5369.5479   0.90023
5369.6021   0.88638
5369.6563   0.87393
5369.7104   0.86607
5369.7646   0.85922
5369.8187   0.85176
5369.8729   0.84851
5369.9270   0.84985
5369.9812   0.84769
5370.0354   0.85274
5370.0895   0.85568
5370.1437   0.86332
5370.1978   0.86906
5370.2520   0.87811
5370.3062   0.88965
5370.3603   0.90269
5370.4145   0.91993
5370.4687   0.93247
5370.5228   0.95441
5370.5770   0.96764
5370.6311   0.98318
5370.6853   0.98532
5370.7395   0.98626
5370.7936   0.97799
5370.8478   0.96833
5370.9020   0.95207
5370.9562   0.93170
5371.0103   0.90634
5371.0645   0.89137
5371.1187   0.87331
5371.1728   0.85964
5371.2270   0.84917
5371.2812   0.83941
5371.3353   0.83324
5371.3895   0.83047
5371.4437   0.82680
5371.4979   0.82813
5371.5520   0.82866
5371.6062   0.83210
5371.6604   0.83353
5371.7146   0.84586
5371.7687   0.85498
5371.8229   0.86791
5371.8771   0.88694
5371.9313   0.90127
5371.9855   0.92510
5372.0396   0.94882
5372.0938   0.96385
5372.1480   0.98158
5372.2022   0.99110
5372.2564   0.99833
5372.3105   1.00255
5372.3647   1.00588
5372.4189   1.00520
5372.4731   1.00653
5372.5273   1.00715
5372.5815   1.00778
5372.6356   1.00670
5372.6898   1.00832
5372.7440   1.00724
5372.7982   1.01287
5372.8524   1.01259
5372.9066   1.01481
5372.9608   1.00813
5373.0150   1.01115
5373.0692   1.01087
5373.1233   1.00979
5373.1775   1.00751
5373.2317   1.00193
5373.2859   0.99215
5373.3401   0.99406
5373.3943   0.99228
5373.4485   0.99010
5373.5027   0.99222
5373.5569   0.98913
5373.6111   0.99285
5373.6653   0.99117
5373.7195   0.98748
5373.7737   0.99100
5373.8279   0.98841
5373.8821   0.99133
5373.9363   0.99144
5373.9905   0.98986
5374.0447   0.98817
5374.0989   0.99978
5374.1531   0.99850
5374.2073   0.99541
5374.2615   1.00102
5374.3157   1.00723
5374.3699   1.01005
5374.4241   1.01256
5374.4783   1.01337
5374.5325   1.01048
5374.5867   1.01359
5374.6409   1.01080
5374.6951   1.00941
5374.7493   1.01122
5374.8035   1.00943
5374.8577   1.00724
5374.9119   1.00955
5374.9661   1.00706
5375.0204   1.00547
5375.0746   1.00737
5375.1288   1.00588
5375.1830   1.00549
5375.2372   1.00379
5375.2914   1.00290
5375.3456   1.00081
5375.3998   0.99891
5375.4541   0.99922
5375.5083   0.99663
5375.5625   0.99933
5375.6167   0.99584
5375.6709   1.00354
5375.7251   0.99544
5375.7793   0.99645
5375.8336   0.99525
5375.8878   0.99746
5375.9420   0.99346
5375.9962   0.99686
5376.0504   1.00007
5376.1047   0.99987
5376.1589   1.00077
5376.2131   0.99897
5376.2673   0.99918
5376.3215   1.00188
5376.3758   1.00358
5376.4300   1.00388
5376.4842   1.00348
5376.5384   0.99958
5376.5927   1.00458
5376.6469   0.99948
5376.7011   1.00608
5376.7554   0.99778
5376.8096   1.00348
5376.8638   1.00308
5376.9180   1.00298
5376.9723   1.00248
5377.0265   1.00118
5377.0807   0.99608
5377.1350   0.99867
5377.1892   0.99697
5377.2434   0.99357
5377.2977   0.99507
5377.3519   0.98936
5377.4061   0.99666
5377.4604   0.98936
5377.5146   0.99405
5377.5688   0.99395
5377.6231   0.99365
5377.6773   0.99454
5377.7315   0.98944
5377.7858   0.99373
5377.8400   0.99423
5377.8942   0.99443
5377.9485   0.99432
5378.0027   0.99502
5378.0570   0.99571
5378.1112   0.99580
5378.1654   0.99790
5378.2197   1.00479
5378.2739   0.99999
5378.3282   1.00168
5378.3824   1.00867
5378.4367   1.00817
5378.4909   1.00456
5378.5452   1.00855
5378.5994   1.00775
5378.6536   1.00594
5378.7079   1.00753
5378.7621   1.00702
5378.8164   1.00552
5378.8706   1.00671
5378.9249   1.00860
5378.9791   1.00269
5379.0334   1.00078
5379.0876   0.99957
5379.1419   0.99746
5379.1961   0.99286
5379.2504   0.99335
5379.3046   0.99194
5379.3589   0.99163
5379.4131   0.99352
5379.4674   0.98851
5379.5217   0.99140
5379.5759   0.99369
5379.6302   0.98588
5379.6844   0.98937
5379.7387   0.98836
5379.7929   0.98525
5379.8472   0.99084
5379.9015   0.98052
5379.9557   0.97991
5380.0100   0.98230
5380.0642   0.98059
5380.1185   0.98328
5380.1728   0.98177
5380.2270   0.98316
5380.2813   0.98595
5380.3355   0.97933
5380.3898   0.97232
5380.4441   0.96661
5380.4983   0.96210
5380.5526   0.95468
5380.6069   0.95167
5380.6611   0.94686
5380.7154   0.94785
5380.7697   0.94654
5380.8239   0.94932
5380.8782   0.94521
5380.9325   0.94740
5380.9867   0.94678
5381.0410   0.94847
5381.0953   0.95366
5381.1496   0.94794
5381.2038   0.95543
5381.2581   0.95432
5381.3124   0.95400
5381.3667   0.96009
5381.4209   0.96198
5381.4752   0.96806
5381.5295   0.97525
5381.5838   0.97923
5381.6380   0.98782
5381.6923   0.98841
5381.7466   0.99569
5381.8009   0.99518
5381.8551   0.99046
5381.9094   0.99015
5381.9637   0.99304
5382.0180   0.99032
5382.0723   0.99171
5382.1265   0.98969
5382.1808   0.99338
5382.2351   0.99156
5382.2894   0.98985
5382.3437   0.99323
5382.3980   0.99482
5382.4522   0.99260
5382.5065   0.99129
5382.5608   0.99177
5382.6151   0.98876
5382.6694   0.98584
5382.7237   0.97513
5382.7780   0.95622
5382.8322   0.94530
5382.8865   0.92418
5382.9408   0.90917
5382.9951   0.89195
5383.0494   0.87904
5383.1037   0.86842
5383.1580   0.86561
5383.2123   0.85569
5383.2666   0.85298
5383.3209   0.84936
5383.3752   0.84805
5383.4295   0.85483
5383.4838   0.85562
5383.5380   0.86070
5383.5923   0.86669
5383.6466   0.87507
5383.7009   0.88626
5383.7552   0.89784
5383.8095   0.91613
5383.8638   0.93251
5383.9181   0.95209
5383.9724   0.97138
5384.0267   0.98326
5384.0810   0.99405
5384.1353   1.00153
5384.1896   1.00542
5384.2439   1.00530
5384.2982   1.00659
5384.3525   1.00447
5384.4068   1.00546
5384.4612   1.00414
5384.5155   1.00413
5384.5698   1.00421
5384.6241   1.00740
5384.6784   1.00538
5384.7327   1.00907
5384.7870   1.00555
5384.8413   1.00734
5384.8956   1.00562
5384.9499   1.00651
5385.0042   1.00620
5385.0585   1.00618
5385.1129   1.00887
5385.1672   1.00595
5385.2215   1.00444
5385.2758   1.00522
5385.3301   1.00561
5385.3844   1.00580
5385.4387   1.00258
5385.4930   1.00537
5385.5474   1.00606
5385.6017   1.00284
5385.6560   1.00593
5385.7103   1.00311
5385.7646   1.00170
5385.8190   1.00099
5385.8733   0.99768
5385.9276   0.99686
5385.9819   0.99795
5386.0362   0.99744
5386.0906   1.00052
5386.1449   0.99751
5386.1992   0.99790
5386.2535   0.99579
5386.3078   0.99368
5386.3622   0.99967
5386.4165   0.99195
5386.4708   0.99254
5386.5251   0.99183
5386.5795   0.98322
5386.6338   0.98001
5386.6881   0.98190
5386.7424   0.97729
5386.7968   0.97688
5386.8511   0.97307
5386.9054   0.97356
5386.9598   0.97235
5387.0141   0.96754
5387.0684   0.97683
5387.1228   0.97152
5387.1771   0.97451
5387.2314   0.97411
5387.2858   0.97680
5387.3401   0.97939
5387.3944   0.97988
5387.4488   0.98287
5387.5031   0.98537
5387.5574   0.99066
5387.6118   0.98835
5387.6661   0.99964
5387.7204   0.99514
5387.7748   0.99903
5387.8291   1.00183
5387.8835   1.00102
5387.9378   0.99862
5387.9921   1.00401
5388.0465   1.00241
5388.1008   1.00470
5388.1552   0.99850
5388.2095   0.99969
5388.2639   1.00689
5388.3182   1.00179
5388.3725   1.00898
5388.4269   0.99978
5388.4812   1.00328
5388.5356   1.00208
5388.5899   0.99938
5388.6443   1.00637
5388.6986   0.99867
5388.7530   1.00097
5388.8073   0.99857
5388.8617   0.99807
5388.9160   0.98777
5388.9704   0.98517
5389.0247   0.97087
5389.0791   0.97397
5389.1334   0.96238
5389.1878   0.96318
5389.2421   0.96088
5389.2965   0.95518
5389.3508   0.95639
5389.4052   0.95089
5389.4595   0.94909
5389.5139   0.95150
5389.5683   0.95000
5389.6226   0.95041
5389.6770   0.95431
5389.7313   0.95332
5389.7857   0.95862
5389.8400   0.95593
5389.8944   0.96444
5389.9488   0.96574
5390.0031   0.96785
5390.0575   0.98016
5390.1118   0.97927
5390.1662   0.98108
5390.2206   0.97659
5390.2749   0.98570
5390.3293   0.98491
5390.3837   0.98182
5390.4380   0.98553
5390.4924   0.98654
5390.5468   0.98255
5390.6011   0.98577
5390.6555   0.98158
5390.7099   0.98249
5390.7642   0.97981
5390.8186   0.98072
5390.8730   0.97934
5390.9273   0.97225
5390.9817   0.97017
5391.0361   0.97198
5391.0905   0.96980
5391.1448   0.96972
5391.1992   0.96964
5391.2536   0.96895
5391.3079   0.96537
5391.3623   0.96339
5391.4167   0.96661
5391.4711   0.96653
5391.5254   0.96655
5391.5798   0.96718
5391.6342   0.96520
5391.6886   0.96692
5391.7430   0.97024
5391.7973   0.96767
5391.8517   0.96989
5391.9061   0.97631
5391.9605   0.98284
5392.0149   0.98057
5392.0692   0.99159
5392.1236   0.99432
5392.1780   0.99305
5392.2324   0.99847
5392.2868   0.99810
5392.3412   0.99753
5392.3955   0.99786
5392.4499   0.99469
5392.5043   0.98972
5392.5587   0.98515
5392.6131   0.97139
5392.6675   0.96662
5392.7219   0.95335
5392.7762   0.93989
5392.8306   0.93462
5392.8850   0.92876
5392.9394   0.92469
5392.9938   0.92113
5393.0482   0.92236
5393.1026   0.91670
5393.1570   0.90944
5393.2114   0.91588
5393.2658   0.90642
5393.3202   0.91676
5393.3746   0.91320
5393.4290   0.91934
5393.4833   0.92178
5393.5377   0.92593
5393.5921   0.93947
5393.6465   0.93831
5393.7009   0.95736
5393.7553   0.96720
5393.8097   0.97685
5393.8641   0.98610
5393.9185   0.99114
5393.9729   0.99489
5394.0273   1.00264
5394.0817   0.99869
5394.1361   0.99904
5394.1905   0.99389
5394.2449   1.00124
5394.2994   1.00019
5394.3538   1.00395
5394.4082   1.00530
5394.4626   1.01116
5394.5170   1.00661
5394.5714   1.00837
5394.6258   1.00712
5394.6802   1.00618
5394.7346   1.00334
5394.7890   1.00620
5394.8434   1.00526
5394.8978   1.00212
5394.9522   1.00198
5395.0067   1.00324
5395.0611   1.00130
5395.1155   0.99937
5395.1699   1.00443
5395.2243   0.99450
5395.2787   0.99706
5395.3331   0.98673
5395.3875   0.98610
5395.4420   0.98517
5395.4964   0.98463
5395.5508   0.97850
5395.6052   0.98197
5395.6596   0.97785
5395.7140   0.97052
5395.7685   0.97559
5395.8229   0.96947
5395.8773   0.98034
5395.9317   0.97012
5395.9861   0.97499
5396.0406   0.97457
5396.0950   0.97545
5396.1494   0.98192
5396.2038   0.97931
5396.2583   0.97738
5396.3127   0.97807
5396.3671   0.98045
5396.4215   0.97703
5396.4760   0.97202
5396.5304   0.95990
5396.5848   0.94439
5396.6392   0.92637
5396.6937   0.92116
5396.7481   0.90395
5396.8025   0.89074
5396.8570   0.89103
5396.9114   0.88462
5396.9658   0.88011
5397.0203   0.87080
5397.0747   0.87160
5397.1291   0.87429
5397.1835   0.87609
5397.2380   0.87748
5397.2924   0.87638
5397.3469   0.88778
5397.4013   0.88818
5397.4557   0.89248
5397.5102   0.90338
5397.5646   0.91578
5397.6190   0.92878
5397.6735   0.95189
5397.7279   0.96019
5397.7823   0.96710
5397.8368   0.97470
5397.8912   0.97971
5397.9457   0.97662
5398.0001   0.97543
5398.0546   0.96974
5398.1090   0.97515
5398.1634   0.96946
5398.2179   0.96898
5398.2723   0.96609
5398.3268   0.97011
5398.3812   0.97673
5398.4357   0.97584
5398.4901   0.98576
5398.5446   0.98448
5398.5990   0.98140
5398.6535   0.98092
5398.7079   0.99234
5398.7623   0.98867
5398.8168   0.99209
5398.8712   0.99302
5398.9257   0.99395
5398.9802   1.00667
5399.0346   1.00300
5399.0891   0.99173
5399.1435   0.98576
5399.1980   1.00019
5399.2524   0.98953
5399.3069   0.99716
5399.3613   1.00370
5399.4158   0.98783
5399.4702   0.99167
5399.5247   1.00241
5399.5792   1.00765
5399.6336   1.00999
5399.6881   0.99193
5399.7425   1.01117
5399.7970   1.00081
5399.8514   0.99966
5399.9059   0.96321
5399.9604   0.97665
5400.0148   0.96150
5400.0693   0.96615
5400.1238   0.94710
5400.1782   0.95455
5400.2327   0.92610
5400.2871   0.95176
5400.3416   0.94481
5400.3961   0.93377
5400.4505   0.92513
5400.5050   0.92569
5400.5595   0.93214
5400.6139   0.93040
5400.6684   0.91397
5400.7229   0.94383
5400.7773   0.93979
5400.8318   0.94346
5400.8863   0.95483
5400.9408   0.96399
5400.9952   0.97366
5401.0497   0.98503
5401.1042   0.99420
5401.1587   1.00898
5401.2131   0.99935
5401.2676   1.00672
5401.3221   1.00060
5401.3765   1.01438
5401.4310   0.99486
5401.4855   1.00583
5401.5400   0.99201
5401.5945   0.99990
5401.6489   1.00418
5401.7034   1.00856
5401.7579   0.99055
5401.8124   0.99434
5401.8669   0.99282
5401.9213   0.98271
5401.9758   0.99060
5402.0303   0.99180
5402.0848   0.98299
5402.1393   0.98818
5402.1937   0.99268
5402.2482   0.96388
5402.3027   0.96158
5402.3572   0.96557
% ---------- wwaur1_61306180.txt ---------- (following 1000 lines)
6127.9353   1.00401
6127.9899   0.99907
6128.0444   1.00893
6128.0990   1.00180
6128.1536   1.01326
6128.2082   1.00503
6128.2627   1.00130
6128.3173   1.00567
6128.3719   1.00153
6128.4265   1.00181
6128.4811   1.00208
6128.5356   1.00155
6128.5902   1.00092
6128.6448   1.00450
6128.6994   1.00237
6128.7540   1.00035
6128.8085   1.00203
6128.8631   0.99961
6128.9177   1.00139
6128.9723   1.00187
6129.0269   0.99385
6129.0814   0.99313
6129.1360   0.99132
6129.1906   0.99270
6129.2452   0.99339
6129.2998   0.99038
6129.3544   0.99236
6129.4090   0.98975
6129.4635   0.98874
6129.5181   0.98733
6129.5727   0.98733
6129.6273   0.98852
6129.6819   0.99021
6129.7365   0.98851
6129.7911   0.99051
6129.8457   0.98870
6129.9002   0.99400
6129.9548   0.99200
6130.0094   0.99000
6130.0640   0.99280
6130.1186   0.99380
6130.1732   0.99661
6130.2278   0.99701
6130.2824   0.99561
6130.3370   0.99712
6130.3916   0.99683
6130.4462   0.99903
6130.5008   1.00154
6130.5554   0.99875
6130.6100   1.00006
6130.6646   1.00567
6130.7192   0.99749
6130.7738   0.99970
6130.8284   0.99871
6130.8830   1.00273
6130.9376   1.00064
6130.9922   1.00116
6131.0468   1.00118
6131.1014   0.99750
6131.1560   0.99542
6131.2106   0.99674
6131.2652   0.99376
6131.3198   0.99128
6131.3744   0.99640
6131.4290   0.99283
6131.4836   0.99165
6131.5382   0.99288
6131.5928   0.99460
6131.6474   0.99263
6131.7020   0.99546
6131.7566   0.99429
6131.8112   0.99452
6131.8658   0.99685
6131.9204   0.99668
6131.9750   0.99851
6132.0297   0.99594
6132.0843   0.99668
6132.1389   0.99701
6132.1935   0.99965
6132.2481   0.99578
6132.3027   0.99682
6132.3573   0.99626
6132.4119   0.99920
6132.4665   0.99694
6132.5212   1.00048
6132.5758   1.00052
6132.6304   1.00196
6132.6850   1.00230
6132.7396   1.00294
6132.7942   1.00119
6132.8489   1.00213
6132.9035   1.00338
6132.9581   1.00452
6133.0127   1.00197
6133.0673   1.00172
6133.1219   1.00147
6133.1766   1.00192
6133.2312   1.00577
6133.2858   0.99812
6133.3404   1.00067
6133.3950   1.00172
6133.4497   1.00258
6133.5043   1.00313
6133.5589   1.00378
6133.6135   1.00364
6133.6682   1.00479
6133.7228   1.00255
6133.7774   1.00601
6133.8320   1.00127
6133.8867   1.00702
6133.9413   1.00398
6133.9959   1.00744
6134.0505   1.00070
6134.1052   1.00326
6134.1598   1.00253
6134.2144   0.99929
6134.2691   1.00155
6134.3237   0.99952
6134.3783   1.00248
6134.4329   1.00225
6134.4876   1.00071
6134.5422   1.00438
6134.5968   1.00405
6134.6515   1.00241
6134.7061   1.00508
6134.7607   1.00235
6134.8154   1.00632
6134.8700   1.00209
6134.9246   1.00236
6134.9793   1.00193
6135.0339   0.99931
6135.0886   1.00068
6135.1432   1.00245
6135.1978   1.00323
6135.2525   0.99880
6135.3071   0.99967
6135.3617   1.00185
6135.4164   0.99933
6135.4710   1.00230
6135.5257   1.00108
6135.5803   0.99746
6135.6349   1.00144
6135.6896   0.99802
6135.7442   0.99680
6135.7989   0.99678
6135.8535   0.99296
6135.9082   0.98614
6135.9628   0.98032
6136.0174   0.97360
6136.0721   0.96588
6136.1267   0.96017
6136.1814   0.95785
6136.2360   0.95084
6136.2907   0.94372
6136.3453   0.94301
6136.4000   0.94079
6136.4546   0.93828
6136.5093   0.93437
6136.5639   0.93656
6136.6186   0.93364
6136.6732   0.93433
6136.7279   0.93212
6136.7825   0.93381
6136.8372   0.93610
6136.8918   0.93749
6136.9465   0.93528
6137.0011   0.93427
6137.0558   0.93076
6137.1104   0.92946
6137.1651   0.93145
6137.2198   0.93364
6137.2744   0.93313
6137.3291   0.93903
6137.3837   0.94662
6137.4384   0.94162
6137.4930   0.94161
6137.5477   0.94341
6137.6024   0.94191
6137.6570   0.94370
6137.7117   0.94350
6137.7663   0.94520
6137.8210   0.94719
6137.8757   0.94359
6137.9303   0.94839
6137.9850   0.94649
6138.0397   0.94729
6138.0943   0.95309
6138.1490   0.95289
6138.2036   0.95789
6138.2583   0.96619
6138.3130   0.97389
6138.3676   0.98119
6138.4223   0.98630
6138.4770   0.98910
6138.5316   0.99390
6138.5863   0.99790
6138.6410   1.00021
6138.6956   1.00031
6138.7503   1.00262
6138.8050   0.99992
6138.8597   1.00002
6138.9143   0.99893
6138.9690   1.00293
6139.0237   0.99904
6139.0783   1.00455
6139.1330   1.00065
6139.1877   1.00266
6139.2424   1.00257
6139.2970   0.99897
6139.3517   1.00218
6139.4064   0.99919
6139.4611   1.00590
6139.5157   1.00081
6139.5704   1.00122
6139.6251   1.00332
6139.6798   1.00213
6139.7344   1.00044
6139.7891   0.99855
6139.8438   0.99906
6139.8985   0.99997
6139.9532   0.99708
6140.0078   0.99549
6140.0625   0.99821
6140.1172   0.99882
6140.1719   1.00163
6140.2266   0.99824
6140.2812   1.00045
6140.3359   1.00196
6140.3906   0.99978
6140.4453   0.99869
6140.5000   1.00080
6140.5547   0.99832
6140.6094   0.99693
6140.6640   0.99514
6140.7187   0.99766
6140.7734   0.99487
6140.8281   0.99408
6140.8828   0.98630
6140.9375   0.97301
6140.9922   0.95783
6141.0469   0.94204
6141.1015   0.91986
6141.1562   0.89907
6141.2109   0.87419
6141.2656   0.85710
6141.3203   0.84072
6141.3750   0.82874
6141.4297   0.81525
6141.4844   0.80697
6141.5391   0.80188
6141.5938   0.79610
6141.6485   0.79612
6141.7032   0.79733
6141.7579   0.79665
6141.8126   0.79587
6141.8673   0.80078
6141.9220   0.80430
6141.9767   0.80942
6142.0314   0.82154
6142.0861   0.83315
6142.1408   0.84407
6142.1955   0.86369
6142.2502   0.88501
6142.3049   0.90302
6142.3596   0.92784
6142.4143   0.94336
6142.4690   0.96208
6142.5237   0.97709
6142.5784   0.98411
6142.6331   0.99003
6142.6878   0.99395
6142.7425   0.99327
6142.7972   0.99359
6142.8519   0.99510
6142.9066   0.99672
6142.9613   0.99194
6143.0160   0.99986
6143.0707   0.99668
6143.1254   0.99830
6143.1801   1.00012
6143.2348   1.00143
6143.2896   1.00345
6143.3443   0.99787
6143.3990   1.00099
6143.4537   1.00201
6143.5084   1.00143
6143.5631   1.00155
6143.6178   1.00076
6143.6725   1.00078
6143.7272   1.00600
6143.7820   1.00432
6143.8367   1.00624
6143.8914   1.00366
6143.9461   1.00298
6144.0008   1.00629
6144.0555   1.00051
6144.1103   1.00443
6144.1650   1.00295
6144.2197   1.00027
6144.2744   1.00229
6144.3291   1.00490
6144.3838   1.00122
6144.4386   0.99964
6144.4933   0.99796
6144.5480   0.99277
6144.6027   0.99369
6144.6575   0.99231
6144.7122   0.99463
6144.7669   0.99325
6144.8216   0.99186
6144.8763   0.98938
6144.9311   0.98860
6144.9858   0.99121
6145.0405   0.98943
6145.0952   0.98675
6145.1500   0.98917
6145.2047   0.98898
6145.2594   0.98710
6145.3142   0.98511
6145.3689   0.99293
6145.4236   0.98485
6145.4783   0.98996
6145.5331   0.98848
6145.5878   0.99309
6145.6425   0.99381
6145.6973   0.99542
6145.7520   0.99644
6145.8067   0.99915
6145.8615   0.99857
6145.9162   0.99948
6145.9709   1.00000
6146.0257   0.99861
6146.0804   0.99813
6146.1351   1.00364
6146.1899   1.00205
6146.2446   1.00447
6146.2993   1.00318
6146.3541   1.00479
6146.4088   1.00271
6146.4635   1.00452
6146.5183   1.00253
6146.5730   1.00215
6146.6278   1.00136
6146.6825   1.00467
6146.7372   1.00318
6146.7920   1.00119
6146.8467   0.99630
6146.9015   0.99871
6146.9562   0.99333
6147.0110   0.98434
6147.0657   0.97495
6147.1204   0.96426
6147.1752   0.95177
6147.2299   0.94138
6147.2847   0.93539
6147.3394   0.92590
6147.3942   0.92001
6147.4489   0.91452
6147.5037   0.91162
6147.5584   0.91253
6147.6132   0.90754
6147.6679   0.90915
6147.7227   0.90456
6147.7774   0.90907
6147.8322   0.90868
6147.8869   0.91278
6147.9417   0.91189
6147.9964   0.91590
6148.0512   0.91941
6148.1059   0.92601
6148.1607   0.93112
6148.2154   0.93853
6148.2702   0.95104
6148.3249   0.95404
6148.3797   0.97065
6148.4344   0.97585
6148.4892   0.97886
6148.5439   0.97647
6148.5987   0.97067
6148.6535   0.96148
6148.7082   0.94838
6148.7630   0.94159
6148.8177   0.93459
6148.8725   0.92880
6148.9273   0.92400
6148.9820   0.91921
6149.0368   0.91841
6149.0915   0.91342
6149.1463   0.91592
6149.2011   0.91043
6149.2558   0.91083
6149.3106   0.91103
6149.3654   0.91494
6149.4201   0.91284
6149.4749   0.91544
6149.5296   0.91755
6149.5844   0.92005
6149.6392   0.92765
6149.6939   0.93385
6149.7487   0.94276
6149.8035   0.95146
6149.8582   0.96116
6149.9130   0.97167
6149.9678   0.97787
6150.0226   0.98987
6150.0773   0.99447
6150.1321   0.99477
6150.1869   0.99867
6150.2416   0.99887
6150.2964   0.99868
6150.3512   0.99698
6150.4060   0.99818
6150.4607   0.99948
6150.5155   0.99848
6150.5703   1.00038
6150.6251   0.99968
6150.6798   1.00028
6150.7346   1.00238
6150.7894   1.00228
6150.8442   1.00418
6150.8989   1.00598
6150.9537   1.00288
6151.0085   0.99828
6151.0633   0.99958
6151.1181   1.00478
6151.1728   1.00228
6151.2276   1.00428
6151.2824   1.00138
6151.3372   1.00208
6151.3920   0.99898
6151.4467   0.99877
6151.5015   1.00307
6151.5563   0.99957
6151.6111   1.00047
6151.6659   1.00017
6151.7207   0.99977
6151.7754   0.99786
6151.8302   1.00196
6151.8850   0.99856
6151.9398   1.00006
6151.9946   1.00136
6152.0494   1.00135
6152.1042   0.99885
6152.1590   1.00495
6152.2137   1.00095
6152.2685   0.99964
6152.3233   1.00344
6152.3781   1.00024
6152.4329   1.00403
6152.4877   1.00053
6152.5425   1.00173
6152.5973   0.99932
6152.6521   0.99952
6152.7069   1.00552
6152.7617   1.00081
6152.8165   1.00081
6152.8712   1.00470
6152.9260   1.00250
6152.9808   1.00470
6153.0356   1.00269
6153.0904   1.00009
6153.1452   1.00198
6153.2000   0.99928
6153.2548   1.00488
6153.3096   1.00317
6153.3644   1.00227
6153.4192   1.00176
6153.4740   1.00126
6153.5288   0.99845
6153.5836   0.99735
6153.6384   1.00244
6153.6932   0.99984
6153.7480   1.00033
6153.8028   0.99613
6153.8576   0.99662
6153.9124   0.99622
6153.9672   0.99591
6154.0221   0.99301
6154.0769   0.99320
6154.1317   0.99670
6154.1865   0.99839
6154.2413   0.99518
6154.2961   0.99558
6154.3509   0.99107
6154.4057   0.99047
6154.4605   0.99086
6154.5153   0.98655
6154.5701   0.98195
6154.6249   0.98494
6154.6798   0.97584
6154.7346   0.97573
6154.7894   0.97372
6154.8442   0.97212
6154.8990   0.97591
6154.9538   0.97420
6155.0086   0.97040
6155.0634   0.97049
6155.1183   0.97018
6155.1731   0.97168
6155.2279   0.96767
6155.2827   0.96666
6155.3375   0.96696
6155.3923   0.96435
6155.4472   0.96674
6155.5020   0.96684
6155.5568   0.96473
6155.6116   0.96332
6155.6664   0.97081
6155.7213   0.96821
6155.7761   0.96940
6155.8309   0.97299
6155.8857   0.97919
6155.9405   0.97648
6155.9954   0.98057
6156.0502   0.97856
6156.1050   0.97916
6156.1598   0.97665
6156.2147   0.97424
6156.2695   0.97383
6156.3243   0.97293
6156.3791   0.96882
6156.4340   0.97121
6156.4888   0.96900
6156.5436   0.97420
6156.5984   0.97299
6156.6533   0.97168
6156.7081   0.97397
6156.7629   0.97377
6156.8178   0.97366
6156.8726   0.97665
6156.9274   0.97594
6156.9823   0.97283
6157.0371   0.97473
6157.0919   0.97662
6157.1468   0.97281
6157.2016   0.97110
6157.2564   0.97389
6157.3113   0.97299
6157.3661   0.97318
6157.4209   0.97307
6157.4758   0.97186
6157.5306   0.97026
6157.5854   0.97105
6157.6403   0.96594
6157.6951   0.96173
6157.7500   0.96142
6157.8048   0.95862
6157.8596   0.95411
6157.9145   0.95280
6157.9693   0.95229
6158.0242   0.95168
6158.0790   0.95308
6158.1338   0.95327
6158.1887   0.95426
6158.2435   0.95325
6158.2984   0.95514
6158.3532   0.96054
6158.4081   0.96153
6158.4629   0.96702
6158.5177   0.96741
6158.5726   0.97391
6158.6274   0.97560
6158.6823   0.97929
6158.7371   0.98308
6158.7920   0.98467
6158.8468   0.98807
6158.9017   0.99456
6158.9565   0.99185
6159.0114   1.00024
6159.0662   0.99523
6159.1211   0.99843
6159.1759   0.99982
6159.2308   1.00231
6159.2856   0.99960
6159.3405   1.00000
6159.3953   0.99879
6159.4502   1.00058
6159.5050   1.00157
6159.5599   0.99767
6159.6147   0.99896
6159.6696   0.99965
6159.7245   0.99484
6159.7793   0.99734
6159.8342   0.99653
6159.8890   0.99692
6159.9439   0.99711
6159.9987   0.99491
6160.0536   0.99290
6160.1085   0.99369
6160.1633   0.99098
6160.2182   0.98858
6160.2730   0.99117
6160.3279   0.98656
6160.3828   0.98556
6160.4376   0.98955
6160.4925   0.98194
6160.5474   0.98563
6160.6022   0.98473
6160.6571   0.98402
6160.7120   0.98311
6160.7668   0.98291
6160.8217   0.98410
6160.8765   0.98529
6160.9314   0.98499
6160.9863   0.98678
6161.0412   0.98287
6161.0960   0.98797
6161.1509   0.98726
6161.2058   0.98946
6161.2606   0.98585
6161.3155   0.99004
6161.3704   0.99354
6161.4252   0.99143
6161.4801   0.98912
6161.5350   0.98152
6161.5899   0.98471
6161.6447   0.97861
6161.6996   0.97870
6161.7545   0.97589
6161.8094   0.97419
6161.8642   0.97148
6161.9191   0.97058
6161.9740   0.96997
6162.0289   0.96587
6162.0837   0.96566
6162.1386   0.96886
6162.1935   0.97005
6162.2484   0.96395
6162.3032   0.96974
6162.3581   0.97103
6162.4130   0.97033
6162.4679   0.97023
6162.5228   0.96902
6162.5776   0.97612
6162.6325   0.97651
6162.6874   0.97841
6162.7423   0.98280
6162.7972   0.98320
6162.8521   0.98349
6162.9069   0.98509
6162.9618   0.98649
6163.0167   0.99098
6163.0716   0.98818
6163.1265   0.98767
6163.1814   0.98777
6163.2363   0.99056
6163.2911   0.98626
6163.3460   0.98356
6163.4009   0.98206
6163.4558   0.98835
6163.5107   0.98405
6163.5656   0.98544
6163.6205   0.98904
6163.6754   0.98854
6163.7303   0.98414
6163.7852   0.98423
6163.8401   0.98723
6163.8949   0.98753
6163.9498   0.99223
6164.0047   0.99242
6164.0596   0.99592
6164.1145   0.99922
6164.1694   0.99742
6164.2243   1.00211
6164.2792   1.00501
6164.3341   1.00571
6164.3890   0.99761
6164.4439   1.00491
6164.4988   1.00521
6164.5537   1.00621
6164.6086   1.00350
6164.6635   0.99910
6164.7184   0.99980
6164.7733   1.00020
6164.8282   0.99600
6164.8831   0.99700
6164.9380   1.00010
6164.9929   0.99440
6165.0478   0.99720
6165.1027   0.99800
6165.1576   0.99500
6165.2125   0.99310
6165.2674   0.99340
6165.3223   0.99580
6165.3772   0.99909
6165.4322   0.99489
6165.4871   0.99269
6165.5420   0.99619
6165.5969   0.99669
6165.6518   0.99709
6165.7067   0.99600
6165.7616   0.99850
6165.8165   0.99740
6165.8714   0.99900
6165.9263   0.99750
6165.9812   0.99510
6166.0362   1.00200
6166.0911   0.99600
6166.1460   1.00220
6166.2009   1.00000
6166.2558   0.99930
6166.3107   1.00600
6166.3656   0.99720
6166.4206   1.00820
6166.4755   0.99810
6166.5304   1.00500
6166.5853   1.00280
6166.6402   1.00610
6166.6951   1.00100
6166.7501   1.00460
6166.8050   1.00180
6166.8599   1.00620
6166.9148   1.00290
6166.9697   1.00340
6167.0247   1.00560
6167.0796   0.99940
6167.1345   1.00220
6167.1894   1.00500
6167.2444   1.00580
6167.2993   1.00580
6167.3542   1.00259
6167.4091   1.01079
6167.4640   1.00629
6167.5190   1.00789
6167.5739   1.00309
6167.6288   1.00919
6167.6838   1.00769
6167.7387   1.00319
6167.7936   1.00489
6167.8485   1.00609
6167.9035   1.00378
6167.9584   1.00328
6168.0133   1.00568
6168.0683   1.00118
6168.1232   1.00598
6168.1781   1.00177
6168.2330   1.00047
6168.2880   1.00047
6168.3429   1.00397
6168.3978   1.00307
6168.4528   1.00166
6168.5077   1.00406
6168.5626   0.99556
6168.6176   0.99805
6168.6725   1.00005
6168.7275   1.00075
6168.7824   0.99914
6168.8373   1.00144
6168.8923   0.99663
6168.9472   0.99973
6169.0021   0.99712
6169.0571   1.00032
6169.1120   0.99492
6169.1670   0.99661
6169.2219   0.99421
6169.2768   0.99520
6169.3318   0.99679
6169.3867   0.99259
6169.4417   0.99248
6169.4966   0.98948
6169.5516   0.99537
6169.6065   0.99436
6169.6614   0.99696
6169.7164   0.99605
6169.7713   0.99354
6169.8263   0.99283
6169.8812   0.98503
6169.9362   0.98562
6169.9911   0.97701
6170.0461   0.97710
6170.1010   0.97489
6170.1560   0.97528
6170.2109   0.97357
6170.2659   0.97076
6170.3208   0.97335
6170.3758   0.97244
6170.4307   0.97143
6170.4857   0.97562
6170.5406   0.97261
6170.5956   0.97470
6170.6505   0.97489
6170.7055   0.97628
6170.7604   0.97176
6170.8154   0.97735
6170.8703   0.97914
6170.9253   0.97753
6170.9803   0.98151
6171.0352   0.98770
6171.0902   0.98419
6171.1451   0.99587
6171.2001   0.99646
6171.2550   1.00014
6171.3100   1.00183
6171.3650   1.00701
6171.4199   1.00370
6171.4749   1.00818
6171.5299   1.00356
6171.5848   1.00425
6171.6398   1.00963
6171.6947   1.00511
6171.7497   1.00729
6171.8047   1.00127
6171.8596   1.00625
6171.9146   1.00384
6171.9696   1.00412
6172.0245   1.00550
6172.0795   1.00438
6172.1345   1.00135
6172.1894   1.00403
6172.2444   1.00341
6172.2994   1.00259
6172.3543   1.00137
6172.4093   1.00045
6172.4643   0.99982
6172.5192   0.99750
6172.5742   0.99737
6172.6292   0.99835
6172.6841   0.99833
6172.7391   0.99770
6172.7941   0.99577
6172.8491   0.99715
6172.9040   0.99052
6172.9590   0.99540
6173.0140   0.99057
6173.0690   0.99314
6173.1239   0.99151
6173.1789   0.99338
6173.2339   0.99006
6173.2889   0.99393
6173.3438   0.99130
6173.3988   0.98947
6173.4538   0.99343
6173.5088   0.98970
6173.5638   0.99267
6173.6187   0.99234
6173.6737   0.99551
6173.7287   0.99277
6173.7837   0.99184
6173.8387   0.99260
6173.8936   0.99387
6173.9486   0.99413
6174.0036   0.99670
6174.0586   0.99726
6174.1136   0.99942
6174.1686   1.00069
6174.2235   1.00095
6174.2785   1.00061
6174.3335   0.99747
6174.3885   1.00053
6174.4435   0.99679
6174.4985   0.99685
6174.5535   0.99361
6174.6085   0.98087
6174.6634   0.98273
6174.7184   0.97598
6174.7734   0.96914
6174.8284   0.96550
6174.8834   0.96525
6174.9384   0.96121
6174.9934   0.95646
6175.0484   0.95671
6175.1034   0.95737
6175.1584   0.95132
6175.2134   0.95017
6175.2684   0.95142
6175.3234   0.95738
6175.3783   0.95383
6175.4333   0.95548
6175.4883   0.95062
6175.5433   0.95947
6175.5983   0.95672
6175.6533   0.96237
6175.7083   0.96482
6175.7633   0.97366
6175.8183   0.97461
6175.8733   0.98225
6175.9283   0.98110
6175.9833   0.99024
6176.0383   0.98908
6176.0933   0.99022
6176.1483   0.98457
6176.2033   0.99041
6176.2583   0.98375
6176.3133   0.98099
6176.3683   0.97983
6176.4234   0.97506
6176.4784   0.97290
6176.5334   0.97354
6176.5884   0.97028
6176.6434   0.97081
6176.6984   0.96825
6176.7534   0.96638
6176.8084   0.97121
6176.8634   0.96735
6176.9184   0.96518
6176.9734   0.96831
6177.0284   0.96974
6177.0834   0.96917
6177.1385   0.97710
6177.1935   0.97253
6177.2485   0.97156
6177.3035   0.97628
6177.3585   0.98041
6177.4135   0.98244
6177.4685   0.98516
6177.5235   0.98449
6177.5786   0.99521
6177.6336   0.99723
6177.6886   0.99416
6177.7436   0.99908
6177.7986   0.99660
6177.8536   1.00062
6177.9087   1.00324
6177.9637   1.00116
6178.0187   0.99407
6178.0737   0.99539
6178.1287   0.99941
6178.1838   0.99712
6178.2388   1.00514
6178.2938   1.00155
6178.3488   1.00466
6178.4038   0.99927
6178.4589   0.99999
6178.5139   0.99920
6178.5689   0.99491
6178.6239   0.98691
6178.6790   0.99142
6178.7340   0.98573
6178.7890   0.99034
6178.8440   0.98214
6178.8991   0.98705
6178.9541   0.96975
6179.0091   0.98235
6179.0642   0.98926
6179.1192   0.97736
6179.1742   0.98336
6179.2292   0.97086
6179.2843   0.97606
6179.3393   0.97206
6179.3943   0.98575
6179.4494   0.96975
6179.5044   0.97824
6179.5594   0.98634
6179.6145   0.96723
6179.6695   0.98143
6179.7245   0.98292
6179.7796   0.96381
6179.8346   0.97780
6179.8896   0.98409
6179.9447   0.99498
6179.9997   0.98396
6180.0547   0.99565
6180.1098   0.99994
6180.1648   0.98452
6180.2199   0.99511
6180.2749   0.99389
6180.3299   0.98557
6180.3850   0.99055
6180.4400   0.99563
6180.4951   0.98711
6180.5501   1.00159
6180.6051   0.99287
6180.6602   1.00664
6180.7152   0.99072
6180.7703   0.99249
6180.8253   0.99747
6180.8804   1.00084
6180.9354   0.99031
6180.9905   0.99208
6181.0455   1.00105
6181.1005   0.99942
6181.1556   0.98109
6181.2106   0.99096
6181.2657   1.00362
6181.3207   0.99659
6181.3758   0.98465
6181.4308   1.00032
6181.4859   1.00878
6181.5409   0.99474
6181.5960   0.98830
6181.6510   0.99926
6181.7061   0.98442
6181.7611   0.98917
6181.8162   0.99893
6181.8712   0.99388
6181.9263   0.99334
6181.9814   0.98279
6182.0364   1.00564
6182.0915   1.00109
6182.1465   0.98464
6182.2016   0.98119
6182.2566   1.00614
6182.3117   0.98829
6182.3667   1.00273
6182.4218   0.99568
6182.4769   1.00802
6182.5319   1.00616
6182.5870   0.99261
6182.6420   1.00245
6182.6971   1.00638
% ---------- wwaur1_74407500.txt ---------- (following 1200 lines)
7437.4723   1.02234
7437.5269   1.02073
7437.5816   0.99611
7437.6362   1.00219
7437.6909   1.00337
7437.7455   1.00314
7437.8001   0.99791
7437.8548   0.99949
7437.9094   0.99215
7437.9641   1.00592
7438.0187   0.99648
7438.0733   1.00045
7438.1280   0.98520
7438.1826   0.99746
7438.2373   1.00172
7438.2919   0.99777
7438.3466   0.99902
7438.4012   1.00007
7438.4559   0.99542
7438.5105   0.99796
7438.5651   0.99160
7438.6198   0.99884
7438.6744   0.98908
7438.7291   1.00451
7438.7837   1.00035
7438.8384   0.99758
7438.8930   0.99731
7438.9477   0.99804
7439.0023   0.99966
7439.0570   1.01068
7439.1116   0.99940
7439.1663   1.00102
7439.2209   1.00124
7439.2756   1.00375
7439.3302   0.99796
7439.3849   1.00187
7439.4395   0.99658
7439.4942   1.00639
7439.5489   0.99579
7439.6035   1.00159
7439.6582   0.99669
7439.7128   0.99289
7439.7675   0.99429
7439.8221   1.00268
7439.8768   0.99417
7439.9314   0.99466
7439.9861   1.00265
7440.0408   0.99544
7440.0954   0.99882
7440.1501   0.99040
7440.2047   1.00358
7440.2594   0.99526
7440.3140   0.98984
7440.3687   0.98671
7440.4234   0.98358
7440.4780   0.99365
7440.5327   0.98812
7440.5873   0.98249
7440.6420   0.99145
7440.6967   0.99521
7440.7513   0.98918
7440.8060   0.98933
7440.8607   0.99249
7440.9153   0.99275
7440.9700   0.98850
7441.0246   0.99585
7441.0793   0.99590
7441.1340   0.98795
7441.1886   0.98089
7441.2433   0.98934
7441.2980   0.99168
7441.3526   0.99322
7441.4073   0.99166
7441.4620   0.99140
7441.5166   0.99683
7441.5713   0.99926
7441.6260   0.99630
7441.6807   0.99133
7441.7353   0.99895
7441.7900   0.99628
7441.8447   0.99290
7441.8993   1.00183
7441.9540   0.99545
7442.0087   1.00017
7442.0633   0.99688
7442.1180   1.00230
7442.1727   0.99671
7442.2274   1.00393
7442.2820   0.99394
7442.3367   0.99765
7442.3914   0.98905
7442.4461   1.00426
7442.5007   0.98736
7442.5554   0.99627
7442.6101   0.99017
7442.6648   0.98717
7442.7194   0.99476
7442.7741   0.99236
7442.8288   0.98755
7442.8835   0.99265
7442.9382   0.98464
7442.9928   0.99353
7443.0475   0.99341
7443.1022   0.98560
7443.1569   1.00009
7443.2116   0.99767
7443.2662   0.99005
7443.3209   0.98913
7443.3756   0.98771
7443.4303   0.98999
7443.4850   0.98666
7443.5396   0.99194
7443.5943   0.99961
7443.6490   0.98378
7443.7037   0.99275
7443.7584   0.99292
7443.8131   0.98948
7443.8677   0.99015
7443.9224   0.99661
7443.9771   0.99697
7444.0318   0.99673
7444.0865   0.98939
7444.1412   0.99675
7444.1959   0.99981
7444.2506   0.99616
7444.3052   1.00152
7444.3599   1.00177
7444.4146   1.00172
7444.4693   1.00657
7444.5240   1.00071
7444.5787   1.01276
7444.6334   1.01001
7444.6881   1.00015
7444.7428   1.00389
7444.7975   1.00803
7444.8522   1.00467
7444.9068   0.99791
7444.9615   0.99505
7445.0162   0.98638
7445.0709   0.98252
7445.1256   0.97805
7445.1803   0.97008
7445.2350   0.97311
7445.2897   0.97464
7445.3444   0.97077
7445.3991   0.95720
7445.4538   0.96402
7445.5085   0.96295
7445.5632   0.95887
7445.6179   0.96249
7445.6726   0.95921
7445.7273   0.96483
7445.7820   0.95725
7445.8367   0.96246
7445.8914   0.96198
7445.9461   0.96599
7446.0008   0.96321
7446.0555   0.96932
7446.1102   0.96613
7446.1649   0.96944
7446.2196   0.96885
7446.2743   0.96655
7446.3290   0.97256
7446.3837   0.97596
7446.4384   0.97617
7446.4931   0.98287
7446.5478   0.98727
7446.6025   0.98547
7446.6572   0.99907
7446.7119   0.99597
7446.7666   1.00137
7446.8213   0.99946
7446.8761   0.99416
7446.9308   0.99275
7446.9855   1.00195
7447.0402   0.99904
7447.0949   1.00013
7447.1496   0.99742
7447.2043   0.99171
7447.2590   0.99879
7447.3137   0.99458
7447.3684   0.99297
7447.4232   0.99495
7447.4779   0.99393
7447.5326   0.99842
7447.5873   0.99480
7447.6420   0.99248
7447.6967   0.99096
7447.7514   0.99224
7447.8061   1.00301
7447.8609   0.99649
7447.9156   0.99267
7447.9703   0.99604
7448.0250   0.99682
7448.0797   1.00039
7448.1344   0.99806
7448.1892   0.99593
7448.2439   0.99270
7448.2986   0.99377
7448.3533   0.99964
7448.4080   0.98841
7448.4627   0.99428
7448.5175   0.99344
7448.5722   0.98791
7448.6269   0.98427
7448.6816   0.98214
7448.7363   0.97770
7448.7911   0.97436
7448.8458   0.97322
7448.9005   0.97048
7448.9552   0.97474
7449.0100   0.97540
7449.0647   0.96366
7449.1194   0.96951
7449.1741   0.96537
7449.2289   0.96783
7449.2836   0.96178
7449.3383   0.96383
7449.3930   0.97199
7449.4478   0.95804
7449.5025   0.95799
7449.5572   0.95984
7449.6119   0.95599
7449.6667   0.96164
7449.7214   0.96089
7449.7761   0.96204
7449.8309   0.96859
7449.8856   0.96743
7449.9403   0.96548
7449.9950   0.97793
7450.0498   0.98047
7450.1045   0.98302
7450.1592   0.98086
7450.2140   0.97840
7450.2687   0.99094
7450.3234   0.99769
7450.3782   0.98563
7450.4329   0.99377
7450.4876   0.99391
7450.5424   0.99155
7450.5971   0.99289
7450.6518   0.99312
7450.7066   1.00016
7450.7613   0.98830
7450.8160   0.98694
7450.8708   0.99087
7450.9255   0.99651
7450.9803   0.99534
7451.0350   0.99118
7451.0897   0.98981
7451.1445   1.00364
7451.1992   0.99878
7451.2539   0.99841
7451.3087   1.00254
7451.3634   1.00807
7451.4182   0.99120
7451.4729   1.00093
7451.5277   0.99866
7451.5824   1.00139
7451.6371   1.00562
7451.6919   1.00545
7451.7466   1.00568
7451.8014   0.99721
7451.8561   0.99913
7451.9109   1.00166
7451.9656   0.99979
7452.0203   1.00011
7452.0751   1.01074
7452.1298   0.99567
7452.1846   1.00639
7452.2393   1.01051
7452.2941   0.99454
7452.3488   0.99876
7452.4036   1.00069
7452.4583   1.00211
7452.5131   0.99853
7452.5678   1.00176
7452.6226   1.00898
7452.6773   1.00450
7452.7321   1.00082
7452.7868   1.00264
7452.8416   1.00786
7452.8963   1.00479
7452.9511   1.00511
7453.0058   1.00153
7453.0606   1.00165
7453.1153   0.99997
7453.1701   1.00599
7453.2248   1.00891
7453.2796   0.99812
7453.3343   1.00034
7453.3891   0.99886
7453.4439   1.00608
7453.4986   1.00620
7453.5534   1.00042
7453.6081   1.00194
7453.6629   1.00085
7453.7176   0.99727
7453.7724   0.99629
7453.8272   1.00161
7453.8819   1.00252
7453.9367   1.00324
7453.9914   1.00876
7454.0462   1.00097
7454.1010   0.99619
7454.1557   1.00151
7454.2105   1.00182
7454.2652   1.00384
7454.3200   1.00116
7454.3748   1.00047
7454.4295   0.99999
7454.4843   0.99721
7454.5391   1.00142
7454.5938   0.99534
7454.6486   1.00025
7454.7033   1.00587
7454.7581   1.00008
7454.8129   1.00010
7454.8676   1.00212
7454.9224   0.99943
7454.9772   1.00285
7455.0319   1.00456
7455.0867   1.00138
7455.1415   0.99960
7455.1963   0.99511
7455.2510   0.99733
7455.3058   0.99804
7455.3606   1.00196
7455.4153   1.00668
7455.4701   1.00249
7455.5249   0.99951
7455.5796   1.00623
7455.6344   1.00374
7455.6892   1.00066
7455.7440   1.00497
7455.7987   0.99959
7455.8535   0.99891
7455.9083   0.99623
7455.9631   1.00324
7456.0178   1.00046
7456.0726   1.00058
7456.1274   0.99840
7456.1822   1.00001
7456.2369   1.00193
7456.2917   0.99935
7456.3465   1.00257
7456.4013   0.99859
7456.4560   1.00320
7456.5108   0.99992
7456.5656   0.99674
7456.6204   1.00036
7456.6752   1.00388
7456.7299   1.00010
7456.7847   1.00112
7456.8395   1.00714
7456.8943   1.00276
7456.9491   1.00418
7457.0038   1.00391
7457.0586   1.00763
7457.1134   1.00195
7457.1682   0.99997
7457.2230   1.00009
7457.2778   0.99292
7457.3325   1.00014
7457.3873   1.00266
7457.4421   0.99738
7457.4969   0.99961
7457.5517   0.99643
7457.6065   1.00176
7457.6612   0.99908
7457.7160   0.99911
7457.7708   0.99723
7457.8256   1.00196
7457.8804   1.00429
7457.9352   0.99561
7457.9900   1.00014
7458.0448   1.00737
7458.0996   1.00120
7458.1543   0.99613
7458.2091   0.99995
7458.2639   0.99938
7458.3187   0.99811
7458.3735   0.99914
7458.4283   1.00347
7458.4831   0.99871
7458.5379   0.99734
7458.5927   0.99907
7458.6475   1.00300
7458.7023   1.00164
7458.7571   0.99707
7458.8119   1.00050
7458.8667   1.00244
7458.9215   1.00057
7458.9762   1.00311
7459.0310   1.00265
7459.0858   1.00078
7459.1406   1.00352
7459.1954   1.00376
7459.2502   0.99910
7459.3050   0.99884
7459.3598   0.99838
7459.4146   1.00202
7459.4694   0.99706
7459.5242   0.99540
7459.5790   1.00174
7459.6338   1.00309
7459.6886   1.00133
7459.7434   0.99687
7459.7982   1.00312
7459.8530   0.99776
7459.9078   1.00011
7459.9626   0.99525
7460.0175   1.00330
7460.0723   1.00175
7460.1271   0.99590
7460.1819   0.99295
7460.2367   0.99420
7460.2915   0.99775
7460.3463   0.99419
7460.4011   0.99715
7460.4559   0.99600
7460.5107   0.99585
7460.5655   0.99430
7460.6203   0.99216
7460.6751   0.99351
7460.7299   0.99846
7460.7847   0.99582
7460.8396   0.99647
7460.8944   0.99533
7460.9492   0.99799
7461.0040   0.99634
7461.0588   1.00130
7461.1136   1.00786
7461.1684   0.99252
7461.2232   0.99248
7461.2781   0.99054
7461.3329   0.99420
7461.3877   0.99186
7461.4425   0.99632
7461.4973   0.98798
7461.5521   0.98074
7461.6069   0.97400
7461.6618   0.96787
7461.7166   0.96473
7461.7714   0.95730
7461.8262   0.94716
7461.8810   0.93923
7461.9358   0.93459
7461.9907   0.92946
7462.0455   0.92852
7462.1003   0.92589
7462.1551   0.92336
7462.2099   0.92023
7462.2648   0.92070
7462.3196   0.92307
7462.3744   0.92044
7462.4292   0.92040
7462.4840   0.91488
7462.5389   0.91915
7462.5937   0.92162
7462.6485   0.92349
7462.7033   0.92606
7462.7582   0.92134
7462.8130   0.92691
7462.8678   0.93068
7462.9226   0.93856
7462.9775   0.94873
7463.0323   0.95141
7463.0871   0.95648
7463.1419   0.96366
7463.1968   0.96954
7463.2516   0.97741
7463.3064   0.98119
7463.3613   0.98737
7463.4161   0.99385
7463.4709   0.99583
7463.5257   0.99471
7463.5806   0.99898
7463.6354   0.99586
7463.6902   1.00164
7463.7451   0.99853
7463.7999   0.99691
7463.8547   1.00339
7463.9096   0.99597
7463.9644   1.00325
7464.0192   0.99694
7464.0741   0.99712
7464.1289   0.99930
7464.1837   1.00159
7464.2386   0.99937
7464.2934   1.00176
7464.3482   0.99944
7464.4031   1.00343
7464.4579   0.99901
7464.5127   0.99690
7464.5676   0.99749
7464.6224   0.99798
7464.6773   0.99806
7464.7321   0.99865
7464.7869   1.00194
7464.8418   0.99763
7464.8966   0.99872
7464.9515   1.00101
7465.0063   0.99920
7465.0611   1.00009
7465.1160   0.99978
7465.1708   0.99517
7465.2257   1.00226
7465.2805   1.00555
7465.3353   0.99904
7465.3902   1.00054
7465.4450   1.00253
7465.4999   1.00032
7465.5547   1.00192
7465.6096   0.99691
7465.6644   0.99620
7465.7193   1.00230
7465.7741   0.99609
7465.8289   1.00069
7465.8838   1.00288
7465.9386   0.99438
7465.9935   0.99658
7466.0483   0.99547
7466.1032   1.00087
7466.1580   1.00307
7466.2129   0.99916
7466.2677   1.00126
7466.3226   0.99866
7466.3774   0.99646
7466.4323   0.99906
7466.4871   1.00805
7466.5420   1.00015
7466.5968   1.00535
7466.6517   0.99915
7466.7065   1.00195
7466.7614   1.00075
7466.8163   0.99946
7466.8711   1.00196
7466.9260   1.00116
7466.9808   1.00246
7467.0357   1.00076
7467.0905   1.00076
7467.1454   0.99936
7467.2002   0.99707
7467.2551   1.00397
7467.3100   1.00067
7467.3648   1.00048
7467.4197   1.00198
7467.4745   0.99748
7467.5294   1.00019
7467.5843   0.99919
7467.6391   0.99420
7467.6940   1.00400
7467.7488   0.99851
7467.8037   0.99641
7467.8586   0.99512
7467.9134   0.99643
7467.9683   0.99433
7468.0231   0.99634
7468.0780   0.99315
7468.1329   0.99735
7468.1877   0.99666
7468.2426   0.99027
7468.2975   0.99018
7468.3523   0.99728
7468.4072   0.99289
7468.4621   0.99300
7468.5169   0.99881
7468.5718   0.99352
7468.6267   0.99553
7468.6815   1.00004
7468.7364   0.99985
7468.7913   0.99845
7468.8461   0.99487
7468.9010   0.99607
7468.9559   0.99438
7469.0107   1.00139
7469.0656   1.00111
7469.1205   1.00202
7469.1754   1.00473
7469.2302   0.99754
7469.2851   0.99955
7469.3400   1.00226
7469.3948   0.99977
7469.4497   0.99879
7469.5046   1.00360
7469.5595   1.00471
7469.6143   1.00792
7469.6692   1.00214
7469.7241   1.00135
7469.7790   1.00106
7469.8338   1.00097
7469.8887   0.99919
7469.9436   1.00110
7469.9985   1.00701
7470.0533   1.00033
7470.1082   1.00224
7470.1631   1.00046
7470.2180   1.00007
7470.2729   1.00868
7470.3277   0.99790
7470.3826   0.99921
7470.4375   0.99533
7470.4924   0.99884
7470.5473   1.00036
7470.6021   1.00107
7470.6570   0.99989
7470.7119   0.99800
7470.7668   1.00162
7470.8217   0.99983
7470.8766   0.99895
7470.9314   1.00307
7470.9863   1.00058
7471.0412   1.00190
7471.0961   0.99851
7471.1510   1.00063
7471.2059   0.99905
7471.2608   1.00566
7471.3156   0.99718
7471.3705   0.99540
7471.4254   1.00161
7471.4803   1.00143
7471.5352   1.00155
7471.5901   1.00166
7471.6450   1.00198
7471.6999   1.00240
7471.7548   1.00202
7471.8096   0.99853
7471.8645   0.99685
7471.9194   1.00417
7471.9743   0.99929
7472.0292   0.99720
7472.0841   1.00192
7472.1390   0.99924
7472.1939   1.00246
7472.2488   0.99997
7472.3037   1.00509
7472.3586   1.00411
7472.4135   0.99623
7472.4684   1.00105
7472.5233   0.99157
7472.5782   0.99608
7472.6330   0.99930
7472.6879   1.00492
7472.7428   0.99824
7472.7977   1.00156
7472.8526   0.99457
7472.9075   0.99679
7472.9624   1.00271
7473.0173   1.00123
7473.0722   0.99695
7473.1271   1.00067
7473.1820   1.00029
7473.2369   1.00150
7473.2918   0.99482
7473.3467   0.99414
7473.4016   1.00156
7473.4565   0.99538
7473.5114   0.99520
7473.5664   1.00222
7473.6213   0.99523
7473.6762   0.99475
7473.7311   0.99677
7473.7860   0.99779
7473.8409   1.00121
7473.8958   0.99723
7473.9507   0.99815
7474.0056   0.99776
7474.0605   1.00418
7474.1154   0.99950
7474.1703   1.00172
7474.2252   1.00144
7474.2801   1.00346
7474.3350   1.00208
7474.3900   1.00449
7474.4449   1.00381
7474.4998   1.00403
7474.5547   1.00435
7474.6096   1.00217
7474.6645   1.00478
7474.7194   0.99900
7474.7743   1.00472
7474.8292   1.00034
7474.8842   1.00176
7474.9391   1.00437
7474.9940   1.00359
7475.0489   0.99821
7475.1038   1.00103
7475.1587   1.00004
7475.2136   1.00496
7475.2686   1.00038
7475.3235   1.00570
7475.3784   1.00582
7475.4333   1.00333
7475.4882   0.99895
7475.5431   0.99797
7475.5981   1.00068
7475.6530   1.00020
7475.7079   0.99532
7475.7628   0.99743
7475.8177   1.00035
7475.8727   0.99467
7475.9276   1.00268
7475.9825   0.99520
7476.0374   0.99872
7476.0923   0.99513
7476.1473   0.99115
7476.2022   1.00026
7476.2571   0.99998
7476.3120   1.00150
7476.3670   0.99731
7476.4219   0.99763
7476.4768   1.00284
7476.5317   1.00016
7476.5867   0.99757
7476.6416   0.99759
7476.6965   1.00080
7476.7514   1.00402
7476.8064   0.99663
7476.8613   1.00055
7476.9162   1.00006
7476.9712   0.99978
7477.0261   1.00079
7477.0810   1.00040
7477.1359   1.00302
7477.1909   1.00423
7477.2458   1.00284
7477.3007   1.00226
7477.3557   0.99897
7477.4106   0.99898
7477.4655   0.99800
7477.5205   1.00051
7477.5754   1.00092
7477.6303   1.00623
7477.6853   0.99864
7477.7402   1.00266
7477.7951   0.99667
7477.8501   1.00198
7477.9050   1.00269
7477.9599   1.00020
7478.0149   1.00261
7478.0698   1.00562
7478.1247   1.00643
7478.1797   1.00144
7478.2346   1.00105
7478.2896   1.00136
7478.3445   1.00267
7478.3994   1.00178
7478.4544   1.00049
7478.5093   0.99910
7478.5643   1.00151
7478.6192   1.00242
7478.6741   0.99813
7478.7291   1.00214
7478.7840   0.99875
7478.8390   0.99705
7478.8939   0.99556
7478.9488   0.99397
7479.0038   0.99017
7479.0587   1.00118
7479.1137   0.99099
7479.1686   0.98800
7479.2236   0.98870
7479.2785   0.99001
7479.3335   0.98621
7479.3884   0.98822
7479.4434   0.98852
7479.4983   0.98973
7479.5532   0.98613
7479.6082   0.98964
7479.6631   0.98874
7479.7181   0.98825
7479.7730   0.99055
7479.8280   0.99255
7479.8829   0.98926
7479.9379   0.98736
7479.9928   0.99156
7480.0478   0.98976
7480.1027   0.99017
7480.1577   0.98877
7480.2126   0.99197
7480.2676   0.99657
7480.3226   0.99497
7480.3775   0.99897
7480.4325   0.99757
7480.4874   0.99717
7480.5424   0.99577
7480.5973   1.00067
7480.6523   0.99887
7480.7072   0.99857
7480.7622   1.00297
7480.8171   1.00047
7480.8721   0.99996
7480.9271   0.99886
7480.9820   0.99816
7481.0370   0.99756
7481.0919   1.00015
7481.1469   0.99825
7481.2019   0.99654
7481.2568   0.99794
7481.3118   0.99554
7481.3667   0.99563
7481.4217   0.99453
7481.4767   0.99662
7481.5316   0.99801
7481.5866   0.99581
7481.6415   0.99930
7481.6965   0.99929
7481.7515   0.99719
7481.8064   0.99758
7481.8614   1.00087
7481.9164   0.99476
7481.9713   0.99475
7482.0263   0.99624
7482.0813   0.99554
7482.1362   0.99563
7482.1912   0.99822
7482.2462   0.99851
7482.3011   0.99850
7482.3561   0.99928
7482.4111   1.00287
7482.4660   1.00246
7482.5210   0.99695
7482.5760   0.99654
7482.6309   1.00303
7482.6859   0.99491
7482.7409   1.00400
7482.7959   0.99759
7482.8508   0.99557
7482.9058   0.99686
7482.9608   0.99505
7483.0157   1.00023
7483.0707   0.99352
7483.1257   0.99670
7483.1807   1.00039
7483.2356   0.99887
7483.2906   0.99866
7483.3456   1.00044
7483.4006   0.99752
7483.4555   0.99641
7483.5105   0.99689
7483.5655   0.99497
7483.6205   0.99466
7483.6755   0.99244
7483.7304   0.99412
7483.7854   0.99980
7483.8404   0.99778
7483.8954   0.99936
7483.9503   0.99754
7484.0053   0.99843
7484.0603   0.99911
7484.1153   0.99549
7484.1703   0.99817
7484.2253   1.00215
7484.2802   1.00152
7484.3352   1.00000
7484.3902   0.99948
7484.4452   1.00326
7484.5002   1.00544
7484.5552   1.00162
7484.6101   0.99950
7484.6651   1.00337
7484.7201   1.00265
7484.7751   1.00123
7484.8301   1.00250
7484.8851   1.00758
7484.9401   1.00706
7484.9950   1.00443
7485.0500   1.00771
7485.1050   1.00209
7485.1600   1.00306
7485.2150   1.00544
7485.2700   1.00141
7485.3250   1.00139
7485.3800   0.99916
7485.4350   0.99934
7485.4899   1.00351
7485.5449   1.00168
7485.5999   0.99756
7485.6549   1.00113
7485.7099   1.00000
7485.7649   0.99798
7485.8199   0.99975
7485.8749   0.99632
7485.9299   1.00050
7485.9849   1.00107
7486.0399   1.00034
7486.0949   1.00021
7486.1499   0.99998
7486.2049   1.00015
7486.2599   0.99663
7486.3149   1.00150
7486.3699   0.99827
7486.4249   0.99954
7486.4799   1.00271
7486.5348   0.99868
7486.5898   1.00035
7486.6448   0.99932
7486.6998   0.99829
7486.7548   1.00136
7486.8098   1.00133
7486.8648   0.99789
7486.9199   0.99886
7486.9749   1.00053
7487.0299   1.00180
7487.0849   0.99867
7487.1399   1.00634
7487.1949   1.00160
7487.2499   1.00407
7487.3049   0.99874
7487.3599   1.00431
7487.4149   1.00397
7487.4699   1.00754
7487.5249   1.00411
7487.5799   1.00298
7487.6349   1.00444
7487.6899   1.00511
7487.7449   1.00507
7487.7999   1.00604
7487.8549   1.00341
7487.9099   1.00697
7487.9650   1.00314
7488.0200   1.00130
7488.0750   1.00547
7488.1300   1.00483
7488.1850   1.00380
7488.2400   1.00586
7488.2950   1.00143
7488.3500   1.00749
7488.4050   1.00256
7488.4601   1.00542
7488.5151   1.00578
7488.5701   1.00155
7488.6251   0.99901
7488.6801   1.00258
7488.7351   1.00114
7488.7901   1.00480
7488.8452   1.00157
7488.9002   0.99913
7488.9552   1.00079
7489.0102   0.99746
7489.0652   1.00012
7489.1202   1.00368
7489.1753   0.99764
7489.2303   1.00131
7489.2853   1.00087
7489.3403   1.00163
7489.3953   1.00339
7489.4504   1.00465
7489.5054   1.00232
7489.5604   1.00088
7489.6154   1.00044
7489.6704   0.99900
7489.7255   1.00126
7489.7805   0.99902
7489.8355   0.99608
7489.8905   1.00435
7489.9456   1.00481
7490.0006   0.99947
7490.0556   0.99773
7490.1106   1.00099
7490.1657   0.99935
7490.2207   0.99811
7490.2757   1.00357
7490.3307   1.00233
7490.3858   1.00329
7490.4408   1.00545
7490.4958   1.00221
7490.5508   0.99777
7490.6059   1.00133
7490.6609   1.00619
7490.7159   0.99775
7490.7710   0.99701
7490.8260   1.00107
7490.8810   0.99643
7490.9361   0.99949
7490.9911   0.99085
7491.0461   0.99161
7491.1012   0.98966
7491.1562   0.99192
7491.2112   0.99358
7491.2662   0.99314
7491.3213   0.98760
7491.3763   0.99156
7491.4314   0.99322
7491.4864   0.98898
7491.5414   0.99533
7491.5965   0.99169
7491.6515   0.99345
7491.7065   0.98951
7491.7616   0.98617
7491.8166   0.99173
7491.8716   0.99109
7491.9267   0.99264
7491.9817   0.98770
7492.0368   0.99516
7492.0918   0.99102
7492.1468   0.99218
7492.2019   0.99643
7492.2569   0.99579
7492.3120   0.99285
7492.3670   0.99411
7492.4220   0.99566
7492.4771   0.99552
7492.5321   0.99998
7492.5872   0.99854
7492.6422   1.00160
7492.6973   0.99975
7492.7523   1.00061
7492.8074   1.00167
7492.8624   1.00293
7492.9174   1.00338
7492.9725   1.00384
7493.0275   0.99920
7493.0826   0.99616
7493.1376   1.00011
7493.1927   1.00097
7493.2477   1.00053
7493.3028   0.99979
7493.3578   1.00104
7493.4129   0.99870
7493.4679   1.00026
7493.5230   1.00122
7493.5780   1.00097
7493.6331   0.99683
7493.6881   0.99909
7493.7432   0.99894
7493.7982   1.00110
7493.8533   0.99726
7493.9083   0.99792
7493.9634   1.00227
7494.0184   0.99843
7494.0735   0.99429
7494.1285   0.99815
7494.1836   0.98670
7494.2387   0.98176
7494.2937   0.98512
7494.3488   0.97648
7494.4038   0.97103
7494.4589   0.96439
7494.5139   0.96445
7494.5690   0.95791
7494.6241   0.95416
7494.6791   0.95012
7494.7342   0.94658
7494.7892   0.94334
7494.8443   0.94209
7494.8994   0.94065
7494.9544   0.94211
7495.0095   0.94037
7495.0645   0.93923
7495.1196   0.93638
7495.1747   0.93744
7495.2297   0.93520
7495.2848   0.93626
7495.3398   0.93452
7495.3949   0.93997
7495.4500   0.94263
7495.5050   0.94679
7495.5601   0.94685
7495.6152   0.94751
7495.6702   0.94986
7495.7253   0.95602
7495.7804   0.95788
7495.8354   0.96734
7495.8905   0.97560
7495.9456   0.97916
7496.0006   0.98512
7496.0557   0.98557
7496.1108   0.98703
7496.1658   0.99009
7496.2209   0.98855
7496.2760   0.99011
7496.3311   0.99307
7496.3861   0.99513
7496.4412   0.99409
7496.4963   0.99745
7496.5513   0.99491
7496.6064   0.99496
7496.6615   1.00382
7496.7166   1.00078
7496.7716   0.99834
7496.8267   0.99870
7496.8818   0.99846
7496.9369   0.99732
7496.9919   0.99898
7497.0470   0.99784
7497.1021   1.00240
7497.1572   0.99526
7497.2122   0.99612
7497.2673   0.99858
7497.3224   0.99934
7497.3775   0.99990
7497.4326   0.99687
7497.4876   0.99773
7497.5427   0.99659
7497.5978   1.00265
7497.6529   0.99591
7497.7080   1.00117
7497.7630   1.00073
7497.8181   0.99839
7497.8732   0.99495
7497.9283   0.99782
7497.9834   0.99648
7498.0384   1.00274
7498.0935   0.99620
7498.1486   0.99836
7498.2037   0.99313
7498.2588   1.00319
7498.3139   0.99985
7498.3690   1.00081
7498.4240   0.99478
7498.4791   0.99514
7498.5342   1.00440
7498.5893   0.99887
7498.6444   1.00373
7498.6995   0.99329
7498.7546   0.99306
7498.8097   1.00382
7498.8647   0.99738
7498.9198   0.98835
7498.9749   0.99421
7499.0300   0.99328
7499.0851   0.99654
7499.1402   0.99550
7499.1953   0.99637
7499.2504   0.99443
7499.3055   0.99730
7499.3606   1.00556
7499.4157   1.00453
7499.4708   1.00240
7499.5258   0.99056
7499.5809   1.00073
7499.6360   1.00539
7499.6911   1.00396
7499.7462   0.99572
7499.8013   0.99339
7499.8564   0.99406
7499.9115   1.00492
7499.9666   0.99549
7500.0217   0.99856
7500.0768   1.01053
7500.1319   0.99969
7500.1870   0.99536
7500.2421   0.98993
7500.2972   0.98970
7500.3523   1.01206
7500.4074   1.00003
7500.4625   1.00100
7500.5176   0.98627
7500.5727   0.99524
7500.6278   0.99691
7500.6829   0.99138
7500.7380   0.99935
7500.7931   1.01092
7500.8482   0.99919
7500.9033   0.99566
7500.9584   1.00053
7501.0135   0.99670
7501.0686   0.99177
7501.1238   1.00014
7501.1789   1.01191
7501.2340   1.00108
7501.2891   1.00535
7501.3442   1.00782
7501.3993   0.99569
7501.4544   1.00437
7501.5095   1.00424
7501.5646   0.99731
7501.6197   1.00198
7501.6748   1.00306
7501.7299   1.00363
7501.7851   1.00560
7501.8402   1.00038
7501.8953   0.99615
7501.9504   1.00412
7502.0055   0.98690
7502.0606   1.00727
7502.1157   1.02295
7502.1708   0.99582
7502.2260   0.99760
7502.2811   0.99587
7502.3362   0.99885
7502.3913   0.99382
7502.4464   0.99550
7502.5015   0.99508
7502.5566   0.99705
7502.6118   1.00053
7502.6669   0.98871
7502.7220   0.99498
7502.7771   0.98076
7502.8322   0.98604
7502.8874   0.98562
7502.9425   0.99229
7502.9976   0.99727
7503.0527   0.98975
7503.1078   0.99493
7503.1630   1.00641
7503.2181   1.00139
7503.2732   0.98697
% ---------- wwaur1_77507800.txt ---------- (following 1000 lines)
7747.3845   1.00275
7747.4404   1.00632
7747.4963   0.99569
7747.5522   0.99916
7747.6081   0.99743
7747.6640   0.99800
7747.7199   0.99257
7747.7758   0.99734
7747.8317   0.99051
7747.8876   0.99238
7747.9435   0.99525
7747.9994   0.98922
7748.0553   0.98809
7748.1112   0.98026
7748.1671   0.97753
7748.2230   0.97990
7748.2789   0.97238
7748.3348   0.96875
7748.3907   0.96622
7748.4466   0.95959
7748.5025   0.96656
7748.5584   0.96403
7748.6143   0.95880
7748.6702   0.95927
7748.7261   0.96184
7748.7820   0.96121
7748.8379   0.96088
7748.8938   0.95936
7748.9497   0.96653
7749.0056   0.96840
7749.0615   0.96167
7749.1174   0.96904
7749.1733   0.96971
7749.2292   0.97018
7749.2851   0.97665
7749.3410   0.97323
7749.3970   0.97790
7749.4529   0.98117
7749.5088   0.98094
7749.5647   0.98551
7749.6206   0.99138
7749.6765   0.99365
7749.7324   0.99233
7749.7883   0.99760
7749.8442   0.99957
7749.9001   1.00024
7749.9561   0.99781
7750.0120   1.00189
7750.0679   0.99966
7750.1238   0.99863
7750.1797   1.00230
7750.2356   0.99897
7750.2915   0.99915
7750.3475   0.99712
7750.4034   0.99909
7750.4593   0.99436
7750.5152   0.99763
7750.5711   0.99701
7750.6270   0.99498
7750.6830   1.00095
7750.7389   0.99692
7750.7948   0.99250
7750.8507   0.99337
7750.9066   0.99814
7750.9626   0.99411
7751.0185   0.99379
7751.0744   0.99376
7751.1303   0.99303
7751.1862   0.99321
7751.2422   0.99408
7751.2981   0.99255
7751.3540   0.99222
7751.4099   0.99700
7751.4659   0.99507
7751.5218   0.99454
7751.5777   0.99202
7751.6336   0.99599
7751.6895   0.99396
7751.7455   0.99544
7751.8014   0.99631
7751.8573   0.99878
7751.9133   1.00006
7751.9692   1.00153
7752.0251   1.00101
7752.0810   0.99908
7752.1370   1.00315
7752.1929   1.00093
7752.2488   1.00040
7752.3048   0.99838
7752.3607   1.00305
7752.4166   1.00062
7752.4725   1.00090
7752.5285   0.99957
7752.5844   0.99775
7752.6403   1.00022
7752.6963   0.99900
7752.7522   1.00457
7752.8081   1.00224
7752.8641   0.99912
7752.9200   1.00039
7752.9759   1.00067
7753.0319   0.99884
7753.0878   1.00082
7753.1437   0.99889
7753.1997   1.00347
7753.2556   0.99944
7753.3115   1.00242
7753.3675   0.99980
7753.4234   0.99937
7753.4794   1.00185
7753.5353   0.99942
7753.5912   0.99800
7753.6472   1.00277
7753.7031   1.00245
7753.7591   1.00512
7753.8150   1.00580
7753.8709   0.99768
7753.9269   0.99945
7753.9828   1.00363
7754.0388   1.00311
7754.0947   1.00368
7754.1506   1.00056
7754.2066   1.00453
7754.2625   1.00221
7754.3185   1.00019
7754.3744   1.00376
7754.4304   1.00484
7754.4863   1.00282
7754.5423   1.00209
7754.5982   1.00637
7754.6542   0.99955
7754.7101   1.00093
7754.7660   1.00420
7754.8220   1.00188
7754.8779   0.99956
7754.9339   1.00034
7754.9898   0.99871
7755.0458   0.99879
7755.1017   0.99787
7755.1577   0.99695
7755.2136   0.99792
7755.2696   0.99780
7755.3255   0.99858
7755.3815   1.00146
7755.4374   0.99454
7755.4934   1.00052
7755.5494   0.99889
7755.6053   1.00047
7755.6613   1.00045
7755.7172   1.00053
7755.7732   0.99951
7755.8291   0.99419
7755.8851   1.00147
7755.9410   1.00015
7755.9970   0.99913
7756.0529   0.99801
7756.1089   1.00128
7756.1649   0.99546
7756.2208   0.99684
7756.2768   1.00232
7756.3327   1.00480
7756.3887   0.99868
7756.4447   0.99996
7756.5006   0.99754
7756.5566   0.99642
7756.6125   1.00430
7756.6685   1.00238
7756.7245   0.99716
7756.7804   0.99964
7756.8364   1.00312
7756.8923   0.99581
7756.9483   0.99799
7757.0043   0.99837
7757.0602   1.00445
7757.1162   0.99923
7757.1722   1.00211
7757.2281   1.00029
7757.2841   1.00087
7757.3401   1.00026
7757.3960   0.99994
7757.4520   1.00042
7757.5080   1.00180
7757.5639   1.00458
7757.6199   1.00437
7757.6759   0.99745
7757.7318   0.99503
7757.7878   1.00281
7757.8438   1.00140
7757.8997   1.00268
7757.9557   1.00156
7758.0117   0.99784
7758.0676   1.00283
7758.1236   1.00011
7758.1796   0.99809
7758.2356   1.00378
7758.2915   0.99816
7758.3475   1.00044
7758.4035   0.99843
7758.4595   1.00261
7758.5154   0.99929
7758.5714   0.99988
7758.6274   0.99856
7758.6834   0.99705
7758.7393   1.00193
7758.7953   1.00062
7758.8513   1.00410
7758.9073   0.99928
7758.9632   1.00047
7759.0192   0.99745
7759.0752   0.99794
7759.1312   1.00472
7759.1872   0.99911
7759.2431   1.00030
7759.2991   0.99908
7759.3551   0.99907
7759.4111   1.00155
7759.4671   1.00024
7759.5230   0.99943
7759.5790   0.99941
7759.6350   0.99510
7759.6910   0.99898
7759.7470   1.00347
7759.8030   0.99736
7759.8589   0.99674
7759.9149   1.00043
7759.9709   0.99742
7760.0269   1.00180
7760.0829   0.99799
7760.1389   0.99678
7760.1948   0.99777
7760.2508   0.99645
7760.3068   0.99994
7760.3628   0.99623
7760.4188   0.99702
7760.4748   0.99871
7760.5308   1.00060
7760.5868   0.99818
7760.6428   0.99787
7760.6987   0.99536
7760.7547   0.99465
7760.8107   0.99804
7760.8667   0.99753
7760.9227   0.99362
7760.9787   0.99751
7761.0347   0.99470
7761.0907   0.99769
7761.1467   0.99767
7761.2027   0.99857
7761.2587   0.99936
7761.3147   1.00175
7761.3707   0.99724
7761.4267   0.99573
7761.4826   0.99742
7761.5386   0.99831
7761.5946   1.00080
7761.6506   1.00219
7761.7066   0.99838
7761.7626   0.99687
7761.8186   1.00076
7761.8746   0.99676
7761.9306   1.00225
7761.9866   1.00004
7762.0426   0.99893
7762.0986   1.00032
7762.1546   1.00202
7762.2106   0.99921
7762.2666   0.99910
7762.3226   1.00119
7762.3786   0.99949
7762.4346   0.99818
7762.4906   1.00037
7762.5466   0.99897
7762.6026   1.00056
7762.6586   1.00115
7762.7147   1.00065
7762.7707   0.99784
7762.8267   0.99934
7762.8827   0.99813
7762.9387   0.99842
7762.9947   1.00412
7763.0507   0.99901
7763.1067   1.00211
7763.1627   1.00150
7763.2187   1.00370
7763.2747   0.99799
7763.3307   0.99929
7763.3867   1.00188
7763.4428   1.00338
7763.4988   1.00288
7763.5548   0.99937
7763.6108   1.00317
7763.6668   0.99976
7763.7228   1.00256
7763.7788   0.99996
7763.8348   1.00116
7763.8908   0.99655
7763.9469   0.99685
7764.0029   1.00205
7764.0589   1.00334
7764.1149   0.99674
7764.1709   0.99714
7764.2269   0.99684
7764.2829   0.99674
7764.3390   1.00003
7764.3950   0.99703
7764.4510   0.99903
7764.5070   0.99863
7764.5630   1.00083
7764.6191   1.00123
7764.6751   1.00333
7764.7311   1.00403
7764.7871   0.99763
7764.8431   1.00073
7764.8991   1.00213
7764.9552   0.99863
7765.0112   1.00223
7765.0672   0.99663
7765.1232   0.99653
7765.1793   1.00023
7765.2353   1.00103
7765.2913   0.99913
7765.3473   1.00083
7765.4033   1.00013
7765.4594   1.00044
7765.5154   0.99834
7765.5714   0.99804
7765.6274   0.99854
7765.6835   1.00144
7765.7395   0.99755
7765.7955   0.99865
7765.8516   1.00015
7765.9076   0.99925
7765.9636   0.99686
7766.0196   1.00056
7766.0757   0.99647
7766.1317   1.00567
7766.1877   1.00327
7766.2438   0.99868
7766.2998   0.99928
7766.3558   0.99859
7766.4119   0.99719
7766.4679   0.99710
7766.5239   1.00200
7766.5799   0.99681
7766.6360   1.00031
7766.6920   0.99632
7766.7480   1.00512
7766.8041   1.00263
7766.8601   1.00324
7766.9161   1.00044
7766.9722   1.00365
7767.0282   0.99885
7767.0843   0.99746
7767.1403   0.99997
7767.1963   1.00168
7767.2524   1.00208
7767.3084   1.00239
7767.3644   0.99550
7767.4205   1.00000
7767.4765   0.99961
7767.5326   0.99982
7767.5886   1.00253
7767.6446   1.00244
7767.7007   0.99984
7767.7567   0.99965
7767.8128   1.00456
7767.8688   1.00027
7767.9248   1.00278
7767.9809   1.00419
7768.0369   1.00300
7768.0930   1.00961
7768.1490   1.00382
7768.2051   1.00263
7768.2611   1.00844
7768.3172   1.00835
7768.3732   1.00316
7768.4292   1.00117
7768.4853   1.00558
7768.5413   1.00309
7768.5974   1.00340
7768.6534   0.99911
7768.7095   1.00283
7768.7655   1.00134
7768.8216   0.99815
7768.8776   0.99796
7768.9337   1.00117
7768.9897   1.00348
7769.0458   1.00009
7769.1018   0.99861
7769.1579   1.00162
7769.2139   1.00113
7769.2700   0.99945
7769.3260   0.99816
7769.3821   1.00197
7769.4381   0.99798
7769.4942   1.00000
7769.5502   0.99591
7769.6063   0.99772
7769.6624   0.99724
7769.7184   0.99635
7769.7745   0.99487
7769.8305   0.99618
7769.8866   0.99559
7769.9426   0.99351
7769.9987   0.99472
7770.0547   0.99654
7770.1108   0.99535
7770.1669   1.00127
7770.2229   1.00168
7770.2790   0.99700
7770.3350   0.99841
7770.3911   1.00473
7770.4472   1.00394
7770.5032   1.00286
7770.5593   1.00157
7770.6153   1.00079
7770.6714   1.00261
7770.7275   1.00012
7770.7835   0.99314
7770.8396   0.98905
7770.8957   0.98837
7770.9517   0.97829
7771.0078   0.96680
7771.0639   0.95332
7771.1199   0.93944
7771.1760   0.92445
7771.2321   0.90967
7771.2881   0.88619
7771.3442   0.87471
7771.4003   0.86832
7771.4563   0.85184
7771.5124   0.84436
7771.5685   0.83798
7771.6245   0.83139
7771.6806   0.82721
7771.7367   0.82123
7771.7927   0.81795
7771.8488   0.81207
7771.9049   0.81468
7771.9609   0.81450
7772.0170   0.81652
7772.0731   0.81344
7772.1292   0.82056
7772.1852   0.82318
7772.2413   0.82790
7772.2974   0.83382
7772.3535   0.83764
7772.4095   0.84845
7772.4656   0.85657
7772.5217   0.86279
7772.5778   0.88331
7772.6338   0.89363
7772.6899   0.91015
7772.7460   0.92987
7772.8021   0.94429
7772.8581   0.95841
7772.9142   0.96993
7772.9703   0.97675
7773.0264   0.98088
7773.0825   0.98519
7773.1385   0.97772
7773.1946   0.97074
7773.2507   0.96016
7773.3068   0.95078
7773.3629   0.93970
7773.4189   0.92362
7773.4750   0.90674
7773.5311   0.89526
7773.5872   0.88708
7773.6433   0.87011
7773.6994   0.86643
7773.7554   0.85585
7773.8115   0.85117
7773.8676   0.84199
7773.9237   0.84421
7773.9798   0.83544
7774.0359   0.83316
7774.0920   0.83348
7774.1480   0.83150
7774.2041   0.83232
7774.2602   0.82945
7774.3163   0.82787
7774.3724   0.82559
7774.4285   0.81971
7774.4846   0.81684
7774.5407   0.80846
7774.5968   0.80448
7774.6528   0.79360
7774.7089   0.79523
7774.7650   0.79565
7774.8211   0.79677
7774.8772   0.79880
7774.9333   0.80702
7774.9894   0.82154
7775.0455   0.82867
7775.1016   0.83449
7775.1577   0.84181
7775.2138   0.84854
7775.2699   0.85256
7775.3260   0.85449
7775.3821   0.86351
7775.4382   0.86033
7775.4943   0.86186
7775.5504   0.86848
7775.6064   0.86670
7775.6625   0.87083
7775.7186   0.87285
7775.7747   0.87788
7775.8308   0.88160
7775.8869   0.88842
7775.9430   0.89835
7775.9991   0.90847
7776.0552   0.91810
7776.1113   0.92922
7776.1674   0.93995
7776.2235   0.95317
7776.2797   0.96370
7776.3358   0.97412
7776.3919   0.98325
7776.4480   0.98937
7776.5041   0.99340
7776.5602   0.99552
7776.6163   0.99885
7776.6724   0.99877
7776.7285   0.99789
7776.7846   0.99422
7776.8407   0.99945
7776.8968   0.99777
7776.9529   0.99750
7777.0090   0.99342
7777.0651   0.99955
7777.1212   0.99547
7777.1773   0.99630
7777.2335   0.99792
7777.2896   0.99465
7777.3457   0.99497
7777.4018   0.99680
7777.4579   0.99692
7777.5140   0.99945
7777.5701   0.99548
7777.6262   0.99380
7777.6823   0.99943
7777.7385   0.99545
7777.7946   0.99858
7777.8507   0.99931
7777.9068   0.99663
7777.9629   0.99946
7778.0190   0.99418
7778.0751   0.99991
7778.1313   0.99794
7778.1874   1.00056
7778.2435   0.99919
7778.2996   1.00021
7778.3557   1.00314
7778.4118   1.00327
7778.4680   0.99859
7778.5241   1.00192
7778.5802   1.00475
7778.6363   0.99937
7778.6924   1.00250
7778.7486   1.00132
7778.8047   1.00085
7778.8608   1.00168
7778.9169   1.00020
7778.9730   0.99743
7779.0292   1.00066
7779.0853   0.99458
7779.1414   0.99921
7779.1975   0.99894
7779.2537   0.99856
7779.3098   1.00249
7779.3659   1.00041
7779.4220   0.99494
7779.4782   0.99507
7779.5343   0.99839
7779.5904   0.99422
7779.6465   0.99375
7779.7027   0.98657
7779.7588   0.98250
7779.8149   0.97653
7779.8710   0.97335
7779.9272   0.97198
7779.9833   0.96541
7780.0394   0.96423
7780.0956   0.96586
7780.1517   0.96299
7780.2078   0.95611
7780.2640   0.96134
7780.3201   0.95967
7780.3762   0.95679
7780.4324   0.95372
7780.4885   0.95715
7780.5446   0.95387
7780.6008   0.95600
7780.6569   0.96023
7780.7130   0.95715
7780.7692   0.95578
7780.8253   0.95981
7780.8814   0.96423
7780.9376   0.96186
7780.9937   0.96089
7781.0498   0.96771
7781.1060   0.96894
7781.1621   0.97467
7781.2183   0.97929
7781.2744   0.97522
7781.3305   0.98405
7781.3867   0.98907
7781.4428   0.99360
7781.4989   0.99773
7781.5551   0.99495
7781.6112   0.99878
7781.6674   1.00051
7781.7235   1.00063
7781.7797   0.99856
7781.8358   0.99929
7781.8919   1.00481
7781.9481   1.00224
7782.0042   1.00727
7782.0604   1.00039
7782.1165   0.99992
7782.1727   1.00415
7782.2288   1.00047
7782.2850   1.00630
7782.3411   1.00163
7782.3972   1.00455
7782.4534   1.00368
7782.5095   1.00390
7782.5657   1.00523
7782.6218   1.00226
7782.6780   1.00188
7782.7341   0.99751
7782.7903   1.00013
7782.8464   1.00016
7782.9026   0.99769
7782.9587   0.99961
7783.0149   1.00274
7783.0710   1.00036
7783.1272   1.00129
7783.1833   1.00122
7783.2395   0.99994
7783.2956   0.99927
7783.3518   1.00189
7783.4080   1.00162
7783.4641   0.99945
7783.5203   1.00207
7783.5764   1.00090
7783.6326   1.00212
7783.6887   1.00075
7783.7449   1.00257
7783.8010   1.00100
7783.8572   0.99833
7783.9134   1.00185
7783.9695   1.00158
7784.0257   0.99950
7784.0818   1.00213
7784.1380   1.00285
7784.1941   0.99978
7784.2503   0.99590
7784.3065   1.00193
7784.3626   0.99565
7784.4188   0.99998
7784.4750   0.99920
7784.5311   1.00573
7784.5873   0.99665
7784.6434   0.99698
7784.6996   1.00510
7784.7558   0.99943
7784.8119   0.99815
7784.8681   1.00168
7784.9243   0.99930
7784.9804   1.00103
7785.0366   0.99895
7785.0928   1.00048
7785.1489   0.99780
7785.2051   1.00263
7785.2613   0.99645
7785.3174   0.99697
7785.3736   0.99580
7785.4298   0.99772
7785.4859   0.99765
7785.5421   0.99857
7785.5983   0.99849
7785.6544   0.99832
7785.7106   1.00104
7785.7668   1.00046
7785.8230   1.00019
7785.8791   0.99711
7785.9353   0.99994
7785.9915   0.99806
7786.0476   0.99858
7786.1038   0.99880
7786.1600   0.99883
7786.2162   0.99945
7786.2723   0.99167
7786.3285   0.99420
7786.3847   0.99752
7786.4409   1.00324
7786.4970   1.00347
7786.5532   0.99879
7786.6094   0.99451
7786.6656   0.99623
7786.7217   0.99886
7786.7779   0.99838
7786.8341   0.99820
7786.8903   0.99662
7786.9465   0.99534
7787.0026   0.99977
7787.0588   0.99999
7787.1150   1.00291
7787.1712   1.00323
7787.2274   0.99785
7787.2835   0.99987
7787.3397   0.99729
7787.3959   0.99662
7787.4521   1.00264
7787.5083   0.99736
7787.5645   1.00318
7787.6206   0.99910
7787.6768   1.00042
7787.7330   1.00304
7787.7892   0.99846
7787.8454   1.00408
7787.9016   0.99910
7787.9578   1.00162
7788.0140   1.00144
7788.0701   0.99496
7788.1263   0.99688
7788.1825   0.99760
7788.2387   0.99312
7788.2949   0.99164
7788.3511   0.99516
7788.4073   0.99268
7788.4635   0.99270
7788.5197   0.98912
7788.5758   0.99074
7788.6320   0.98745
7788.6882   0.98527
7788.7444   0.98979
7788.8006   0.98681
7788.8568   0.98843
7788.9130   0.98485
7788.9692   0.99166
7789.0254   0.98798
7789.0816   0.98700
7789.1378   0.98522
7789.1940   0.98873
7789.2502   0.98535
7789.3064   0.99007
7789.3626   0.98339
7789.4188   0.98930
7789.4750   0.99322
7789.5312   0.98724
7789.5874   0.99095
7789.6436   0.98927
7789.6998   0.99068
7789.7560   0.99420
7789.8122   0.99262
7789.8684   0.99813
7789.9246   0.99125
7789.9808   0.99656
7790.0370   0.99288
7790.0932   0.99469
7790.1494   0.99771
7790.2056   0.99592
7790.2618   1.00334
7790.3180   0.99675
7790.3742   0.99807
7790.4304   1.00048
7790.4866   1.00279
7790.5428   1.00071
7790.5990   0.99632
7790.6552   0.99604
7790.7114   1.00595
7790.7676   1.00056
7790.8238   0.99707
7790.8800   0.99739
7790.9362   0.99940
7790.9924   1.00211
7791.0487   0.99722
7791.1049   0.99834
7791.1611   1.00215
7791.2173   0.99806
7791.2735   1.00347
7791.3297   1.00298
7791.3859   1.00079
7791.4421   1.00141
7791.4983   1.00402
7791.5546   1.00093
7791.6108   1.00524
7791.6670   1.00225
7791.7232   1.00206
7791.7794   1.00227
7791.8356   1.00668
7791.8918   1.00109
7791.9481   1.00220
7792.0043   1.00421
7792.0605   1.00302
7792.1167   1.00052
7792.1729   0.99933
7792.2291   1.00474
7792.2854   1.00415
7792.3416   1.00426
7792.3978   1.00257
7792.4540   0.99877
7792.5102   0.99808
7792.5665   0.99919
7792.6227   1.00139
7792.6789   1.00220
7792.7351   1.00021
7792.7913   0.99841
7792.8476   1.00392
7792.9038   0.99743
7792.9600   1.00323
7793.0162   0.99864
7793.0725   0.99604
7793.1287   1.00655
7793.1849   0.99475
7793.2411   0.99946
7793.2973   1.00076
7793.3536   1.00077
7793.4098   1.00187
7793.4660   0.99868
7793.5223   1.00138
7793.5785   0.99958
7793.6347   0.99789
7793.6909   1.00189
7793.7472   0.99789
7793.8034   1.00040
7793.8596   0.99630
7793.9159   1.00100
7793.9721   1.00360
7794.0283   0.99590
7794.0845   1.00401
7794.1408   1.00271
7794.1970   0.99761
7794.2532   1.00471
7794.3095   0.99711
7794.3657   1.00151
7794.4219   1.00291
7794.4782   0.99991
7794.5344   1.00021
7794.5906   1.00271
7794.6469   1.00251
7794.7031   1.00291
7794.7593   1.00060
7794.8156   1.00330
7794.8718   0.99840
7794.9281   0.99760
7794.9843   1.00070
7795.0405   1.00059
7795.0968   0.99609
7795.1530   0.99769
7795.2092   0.99758
7795.2655   1.00178
7795.3217   0.99628
7795.3780   0.99997
7795.4342   0.99637
7795.4904   1.00106
7795.5467   0.99726
7795.6029   0.99605
7795.6592   0.99725
7795.7154   0.99734
7795.7717   0.99894
7795.8279   0.99563
7795.8841   0.99912
7795.9404   0.99462
7795.9966   0.99501
7796.0529   0.99880
7796.1091   1.00240
7796.1654   1.00019
7796.2216   1.00898
7796.2779   0.99687
7796.3341   0.99636
7796.3904   0.99655
7796.4466   0.99575
7796.5029   0.99954
7796.5591   1.00053
7796.6154   0.99582
7796.6716   0.99421
7796.7279   0.99060
7796.7841   0.98398
7796.8404   0.99037
7796.8966   0.98296
7796.9529   0.97965
7797.0091   0.98034
7797.0654   0.97633
7797.1216   0.97451
7797.1779   0.97230
7797.2341   0.97659
7797.2904   0.97577
7797.3466   0.97346
7797.4029   0.97655
7797.4591   0.97453
7797.5154   0.97052
7797.5717   0.96980
7797.6279   0.96919
7797.6842   0.97477
7797.7404   0.97066
7797.7967   0.96954
7797.8529   0.97302
7797.9092   0.97011
7797.9655   0.97679
7798.0217   0.97387
7798.0780   0.97526
7798.1342   0.97614
7798.1905   0.97032
7798.2468   0.97580
7798.3030   0.97798
7798.3593   0.97676
7798.4155   0.98734
7798.4718   0.98482
7798.5281   0.99910
7798.5843   0.99338
7798.6406   0.98716
7798.6969   0.99974
7798.7531   0.98972
7798.8094   0.99820
7798.8657   0.99648
7798.9219   0.99396
7798.9782   1.00543
7799.0345   1.00911
7799.0907   0.98579
7799.1470   0.99896
7799.2033   0.99474
7799.2595   0.99311
7799.3158   0.99289
7799.3721   0.97696
7799.4283   0.99254
7799.4846   0.99191
7799.5409   0.98619
7799.5971   0.98586
7799.6534   0.98483
7799.7097   0.98061
7799.7660   0.98358
7799.8222   0.97775
7799.8785   0.96843
7799.9348   0.98240
7799.9910   0.98307
7800.0473   0.98064
7800.1036   0.97711
7800.1599   0.98318
7800.2161   0.98785
7800.2724   0.98282
7800.3287   0.98799
7800.3850   0.96946
7800.4413   0.97523
7800.4975   0.99150
7800.5538   0.98426
7800.6101   0.97653
7800.6664   0.97610
7800.7226   0.98206
7800.7789   0.97463
7800.8352   0.98900
7800.8915   0.99056
7800.9478   0.98393
7801.0040   0.99149
7801.0603   0.99106
7801.1166   1.00072
7801.1729   0.99259
7801.2292   0.98695
7801.2855   1.00521
7801.3417   0.98768
7801.3980   0.99404
7801.4543   0.98830
7801.5106   1.00236
7801.5669   0.98892
7801.6232   0.97938
7801.6794   0.99614
7801.7357   0.99721
7801.7920   0.99196
7801.8483   0.99412
7801.9046   0.98718
7801.9609   0.99254
7802.0172   0.98770
7802.0735   0.99036
7802.1297   1.00232
7802.1860   1.00147
7802.2423   0.99323
7802.2986   1.00609
7802.3549   0.98964
7802.4112   1.00950
7802.4675   1.00045
7802.5238   0.99611
7802.5801   1.01016
7802.6364   1.00672
7802.6927   0.98627
7802.7489   0.98782
7802.8052   0.99808
7802.8615   0.99853
7802.9178   0.98178
7802.9741   0.99513
7803.0304   0.99998
7803.0867   1.00854
7803.1430   0.98459
7803.1993   1.00654
7803.2556   1.03019
7803.3119   0.98943
7803.3682   1.00738
7803.4245   0.99863
% ---------- wwaur2_53505400.txt ---------- (following 1000 lines)
5348.0478   0.99043
5348.1020   0.98794
5348.1562   0.98275
5348.2103   0.98626
5348.2645   1.00197
5348.3187   0.99899
5348.3729   1.00041
5348.4271   1.00023
5348.4813   0.99206
5348.5355   0.99028
5348.5897   0.98731
5348.6438   0.99814
5348.6980   0.99708
5348.7522   0.99911
5348.8064   1.00255
5348.8606   1.00649
5348.9148   1.01433
5348.9690   1.01428
5349.0232   1.01213
5349.0774   1.00728
5349.1316   1.00293
5349.1858   1.00628
5349.2399   0.99564
5349.2941   0.99790
5349.3483   0.99176
5349.4025   0.99092
5349.4567   0.99349
5349.5109   0.97876
5349.5651   0.98063
5349.6193   0.98190
5349.6735   0.98138
5349.7277   0.97935
5349.7819   0.97873
5349.8361   0.98391
5349.8903   0.96739
5349.9445   0.97328
5349.9987   0.96887
5350.0529   0.96886
5350.1071   0.97715
5350.1613   0.97354
5350.2155   0.97324
5350.2697   0.99444
5350.3239   0.99834
5350.3781   0.98304
5350.4324   1.00035
5350.4866   0.99065
5350.5408   0.99856
5350.5950   1.00087
5350.6492   1.01048
5350.7034   1.00680
5350.7576   1.01412
5350.8118   1.01024
5350.8660   0.99686
5350.9202   1.01688
5350.9744   1.00250
5351.0287   1.00643
5351.0829   1.00806
5351.1371   1.00839
5351.1913   1.00332
5351.2455   1.01056
5351.2997   1.00550
5351.3539   1.00313
5351.4082   0.99537
5351.4624   0.99872
5351.5166   0.99076
5351.5708   0.98781
5351.6250   0.98746
5351.6792   0.99281
5351.7335   0.98946
5351.7877   0.99771
5351.8419   0.98997
5351.8961   0.99083
5351.9504   0.99579
5352.0046   0.99395
5352.0588   0.99441
5352.1130   1.00448
5352.1672   0.99935
5352.2215   1.00081
5352.2757   0.99769
5352.3299   1.00206
5352.3841   0.99753
5352.4384   0.99821
5352.4926   0.99349
5352.5468   0.99637
5352.6011   0.99245
5352.6553   0.99063
5352.7095   0.98922
5352.7637   0.98280
5352.8180   0.97749
5352.8722   0.96508
5352.9264   0.95797
5352.9807   0.94527
5353.0349   0.94266
5353.0891   0.93356
5353.1434   0.93386
5353.1976   0.92726
5353.2518   0.92476
5353.3061   0.92576
5353.3603   0.92197
5353.4145   0.92157
5353.4688   0.92488
5353.5230   0.92609
5353.5773   0.93021
5353.6315   0.92872
5353.6857   0.93503
5353.7400   0.93485
5353.7942   0.94757
5353.8485   0.95609
5353.9027   0.95841
5353.9569   0.97523
5354.0112   0.97666
5354.0654   0.98718
5354.1197   0.99321
5354.1739   0.99514
5354.2282   1.00097
5354.2824   1.00290
5354.3366   1.00284
5354.3909   1.00577
5354.4451   1.00391
5354.4994   1.00105
5354.5536   1.00409
5354.6079   1.00313
5354.6621   1.00467
5354.7164   1.00411
5354.7706   1.00356
5354.8249   0.99710
5354.8791   1.00055
5354.9334   1.00420
5354.9876   1.00005
5355.0419   1.00101
5355.0961   1.00206
5355.1504   0.99841
5355.2047   1.00287
5355.2589   1.00143
5355.3132   1.00009
5355.3674   1.00065
5355.4217   1.00271
5355.4759   1.00027
5355.5302   1.00234
5355.5845   1.00430
5355.6387   1.00147
5355.6930   1.00354
5355.7472   0.99721
5355.8015   1.00328
5355.8558   1.00625
5355.9100   1.00153
5355.9643   1.00440
5356.0185   1.00248
5356.0728   1.00496
5356.1271   1.00663
5356.1813   1.00161
5356.2356   1.00309
5356.2899   1.00148
5356.3441   1.00026
5356.3984   1.00035
5356.4527   1.00083
5356.5069   1.00052
5356.5612   0.99961
5356.6155   0.99700
5356.6697   0.99909
5356.7240   0.99828
5356.7783   0.99667
5356.8325   0.99986
5356.8868   0.99906
5356.9411   1.00046
5356.9954   1.00115
5357.0496   0.99645
5357.1039   1.00205
5357.1582   1.00445
5357.2125   1.00085
5357.2667   1.00176
5357.3210   1.00006
5357.3753   1.00206
5357.4296   1.00207
5357.4838   0.99888
5357.5381   1.00218
5357.5924   1.00379
5357.6467   1.00290
5357.7010   1.00401
5357.7552   1.00253
5357.8095   1.00454
5357.8638   1.00165
5357.9181   1.00107
5357.9724   0.99938
5358.0266   1.00270
5358.0809   1.00022
5358.1352   0.99943
5358.1895   1.00045
5358.2438   1.00188
5358.2981   0.99930
5358.3524   1.00152
5358.4066   1.00354
5358.4609   0.99757
5358.5152   0.99969
5358.5695   0.99912
5358.6238   0.99654
5358.6781   0.99727
5358.7324   0.99610
5358.7867   1.00203
5358.8410   0.99156
5358.8953   1.00119
5358.9495   0.99542
5359.0038   1.00015
5359.0581   0.99528
5359.1124   1.00092
5359.1667   0.99135
5359.2210   0.99349
5359.2753   0.99572
5359.3296   0.99566
5359.3839   0.99830
5359.4382   0.99994
5359.4925   0.99488
5359.5468   0.99742
5359.6011   1.00206
5359.6554   0.99840
5359.7097   1.00194
5359.7640   0.99848
5359.8183   1.00323
5359.8726   0.99777
5359.9269   1.00311
5359.9812   0.99766
5360.0355   1.00101
5360.0898   0.99895
5360.1441   0.99790
5360.1984   0.99535
5360.2527   1.00290
5360.3070   1.00055
5360.3613   1.00439
5360.4157   1.00524
5360.4700   0.99800
5360.5243   1.00085
5360.5786   1.00420
5360.6329   0.99995
5360.6872   1.00190
5360.7415   1.00196
5360.7958   1.00311
5360.8501   0.99907
5360.9044   0.99692
5360.9588   0.99298
5361.0131   0.99503
5361.0674   0.99269
5361.1217   0.98585
5361.1760   0.98640
5361.2303   0.98976
5361.2846   0.98602
5361.3390   0.97848
5361.3933   0.98484
5361.4476   0.98160
5361.5019   0.98096
5361.5562   0.98102
5361.6106   0.98338
5361.6649   0.98514
5361.7192   0.98671
5361.7735   0.99017
5361.8278   0.98623
5361.8822   0.99209
5361.9365   0.98726
5361.9908   0.98872
5362.0451   0.98218
5362.0995   0.97495
5362.1538   0.96731
5362.2081   0.95818
5362.2624   0.93614
5362.3168   0.91921
5362.3711   0.89097
5362.4254   0.87284
5362.4797   0.85221
5362.5341   0.83787
5362.5884   0.82494
5362.6427   0.82121
5362.6971   0.81487
5362.7514   0.80904
5362.8057   0.80861
5362.8601   0.80538
5362.9144   0.80835
5362.9687   0.81512
5363.0231   0.81788
5363.0774   0.82325
5363.1317   0.83962
5363.1861   0.84789
5363.2404   0.86886
5363.2947   0.88513
5363.3491   0.90780
5363.4034   0.92717
5363.4577   0.95284
5363.5121   0.96681
5363.5664   0.98028
5363.6208   0.99265
5363.6751   1.00452
5363.7294   1.00449
5363.7838   1.00426
5363.8381   1.01053
5363.8925   1.00520
5363.9468   1.00907
5364.0012   1.00374
5364.0555   1.00082
5364.1098   0.99448
5364.1642   0.98796
5364.2185   0.97703
5364.2729   0.96030
5364.3272   0.94417
5364.3816   0.93244
5364.4359   0.91811
5364.4903   0.90598
5364.5446   0.89775
5364.5990   0.88852
5364.6533   0.88609
5364.7077   0.87746
5364.7620   0.87313
5364.8164   0.86680
5364.8707   0.86128
5364.9251   0.85884
5364.9794   0.85452
5365.0338   0.85829
5365.0881   0.85525
5365.1425   0.86143
5365.1969   0.86899
5365.2512   0.87836
5365.3056   0.89313
5365.3599   0.90660
5365.4143   0.91967
5365.4686   0.93634
5365.5230   0.94921
5365.5774   0.95958
5365.6317   0.96535
5365.6861   0.96761
5365.7404   0.96678
5365.7948   0.97445
5365.8492   0.97572
5365.9035   0.98108
5365.9579   0.98485
5366.0123   0.99122
5366.0666   0.99718
5366.1210   0.99875
5366.1754   0.99951
5366.2297   1.00638
5366.2841   0.99835
5366.3385   1.00071
5366.3928   1.00167
5366.4472   0.99724
5366.5016   1.00030
5366.5559   1.00067
5366.6103   0.99813
5366.6647   0.99419
5366.7190   0.99046
5366.7734   0.98522
5366.8278   0.96628
5366.8822   0.95514
5366.9365   0.93920
5366.9909   0.91866
5367.0453   0.91422
5367.0997   0.89399
5367.1540   0.88574
5367.2084   0.88220
5367.2628   0.87156
5367.3172   0.86792
5367.3715   0.86448
5367.4259   0.86264
5367.4803   0.86790
5367.5347   0.87156
5367.5891   0.87031
5367.6434   0.87237
5367.6978   0.88163
5367.7522   0.88478
5367.8066   0.89834
5367.8610   0.90649
5367.9153   0.92185
5367.9697   0.93581
5368.0241   0.95626
5368.0785   0.96721
5368.1329   0.98227
5368.1873   0.99072
5368.2417   0.99817
5368.2960   1.00283
5368.3504   1.00578
5368.4048   1.00463
5368.4592   1.00898
5368.5136   1.01163
5368.5680   1.00828
5368.6224   1.00653
5368.6768   1.00798
5368.7312   1.00693
5368.7856   1.00348
5368.8399   1.00273
5368.8943   0.99858
5368.9487   0.99493
5369.0031   0.99348
5369.0575   0.99092
5369.1119   0.98887
5369.1663   0.97692
5369.2207   0.97136
5369.2751   0.96281
5369.3295   0.95055
5369.3839   0.93470
5369.4383   0.91514
5369.4927   0.89189
5369.5471   0.88123
5369.6015   0.86187
5369.6559   0.85321
5369.7103   0.84526
5369.7647   0.84570
5369.8191   0.83644
5369.8735   0.82448
5369.9279   0.83002
5369.9823   0.83656
5370.0367   0.83910
5370.0911   0.84204
5370.1455   0.85118
5370.1999   0.85912
5370.2544   0.86685
5370.3088   0.87809
5370.3632   0.88773
5370.4176   0.90406
5370.4720   0.92380
5370.5264   0.94213
5370.5808   0.96117
5370.6352   0.96950
5370.6896   0.97174
5370.7440   0.97437
5370.7985   0.95931
5370.8529   0.94284
5370.9073   0.92597
5370.9617   0.90330
5371.0161   0.88313
5371.0705   0.86006
5371.1249   0.83999
5371.1794   0.82742
5371.2338   0.81975
5371.2882   0.80558
5371.3426   0.80351
5371.3970   0.79754
5371.4514   0.79687
5371.5059   0.79249
5371.5603   0.79782
5371.6147   0.80054
5371.6691   0.80707
5371.7236   0.81709
5371.7780   0.83322
5371.8324   0.84594
5371.8868   0.86867
5371.9412   0.88159
5371.9957   0.90811
5372.0501   0.93263
5372.1045   0.94775
5372.1589   0.97337
5372.2134   0.98639
5372.2678   0.99551
5372.3222   1.00153
5372.3767   1.00775
5372.4311   1.00837
5372.4855   1.00988
5372.5399   1.00910
5372.5944   1.01082
5372.6488   1.01233
5372.7032   1.00905
5372.7577   1.00816
5372.8121   1.00918
5372.8665   1.00259
5372.9210   1.00590
5372.9754   1.00752
5373.0298   1.00523
5373.0843   0.99834
5373.1387   0.99935
5373.1932   0.99186
5373.2476   0.99307
5373.3020   0.98808
5373.3565   0.99149
5373.4109   0.98820
5373.4653   0.98650
5373.5198   0.98801
5373.5742   0.98102
5373.6287   0.98382
5373.6831   0.98773
5373.7376   0.98513
5373.7920   0.98374
5373.8464   0.98434
5373.9009   0.98304
5373.9553   0.99534
5374.0098   0.98904
5374.0642   0.99155
5374.1187   0.99295
5374.1731   0.99485
5374.2276   0.99445
5374.2820   0.99724
5374.3365   1.00174
5374.3909   1.00044
5374.4454   1.00664
5374.4998   1.00563
5374.5543   1.00903
5374.6087   1.00692
5374.6632   1.00972
5374.7176   1.01041
5374.7721   1.00850
5374.8265   1.00859
5374.8810   1.01469
5374.9354   1.01208
5374.9899   1.01317
5375.0443   1.00756
5375.0988   1.01015
5375.1532   1.00773
5375.2077   1.00402
5375.2622   1.00441
5375.3166   1.00410
5375.3711   0.99828
5375.4255   1.00617
5375.4800   1.00715
5375.5345   1.00324
5375.5889   0.99902
5375.6434   1.00170
5375.6978   0.99938
5375.7523   0.99756
5375.8068   0.99695
5375.8612   0.99642
5375.9157   0.99690
5375.9702   0.99358
5376.0246   0.99376
5376.0791   0.99154
5376.1336   0.99511
5376.1880   0.99579
5376.2425   1.00107
5376.2970   1.00144
5376.3514   1.00041
5376.4059   0.99909
5376.4604   1.00156
5376.5148   1.00053
5376.5693   0.99710
5376.6238   0.99777
5376.6783   1.00064
5376.7327   0.99941
5376.7872   1.00478
5376.8417   1.00185
5376.8961   0.99711
5376.9506   0.99918
5377.0051   0.99445
5377.0596   0.99571
5377.1141   0.99247
5377.1685   0.99564
5377.2230   0.99360
5377.2775   0.99196
5377.3320   0.98922
5377.3864   0.99068
5377.4409   0.98684
5377.4954   0.98910
5377.5499   0.99046
5377.6044   0.99292
5377.6588   0.99157
5377.7133   0.98793
5377.7678   0.99248
5377.8223   0.98874
5377.8768   0.99569
5377.9313   0.99215
5377.9858   0.99820
5378.0402   0.98985
5378.0947   0.99250
5378.1492   0.99395
5378.2037   1.00390
5378.2582   1.00045
5378.3127   0.99899
5378.3672   1.00354
5378.4217   0.99969
5378.4761   1.00603
5378.5306   1.00608
5378.5851   1.00922
5378.6396   1.00406
5378.6941   1.00791
5378.7486   1.01005
5378.8031   1.00839
5378.8576   1.00793
5378.9121   1.00147
5378.9666   1.00621
5379.0211   0.99924
5379.0756   1.00118
5379.1301   0.99702
5379.1846   0.99595
5379.2391   0.99659
5379.2936   0.99752
5379.3481   0.99165
5379.4026   0.99708
5379.4571   0.99211
5379.5116   0.99384
5379.5661   0.98597
5379.6206   0.99170
5379.6751   0.98603
5379.7296   0.98506
5379.7841   0.98028
5379.8386   0.97821
5379.8931   0.97463
5379.9476   0.97536
5380.0021   0.97628
5380.0566   0.97740
5380.1111   0.97712
5380.1656   0.97684
5380.2201   0.97656
5380.2746   0.97738
5380.3291   0.97120
5380.3837   0.96232
5380.4382   0.95673
5380.4927   0.94855
5380.5472   0.94446
5380.6017   0.93468
5380.6562   0.93349
5380.7107   0.93250
5380.7652   0.93171
5380.8198   0.93032
5380.8743   0.93283
5380.9288   0.93534
5380.9833   0.93645
5381.0378   0.94045
5381.0923   0.94336
5381.1468   0.93886
5381.2014   0.94757
5381.2559   0.94977
5381.3104   0.95027
5381.3649   0.95438
5381.4194   0.95528
5381.4740   0.96498
5381.5285   0.96767
5381.5830   0.97647
5381.6375   0.99007
5381.6921   0.98866
5381.7466   0.99416
5381.8011   0.99385
5381.8556   0.99315
5381.9101   0.99374
5381.9647   0.99493
5382.0192   0.99382
5382.0737   0.99371
5382.1283   0.99480
5382.1828   0.99279
5382.2373   0.98838
5382.2918   0.99216
5382.3464   0.98955
5382.4009   0.99503
5382.4554   0.99331
5382.5100   0.98910
5382.5645   0.98328
5382.6190   0.97976
5382.6736   0.96634
5382.7281   0.95212
5382.7826   0.93479
5382.8372   0.92277
5382.8917   0.89825
5382.9462   0.88472
5383.0008   0.87330
5383.0553   0.86347
5383.1098   0.84974
5383.1644   0.84611
5383.2189   0.83198
5383.2735   0.83585
5383.3280   0.83652
5383.3825   0.83749
5383.4371   0.83735
5383.4916   0.84252
5383.5462   0.84668
5383.6007   0.86015
5383.6552   0.86691
5383.7098   0.87497
5383.7643   0.88963
5383.8189   0.90299
5383.8734   0.92465
5383.9280   0.95060
5383.9825   0.96366
5384.0371   0.97512
5384.0916   0.99137
5384.1462   0.99982
5384.2007   1.00778
5384.2553   1.00733
5384.3098   1.00748
5384.3644   1.01003
5384.4189   1.00558
5384.4735   1.01142
5384.5280   1.00517
5384.5826   1.00812
5384.6371   1.00996
5384.6917   1.00911
5384.7462   1.00515
5384.8008   1.00569
5384.8553   1.00563
5384.9099   1.00337
5384.9644   1.00541
5385.0190   1.00695
5385.0736   1.00829
5385.1281   1.00672
5385.1827   1.01016
5385.2372   1.00879
5385.2918   1.00573
5385.3463   1.01186
5385.4009   1.00929
5385.4555   1.00272
5385.5100   1.00775
5385.5646   1.00688
5385.6192   1.01351
5385.6737   1.00434
5385.7283   1.00497
5385.7828   1.00420
5385.8374   1.00452
5385.8920   1.00455
5385.9465   1.00117
5386.0011   1.00150
5386.0557   1.00532
5386.1102   0.99784
5386.1648   1.00086
5386.2194   0.99468
5386.2739   0.99610
5386.3285   0.98962
5386.3831   0.99184
5386.4377   0.98466
5386.4922   0.98468
5386.5468   0.98720
5386.6014   0.98051
5386.6560   0.98063
5386.7105   0.97825
5386.7651   0.97326
5386.8197   0.97988
5386.8742   0.97389
5386.9288   0.97690
5386.9834   0.97352
5387.0380   0.98023
5387.0926   0.97124
5387.1471   0.97545
5387.2017   0.97196
5387.2563   0.97957
5387.3109   0.98308
5387.3655   0.97919
5387.4200   0.98590
5387.4746   0.98841
5387.5292   0.98602
5387.5838   0.99432
5387.6384   0.99413
5387.6929   0.99314
5387.7475   1.00264
5387.8021   1.00425
5387.8567   0.99795
5387.9113   0.99806
5387.9659   0.99926
5388.0205   1.00217
5388.0750   0.99787
5388.1296   1.00628
5388.1842   1.00508
5388.2388   1.00438
5388.2934   1.00168
5388.3480   1.00579
5388.4026   1.00189
5388.4572   1.01029
5388.5118   0.99569
5388.5664   1.00399
5388.6210   1.00590
5388.6755   1.00040
5388.7301   1.00210
5388.7847   0.99450
5388.8393   0.98930
5388.8939   0.98240
5388.9485   0.97590
5389.0031   0.96990
5389.0577   0.96370
5389.1123   0.95710
5389.1669   0.95440
5389.2215   0.94469
5389.2761   0.94919
5389.3307   0.94179
5389.3853   0.93589
5389.4399   0.94249
5389.4945   0.94279
5389.5491   0.94319
5389.6037   0.94058
5389.6583   0.94138
5389.7129   0.94488
5389.7675   0.94648
5389.8221   0.94968
5389.8767   0.94998
5389.9314   0.95627
5389.9860   0.96027
5390.0406   0.96207
5390.0952   0.96657
5390.1498   0.97907
5390.2044   0.98166
5390.2590   0.98416
5390.3136   0.98586
5390.3682   0.98196
5390.4228   0.98476
5390.4774   0.98216
5390.5321   0.98075
5390.5867   0.98435
5390.6413   0.98365
5390.6959   0.98625
5390.7505   0.98145
5390.8051   0.97805
5390.8597   0.97455
5390.9144   0.96845
5390.9690   0.96405
5391.0236   0.96175
5391.0782   0.95705
5391.1328   0.96395
5391.1875   0.96675
5391.2421   0.96105
5391.2967   0.95335
5391.3513   0.95695
5391.4059   0.95975
5391.4606   0.95565
5391.5152   0.96036
5391.5698   0.95716
5391.6244   0.96066
5391.6791   0.96386
5391.7337   0.96107
5391.7883   0.95817
5391.8429   0.96498
5391.8976   0.97248
5391.9522   0.97468
5392.0068   0.97429
5392.0614   0.98729
5392.1161   0.98760
5392.1707   0.98860
5392.2253   0.99221
5392.2800   0.99852
5392.3346   0.98922
5392.3892   0.99183
5392.4438   0.99214
5392.4985   0.98105
5392.5531   0.96656
5392.6077   0.95817
5392.6624   0.95148
5392.7170   0.93359
5392.7717   0.92280
5392.8263   0.91711
5392.8809   0.90672
5392.9356   0.90293
5392.9902   0.89395
5393.0448   0.89656
5393.0995   0.89877
5393.1541   0.89369
5393.2088   0.89470
5393.2634   0.88402
5393.3180   0.89694
5393.3727   0.89715
5393.4273   0.89957
5393.4820   0.90529
5393.5366   0.91311
5393.5912   0.91593
5393.6459   0.93265
5393.7005   0.94227
5393.7552   0.95719
5393.8098   0.96681
5393.8645   0.97773
5393.9191   0.98746
5393.9738   0.99338
5394.0284   0.99391
5394.0831   1.00043
5394.1377   0.99496
5394.1924   1.00499
5394.2470   1.00121
5394.3017   1.00564
5394.3563   0.99997
5394.4110   1.00710
5394.4656   1.00333
5394.5203   1.00056
5394.5749   0.99710
5394.6296   1.00223
5394.6842   1.00186
5394.7389   1.00880
5394.7935   0.99824
5394.8482   1.00437
5394.9029   1.00441
5394.9575   1.00035
5395.0122   1.00909
5395.0668   1.00703
5395.1215   1.00057
5395.1761   1.00051
5395.2308   0.99825
5395.2855   0.99200
5395.3401   0.99214
5395.3948   0.98779
5395.4495   0.98664
5395.5041   0.98909
5395.5588   0.98503
5395.6134   0.98158
5395.6681   0.98253
5395.7228   0.97849
5395.7774   0.97534
5395.8321   0.98349
5395.8868   0.97725
5395.9414   0.97971
5395.9961   0.97956
5396.0508   0.97702
5396.1054   0.97938
5396.1601   0.97874
5396.2148   0.97790
5396.2695   0.98806
5396.3241   0.97603
5396.3788   0.97399
5396.4335   0.96736
5396.4881   0.94743
5396.5428   0.93400
5396.5975   0.92427
5396.6522   0.90364
5396.7068   0.88831
5396.7615   0.87508
5396.8162   0.86826
5396.8709   0.85783
5396.9255   0.85181
5396.9802   0.84989
5397.0349   0.84147
5397.0896   0.84395
5397.1443   0.84343
5397.1989   0.84761
5397.2536   0.84790
5397.3083   0.85258
5397.3630   0.85967
5397.4177   0.86806
5397.4723   0.87445
5397.5270   0.88604
5397.5817   0.89443
5397.6364   0.90893
5397.6911   0.92172
5397.7458   0.93092
5397.8005   0.94732
5397.8551   0.94642
5397.9098   0.95842
5397.9645   0.95982
5398.0192   0.96382
5398.0739   0.95593
5398.1286   0.95963
5398.1833   0.95524
5398.2380   0.95865
5398.2927   0.96106
5398.3473   0.96258
5398.4020   0.96579
5398.4567   0.96990
5398.5114   0.96532
5398.5661   0.96304
5398.6208   0.96696
5398.6755   0.97078
5398.7302   0.97051
5398.7849   0.98133
5398.8396   0.99116
5398.8943   0.99178
5398.9490   1.00281
5399.0037   0.99865
5399.0584   1.01058
5399.1131   0.99951
5399.1678   1.00445
5399.2225   1.00969
5399.2772   1.00063
5399.3319   1.00287
5399.3866   1.00311
5399.4413   1.00655
5399.4960   1.00470
5399.5507   1.00505
5399.6054   1.01350
5399.6601   1.00535
5399.7148   1.00560
5399.7695   1.00236
5399.8242   0.99121
5399.8789   0.98067
5399.9336   0.97953
5399.9884   0.96069
5400.0431   0.95266
5400.0978   0.93302
5400.1525   0.93549
5400.2072   0.93026
5400.2619   0.92303
5400.3166   0.92370
5400.3713   0.91308
5400.4260   0.91515
5400.4808   0.92073
5400.5355   0.91911
5400.5902   0.92269
5400.6449   0.92838
5400.6996   0.92387
5400.7543   0.93435
5400.8090   0.94854
5400.8638   0.93813
5400.9185   0.94463
5400.9732   0.95342
5401.0279   0.96642
5401.0826   0.97692
5401.1374   0.99172
5401.1921   0.99633
5401.2468   1.00533
5401.3015   1.01464
5401.3562   1.00545
5401.4110   1.00736
5401.4657   1.00718
5401.5204   0.99579
5401.5751   0.99311
5401.6299   0.99973
5401.6846   0.99505
5401.7393   0.98968
5401.7940   1.00030
5401.8488   0.99503
5401.9035   0.99326
5401.9582   0.98809
5402.0129   0.99013
5402.0677   0.98127
5402.1224   0.97591
5402.1771   0.97105
5402.2319   0.98089
5402.2866   0.95774
5402.3413   0.95268
5402.3961   0.99163
5402.4508   0.96229
% ---------- wwaur2_61306180.txt ---------- (following 1000 lines)
6127.7679   1.01208
6127.8227   1.00203
6127.8776   1.00088
6127.9324   0.99662
6127.9873   1.01077
6128.0421   0.99782
6128.0969   1.00418
6128.1518   1.00333
6128.2066   1.01028
6128.2615   0.99694
6128.3163   1.00170
6128.3712   0.99945
6128.4260   0.99791
6128.4808   0.99567
6128.5357   0.98993
6128.5905   1.00669
6128.6454   0.99735
6128.7002   0.99082
6128.7551   0.99598
6128.8099   0.99044
6128.8648   0.99591
6128.9196   0.99498
6128.9745   0.97905
6129.0293   0.99722
6129.0842   0.98508
6129.1390   0.98926
6129.1939   0.99273
6129.2487   0.97690
6129.3036   0.98557
6129.3584   0.98565
6129.4133   0.98472
6129.4681   0.97670
6129.5230   0.98788
6129.5779   0.97006
6129.6327   0.98964
6129.6876   0.98102
6129.7424   0.98410
6129.7973   0.98368
6129.8521   0.98796
6129.9070   0.99715
6129.9619   0.98883
6130.0167   0.97762
6130.0716   0.99221
6130.1264   0.99019
6130.1813   0.99178
6130.2362   0.99497
6130.2910   1.00186
6130.3459   0.99845
6130.4007   0.98745
6130.4556   0.99594
6130.5105   1.00733
6130.5653   0.99093
6130.6202   1.00502
6130.6751   0.98632
6130.7299   1.01112
6130.7848   1.00062
6130.8397   1.00242
6130.8945   0.98622
6130.9494   0.99932
6131.0043   0.98862
6131.0591   0.98532
6131.1140   0.99053
6131.1689   0.99513
6131.2237   0.98383
6131.2786   0.98644
6131.3335   0.99525
6131.3883   0.99206
6131.4432   0.98876
6131.4981   0.99157
6131.5530   0.98608
6131.6078   0.98929
6131.6627   0.98891
6131.7176   0.98232
6131.7725   0.99253
6131.8273   0.98845
6131.8822   0.99116
6131.9371   0.99008
6131.9920   0.99139
6132.0468   0.98581
6132.1017   0.99323
6132.1566   0.99455
6132.2115   0.99267
6132.2663   0.99729
6132.3212   1.00011
6132.3761   1.00093
6132.4310   1.00155
6132.4859   0.99708
6132.5408   1.00100
6132.5956   1.00613
6132.6505   0.99925
6132.7054   1.00458
6132.7603   1.00451
6132.8152   1.00254
6132.8701   1.00236
6132.9249   1.00209
6132.9798   0.99912
6133.0347   1.00645
6133.0896   1.00859
6133.1445   1.00482
6133.1994   1.00225
6133.2543   1.00349
6133.3091   1.00072
6133.3640   1.00586
6133.4189   0.99949
6133.4738   1.00123
6133.5287   0.99977
6133.5836   1.00870
6133.6385   1.00354
6133.6934   1.00238
6133.7483   1.00022
6133.8032   1.00366
6133.8581   0.99910
6133.9129   1.00355
6133.9678   0.99989
6134.0227   1.00313
6134.0776   0.99838
6134.1325   1.00042
6134.1874   1.00557
6134.2423   0.99931
6134.2972   0.99956
6134.3521   0.99791
6134.4070   0.99986
6134.4619   1.00051
6134.5168   1.00135
6134.5717   1.00350
6134.6266   1.00056
6134.6815   0.99981
6134.7364   1.00396
6134.7913   1.00131
6134.8462   1.00406
6134.9011   1.00422
6134.9560   1.00387
6135.0109   1.00013
6135.0658   1.00648
6135.1207   0.99874
6135.1756   0.99930
6135.2305   0.99915
6135.2855   1.00041
6135.3404   1.00217
6135.3953   1.00113
6135.4502   0.99889
6135.5051   0.99955
6135.5600   0.99961
6135.6149   1.00117
6135.6698   0.99423
6135.7247   0.99739
6135.7796   0.98966
6135.8345   0.98732
6135.8895   0.97839
6135.9444   0.96605
6135.9993   0.96112
6136.0542   0.95048
6136.1091   0.94315
6136.1640   0.93591
6136.2189   0.92828
6136.2738   0.92755
6136.3288   0.92112
6136.3837   0.91369
6136.4386   0.91376
6136.4935   0.91223
6136.5484   0.91410
6136.6033   0.91377
6136.6583   0.91284
6136.7132   0.91171
6136.7681   0.90999
6136.8230   0.91146
6136.8779   0.90653
6136.9329   0.90691
6136.9878   0.90468
6137.0427   0.90266
6137.0976   0.90033
6137.1526   0.90251
6137.2075   0.89888
6137.2624   0.90496
6137.3173   0.91554
6137.3722   0.91692
6137.4272   0.91969
6137.4821   0.92097
6137.5370   0.92145
6137.5920   0.92783
6137.6469   0.92211
6137.7018   0.92279
6137.7567   0.92147
6137.8117   0.92805
6137.8666   0.92704
6137.9215   0.93122
6137.9765   0.93160
6138.0314   0.93498
6138.0863   0.93847
6138.1412   0.94175
6138.1962   0.94604
6138.2511   0.95772
6138.3060   0.96211
6138.3610   0.96829
6138.4159   0.97948
6138.4708   0.98486
6138.5258   0.98855
6138.5807   0.99144
6138.6357   0.99262
6138.6906   0.99291
6138.7455   0.99320
6138.8005   0.99289
6138.8554   0.99548
6138.9103   0.99587
6138.9653   0.99966
6139.0202   0.99985
6139.0752   1.00124
6139.1301   0.99753
6139.1850   0.99372
6139.2400   1.00121
6139.2949   0.99900
6139.3499   0.99739
6139.4048   0.99769
6139.4597   1.00128
6139.5147   1.00237
6139.5696   1.00017
6139.6246   1.00726
6139.6795   0.99955
6139.7345   1.00105
6139.7894   1.00124
6139.8444   0.99864
6139.8993   0.99923
6139.9543   1.00343
6140.0092   1.00232
6140.0642   1.00102
6140.1191   0.99972
6140.1741   1.00271
6140.2290   1.00131
6140.2840   1.00231
6140.3389   1.00351
6140.3939   1.00520
6140.4488   0.99940
6140.5038   1.00640
6140.5587   1.00560
6140.6137   1.00100
6140.6686   1.00060
6140.7236   0.99760
6140.7785   0.99480
6140.8335   0.98260
6140.8885   0.97200
6140.9434   0.95550
6140.9984   0.93360
6141.0533   0.91150
6141.1083   0.89220
6141.1632   0.86990
6141.2182   0.84900
6141.2732   0.83361
6141.3281   0.81921
6141.3831   0.80471
6141.4380   0.79251
6141.4930   0.78931
6141.5480   0.78552
6141.6029   0.78312
6141.6579   0.77792
6141.7129   0.77473
6141.7678   0.77393
6141.8228   0.77773
6141.8777   0.78164
6141.9327   0.78564
6141.9877   0.79305
6142.0426   0.80405
6142.0976   0.81746
6142.1526   0.82526
6142.2075   0.85097
6142.2625   0.86857
6142.3175   0.89008
6142.3725   0.91368
6142.4274   0.92929
6142.4824   0.95459
6142.5374   0.96130
6142.5923   0.97601
6142.6473   0.98071
6142.7023   0.98762
6142.7573   0.99252
6142.8122   0.99063
6142.8672   0.99334
6142.9222   0.99734
6142.9772   0.99685
6143.0321   0.99296
6143.0871   0.99337
6143.1421   0.99597
6143.1971   0.99908
6143.2520   0.99879
6143.3070   0.99799
6143.3620   0.99910
6143.4170   0.99611
6143.4719   0.99702
6143.5269   1.00033
6143.5819   0.99613
6143.6369   0.99684
6143.6919   1.00095
6143.7469   1.00376
6143.8018   1.00487
6143.8568   1.00427
6143.9118   1.00438
6143.9668   1.00339
6144.0218   1.00740
6144.0768   1.00421
6144.1317   1.00552
6144.1867   1.00632
6144.2417   1.00373
6144.2967   1.00444
6144.3517   0.99915
6144.4067   0.99966
6144.4617   0.99707
6144.5166   0.99528
6144.5716   0.99799
6144.6266   0.99849
6144.6816   0.99570
6144.7366   0.99001
6144.7916   0.99272
6144.8466   0.99153
6144.9016   0.99024
6144.9566   0.98695
6145.0116   0.98446
6145.0666   0.98966
6145.1216   0.98557
6145.1765   0.98628
6145.2315   0.98499
6145.2865   0.98780
6145.3415   0.99231
6145.3965   0.99042
6145.4515   0.99172
6145.5065   0.99543
6145.5615   0.99844
6145.6165   0.99755
6145.6715   1.00016
6145.7265   1.00177
6145.7815   1.00327
6145.8365   1.00518
6145.8915   1.00229
6145.9465   1.00590
6146.0015   1.00421
6146.0565   0.99871
6146.1115   1.00592
6146.1665   1.00443
6146.2215   1.00454
6146.2765   1.00474
6146.3315   1.00605
6146.3866   1.00456
6146.4416   1.00447
6146.4966   1.00247
6146.5516   0.99798
6146.6066   1.00089
6146.6616   0.99719
6146.7166   0.99430
6146.7716   0.99911
6146.8266   0.99131
6146.8816   0.98432
6146.9366   0.97993
6146.9916   0.97023
6147.0467   0.96564
6147.1017   0.95395
6147.1567   0.94325
6147.2117   0.93226
6147.2667   0.92637
6147.3217   0.92027
6147.3767   0.91548
6147.4317   0.91038
6147.4868   0.90569
6147.5418   0.90410
6147.5968   0.90240
6147.6518   0.90011
6147.7068   0.90431
6147.7618   0.89902
6147.8169   0.90243
6147.8719   0.90603
6147.9269   0.90944
6147.9819   0.91384
6148.0369   0.91555
6148.0920   0.91915
6148.1470   0.92736
6148.2020   0.93746
6148.2570   0.94287
6148.3121   0.94778
6148.3671   0.95578
6148.4221   0.96059
6148.4771   0.96249
6148.5321   0.96060
6148.5872   0.95500
6148.6422   0.94661
6148.6972   0.94211
6148.7523   0.93412
6148.8073   0.93392
6148.8623   0.92663
6148.9173   0.91803
6148.9724   0.91804
6149.0274   0.90954
6149.0824   0.90745
6149.1375   0.91395
6149.1925   0.90336
6149.2475   0.90656
6149.3025   0.91107
6149.3576   0.90888
6149.4126   0.91098
6149.4676   0.91179
6149.5227   0.91509
6149.5777   0.91430
6149.6327   0.92230
6149.6878   0.92601
6149.7428   0.93711
6149.7978   0.94532
6149.8529   0.95192
6149.9079   0.96483
6149.9630   0.97553
6150.0180   0.98194
6150.0730   0.98954
6150.1281   0.99575
6150.1831   0.99795
6150.2382   0.99496
6150.2932   0.99886
6150.3482   0.99397
6150.4033   0.99778
6150.4583   1.00028
6150.5134   1.00099
6150.5684   0.99639
6150.6234   1.00120
6150.6785   0.99990
6150.7335   1.00061
6150.7886   1.00391
6150.8436   1.00532
6150.8987   1.00073
6150.9537   0.99963
6151.0088   0.99594
6151.0638   1.00304
6151.1189   1.00015
6151.1739   0.99615
6151.2290   1.00066
6151.2840   1.00407
6151.3391   0.99867
6151.3941   1.00518
6151.4492   0.99799
6151.5042   0.99869
6151.5593   1.00430
6151.6143   0.99760
6151.6694   1.00221
6151.7244   1.00712
6151.7795   1.00412
6151.8345   1.00053
6151.8896   0.99994
6151.9446   1.00104
6151.9997   1.00225
6152.0547   1.00366
6152.1098   1.00246
6152.1649   1.00277
6152.2199   1.00518
6152.2750   0.99959
6152.3300   1.00709
6152.3851   1.00440
6152.4402   0.99951
6152.4952   1.00241
6152.5503   1.00282
6152.6053   0.99843
6152.6604   0.99994
6152.7155   1.00165
6152.7705   0.99805
6152.8256   1.00216
6152.8806   1.00077
6152.9357   1.00368
6152.9908   1.00239
6153.0458   1.00409
6153.1009   1.00550
6153.1560   1.00361
6153.2110   0.99672
6153.2661   1.00663
6153.3212   1.00304
6153.3762   1.00125
6153.4313   1.00756
6153.4864   1.00406
6153.5414   1.00237
6153.5965   1.00068
6153.6516   0.99999
6153.7067   0.99880
6153.7617   1.00081
6153.8168   1.00192
6153.8719   1.00073
6153.9269   0.99944
6153.9820   0.99835
6154.0371   0.99496
6154.0922   0.99207
6154.1472   0.99858
6154.2023   0.99299
6154.2574   0.99271
6154.3125   0.99372
6154.3675   0.98633
6154.4226   0.98554
6154.4777   0.97775
6154.5328   0.97326
6154.5879   0.97827
6154.6429   0.97049
6154.6980   0.96880
6154.7531   0.96711
6154.8082   0.96472
6154.8633   0.96163
6154.9183   0.96385
6154.9734   0.96296
6155.0285   0.96147
6155.0836   0.96128
6155.1387   0.96020
6155.1938   0.95791
6155.2488   0.96142
6155.3039   0.96044
6155.3590   0.95795
6155.4141   0.96007
6155.4692   0.95708
6155.5243   0.95839
6155.5794   0.95711
6155.6345   0.96322
6155.6895   0.96464
6155.7446   0.96465
6155.7997   0.96907
6155.8548   0.97228
6155.9099   0.97970
6155.9650   0.97611
6156.0201   0.97703
6156.0752   0.97904
6156.1303   0.97776
6156.1854   0.97368
6156.2405   0.97749
6156.2955   0.97681
6156.3506   0.97863
6156.4057   0.97044
6156.4608   0.97206
6156.5159   0.97428
6156.5710   0.97889
6156.6261   0.97351
6156.6812   0.98053
6156.7363   0.97795
6156.7914   0.98267
6156.8465   0.98409
6156.9016   0.97800
6156.9567   0.97042
6157.0118   0.98104
6157.0669   0.97176
6157.1220   0.97188
6157.1771   0.97360
6157.2322   0.97022
6157.2873   0.96874
6157.3424   0.96506
6157.3975   0.97108
6157.4526   0.96230
6157.5077   0.96532
6157.5628   0.96604
6157.6180   0.96287
6157.6731   0.96189
6157.7282   0.95451
6157.7833   0.95423
6157.8384   0.95975
6157.8935   0.95028
6157.9486   0.95650
6158.0037   0.95612
6158.0588   0.95654
6158.1139   0.95257
6158.1690   0.95089
6158.2242   0.95691
6158.2793   0.96214
6158.3344   0.96246
6158.3895   0.96759
6158.4446   0.96701
6158.4997   0.97244
6158.5548   0.96986
6158.6099   0.97499
6158.6651   0.97881
6158.7202   0.98734
6158.7753   0.98757
6158.8304   0.98839
6158.8855   0.99092
6158.9406   0.99665
6158.9958   0.99277
6159.0509   1.00000
6159.1060   0.99913
6159.1611   1.00076
6159.2162   1.00089
6159.2714   1.00081
6159.3265   1.00304
6159.3816   0.99527
6159.4367   1.00140
6159.4918   1.00223
6159.5470   1.00186
6159.6021   1.00479
6159.6572   1.00062
6159.7123   0.99955
6159.7675   0.99698
6159.8226   1.00101
6159.8777   0.99544
6159.9328   0.99228
6159.9880   0.99491
6160.0431   0.99634
6160.0982   0.98777
6160.1534   0.99141
6160.2085   0.99384
6160.2636   0.98507
6160.3187   0.98811
6160.3739   0.98594
6160.4290   0.98138
6160.4841   0.98261
6160.5393   0.98154
6160.5944   0.98478
6160.6495   0.98522
6160.7047   0.98415
6160.7598   0.98079
6160.8149   0.98302
6160.8701   0.98476
6160.9252   0.98010
6160.9803   0.98283
6161.0355   0.98287
6161.0906   0.98651
6161.1458   0.98745
6161.2009   0.98699
6161.2560   0.99133
6161.3112   0.98286
6161.3663   0.98140
6161.4215   0.98684
6161.4766   0.98368
6161.5317   0.97782
6161.5869   0.97747
6161.6420   0.97561
6161.6972   0.96685
6161.7523   0.96919
6161.8074   0.96283
6161.8626   0.96057
6161.9177   0.96022
6161.9729   0.96486
6162.0280   0.95850
6162.0832   0.95765
6162.1383   0.96749
6162.1935   0.96283
6162.2486   0.96158
6162.3038   0.95992
6162.3589   0.95847
6162.4141   0.96272
6162.4692   0.96046
6162.5244   0.96581
6162.5795   0.96716
6162.6347   0.96960
6162.6898   0.97125
6162.7450   0.97430
6162.8001   0.97545
6162.8553   0.97859
6162.9104   0.97824
6162.9656   0.98829
6163.0207   0.97934
6163.0759   0.98179
6163.1310   0.98174
6163.1862   0.98069
6163.2413   0.97954
6163.2965   0.97830
6163.3517   0.98445
6163.4068   0.98170
6163.4620   0.97685
6163.5171   0.97790
6163.5723   0.98246
6163.6275   0.97991
6163.6826   0.97957
6163.7378   0.98462
6163.7929   0.98027
6163.8481   0.98313
6163.9033   0.98229
6163.9584   0.98934
6164.0136   0.98730
6164.0687   0.99775
6164.1239   0.99291
6164.1791   0.99777
6164.2342   1.00293
6164.2894   1.00348
6164.3446   1.00124
6164.3997   1.00490
6164.4549   1.00056
6164.5101   0.99962
6164.5652   0.99998
6164.6204   1.00204
6164.6756   0.99870
6164.7308   1.00317
6164.7859   0.99523
6164.8411   1.00109
6164.8963   0.99505
6164.9514   0.99701
6165.0066   0.99428
6165.0618   0.99414
6165.1170   0.98811
6165.1721   0.99647
6165.2273   0.99563
6165.2825   0.99750
6165.3376   0.99446
6165.3928   0.99213
6165.4480   0.99439
6165.5032   0.98976
6165.5584   0.99103
6165.6135   0.99159
6165.6687   0.99846
6165.7239   0.99513
6165.7791   0.99239
6165.8342   0.99636
6165.8894   0.99803
6165.9446   0.99520
6165.9998   0.99797
6166.0550   0.99644
6166.1102   0.99770
6166.1653   1.00367
6166.2205   1.00514
6166.2757   1.00741
6166.3309   1.00258
6166.3861   1.00135
6166.4413   0.99842
6166.4964   1.00399
6166.5516   0.99696
6166.6068   1.00193
6166.6620   1.00470
6166.7172   1.00388
6166.7724   1.00625
6166.8276   1.00292
6166.8827   1.00739
6166.9379   1.00636
6166.9931   1.00323
6167.0483   1.00190
6167.1035   1.00298
6167.1587   1.00285
6167.2139   1.00692
6167.2691   0.99909
6167.3243   1.00837
6167.3795   1.00614
6167.4347   1.00991
6167.4899   1.00268
6167.5451   1.00746
6167.6002   1.00603
6167.6554   1.00120
6167.7106   1.00058
6167.7658   1.00645
6167.8210   1.00432
6167.8762   1.00720
6167.9314   1.00577
6167.9866   1.00164
6168.0418   1.00672
6168.0970   1.00139
6168.1522   0.99936
6168.2074   1.00344
6168.2626   1.00181
6168.3178   1.00728
6168.3730   1.00196
6168.4282   1.00093
6168.4834   0.99850
6168.5386   0.99848
6168.5938   0.99485
6168.6491   1.00382
6168.7043   1.00239
6168.7595   0.99507
6168.8147   0.99934
6168.8699   1.00021
6168.9251   0.99399
6168.9803   0.99636
6169.0355   0.99623
6169.0907   0.98970
6169.1459   0.99668
6169.2011   0.99625
6169.2563   0.99502
6169.3115   0.99909
6169.3668   0.99547
6169.4220   0.99134
6169.4772   0.99291
6169.5324   0.99428
6169.5876   0.98435
6169.6428   0.99553
6169.6980   0.98910
6169.7532   0.98497
6169.8085   0.98374
6169.8637   0.98561
6169.9189   0.97668
6169.9741   0.97075
6170.0293   0.96952
6170.0845   0.96779
6170.1398   0.96646
6170.1950   0.96543
6170.2502   0.96610
6170.3054   0.96787
6170.3606   0.96474
6170.4159   0.96281
6170.4711   0.96338
6170.5263   0.96835
6170.5815   0.96531
6170.6367   0.96758
6170.6920   0.97095
6170.7472   0.97112
6170.8024   0.97158
6170.8576   0.97505
6170.9129   0.97722
6170.9681   0.98168
6171.0233   0.98215
6171.0785   0.98342
6171.1338   0.98938
6171.1890   0.99015
6171.2442   0.99641
6171.2995   0.99698
6171.3547   1.00484
6171.4099   1.00691
6171.4651   1.00507
6171.5204   1.00543
6171.5756   1.00789
6171.6308   1.00526
6171.6861   1.00432
6171.7413   1.00908
6171.7965   1.01284
6171.8518   1.00430
6171.9070   1.00456
6171.9622   1.00612
6172.0175   1.00288
6172.0727   1.00794
6172.1279   1.00020
6172.1832   1.00466
6172.2384   1.00872
6172.2936   1.00518
6172.3489   1.00254
6172.4041   1.00359
6172.4594   1.00405
6172.5146   1.00051
6172.5698   1.00306
6172.6251   1.00392
6172.6803   0.99617
6172.7356   1.00023
6172.7908   1.00108
6172.8460   0.99123
6172.9013   0.99109
6172.9565   0.99224
6173.0118   0.99309
6173.0670   0.99334
6173.1223   0.98999
6173.1775   0.99504
6173.2328   0.99309
6173.2880   0.98964
6173.3433   0.99039
6173.3985   0.99424
6173.4537   0.99219
6173.5090   0.99573
6173.5642   0.99118
6173.6195   0.99513
6173.6747   0.99587
6173.7300   0.99442
6173.7852   0.98726
6173.8405   0.99650
6173.8957   0.99105
6173.9510   1.00169
6174.0062   1.00163
6174.0615   0.99587
6174.1168   1.00381
6174.1720   1.00005
6174.2273   0.99759
6174.2825   1.00663
6174.3378   0.99887
6174.3930   0.99651
6174.4483   0.99864
6174.5035   0.99508
6174.5588   0.98612
6174.6141   0.98635
6174.6693   0.98258
6174.7246   0.97162
6174.7798   0.96825
6174.8351   0.96738
6174.8904   0.96691
6174.9456   0.95765
6175.0009   0.96038
6175.0561   0.95021
6175.1114   0.95403
6175.1667   0.95236
6175.2219   0.95279
6175.2772   0.95302
6175.3325   0.94774
6175.3877   0.94977
6175.4430   0.95229
6175.4983   0.95571
6175.5535   0.95444
6175.6088   0.96026
6175.6641   0.96118
6175.7193   0.96430
6175.7746   0.97042
6175.8299   0.97414
6175.8851   0.97716
6175.9404   0.98267
6175.9957   0.98639
6176.0509   0.98340
6176.1062   0.98672
6176.1615   0.98613
6176.2168   0.98185
6176.2720   0.97476
6176.3273   0.97697
6176.3826   0.97608
6176.4379   0.97379
6176.4931   0.97250
6176.5484   0.97171
6176.6037   0.97881
6176.6590   0.96522
6176.7142   0.97082
6176.7695   0.96513
6176.8248   0.96753
6176.8801   0.96163
6176.9353   0.96494
6176.9906   0.96504
6177.0459   0.96884
6177.1012   0.96743
6177.1565   0.97143
6177.2117   0.97363
6177.2670   0.97263
6177.3223   0.98142
6177.3776   0.98611
6177.4329   0.98561
6177.4882   0.99160
6177.5434   0.99449
6177.5987   1.00348
6177.6540   1.00287
6177.7093   1.00526
6177.7646   1.00345
6177.8199   1.00223
6177.8752   1.00202
6177.9304   1.00340
6177.9857   1.00808
6178.0410   1.00317
6178.0963   1.00705
6178.1516   1.00503
6178.2069   1.00421
6178.2622   1.00638
6178.3175   1.00696
6178.3728   1.00924
6178.4281   0.99921
6178.4833   1.00439
6178.5386   0.99366
6178.5939   0.99643
6178.6492   1.00070
6178.7045   0.99247
6178.7598   0.98824
6178.8151   0.99100
6178.8704   0.98997
6178.9257   0.98893
6178.9810   0.98890
6179.0363   0.98606
6179.0916   0.98192
6179.1469   0.98438
6179.2022   0.98024
6179.2575   0.98760
6179.3128   0.98266
6179.3681   0.98221
6179.4234   0.98317
6179.4787   0.98232
6179.5340   0.97967
6179.5893   0.97832
6179.6446   0.98587
6179.6999   0.98122
6179.7552   0.98837
6179.8105   0.98221
6179.8658   0.98526
6179.9211   0.98700
6179.9764   0.98774
6180.0317   0.99088
6180.0871   0.98662
6180.1424   0.99276
6180.1977   0.99740
6180.2530   0.99044
6180.3083   0.99847
6180.3636   0.99571
6180.4189   0.99494
6180.4742   0.99557
6180.5295   0.99440
6180.5848   0.99013
6180.6401   0.99295
6180.6955   0.99178
6180.7508   0.99270
6180.8061   0.99813
6180.8614   1.00215
6180.9167   0.99837
6180.9720   1.00729
6181.0273   0.99931
6181.0827   1.00352
6181.1380   1.00254
6181.1933   0.99525
6181.2486   0.99996
6181.3039   1.00887
6181.3592   0.99388
6181.4146   1.00369
6181.4699   1.00360
6181.5252   0.99980
6181.5805   1.00601
6181.6358   1.00271
6181.6912   1.00341
6181.7465   1.00551
6181.8018   0.99621
6181.8571   0.99590
6181.9125   0.99420
6181.9678   0.99329
6182.0231   1.00159
6182.0784   0.99758
6182.1338   1.00017
6182.1891   1.00005
6182.2444   0.99344
6182.2997   0.99643
6182.3551   1.00791
6182.4104   1.00599
6182.4657   0.99537
6182.5210   1.00005
6182.5764   1.00483
6182.6317   1.00481
6182.6870   1.00018
6182.7424   1.00725
6182.7977   1.00082
% ---------- wwaur2_74407500.txt ---------- (following 1200 lines)
7437.2727   0.95259
7437.3276   0.96089
7437.3825   0.98899
7437.4374   0.99719
7437.4923   0.97760
7437.5472   0.97909
7437.6021   0.96139
7437.6570   0.99808
7437.7119   0.98428
7437.7668   0.97137
7437.8217   0.98016
7437.8767   0.97995
7437.9316   0.98053
7437.9865   0.97542
7438.0414   0.95200
7438.0963   0.97288
7438.1512   1.00576
7438.2061   0.98114
7438.2610   0.98982
7438.3159   1.00919
7438.3708   0.99947
7438.4257   0.97404
7438.4807   1.01991
7438.5356   1.00498
7438.5905   0.97615
7438.6454   0.99272
7438.7003   0.96438
7438.7552   1.01364
7438.8101   0.99561
7438.8651   0.98507
7438.9200   0.99872
7438.9749   0.99098
7439.0298   0.98454
7439.0847   0.94609
7439.1396   0.96445
7439.1945   1.00560
7439.2495   0.97665
7439.3044   0.96080
7439.3593   0.98614
7439.4142   0.99389
7439.4691   0.99763
7439.5241   1.01047
7439.5790   0.99922
7439.6339   0.98165
7439.6888   0.98879
7439.7437   0.97793
7439.7987   1.00557
7439.8536   0.98920
7439.9085   0.97443
7439.9634   1.00016
7440.0183   0.98429
7440.0733   0.99802
7440.1282   0.98575
7440.1831   1.00367
7440.2380   0.97210
7440.2930   0.99172
7440.3479   1.00314
7440.4028   0.99876
7440.4577   0.97748
7440.5127   0.97780
7440.5676   0.99211
7440.6225   1.00603
7440.6775   0.98834
7440.7324   0.96805
7440.7873   1.00116
7440.8422   0.95827
7440.8972   0.97178
7440.9521   0.99019
7441.0070   0.99099
7441.0620   0.97460
7441.1169   0.97730
7441.1718   0.98420
7441.2267   0.96610
7441.2817   1.00430
7441.3366   0.98029
7441.3915   0.97199
7441.4465   0.95998
7441.5014   0.97968
7441.5563   0.98567
7441.6113   0.98836
7441.6662   0.99225
7441.7212   0.99594
7441.7761   0.99963
7441.8310   0.96861
7441.8860   0.98300
7441.9409   0.97728
7441.9958   0.97606
7442.0508   0.97074
7442.1057   0.98632
7442.1607   0.98030
7442.2156   0.97768
7442.2705   0.97125
7442.3255   0.98173
7442.3804   0.96670
7442.4354   0.96207
7442.4903   0.96304
7442.5452   0.97091
7442.6002   0.96818
7442.6551   0.98925
7442.7101   0.97672
7442.7650   0.97308
7442.8199   0.96744
7442.8749   0.98111
7442.9298   0.97097
7442.9848   0.97563
7443.0397   0.98179
7443.0947   0.98515
7443.1496   0.97660
7443.2046   0.97976
7443.2595   0.97431
7443.3145   0.97617
7443.3694   0.97882
7443.4244   0.97847
7443.4793   0.98582
7443.5342   0.97617
7443.5892   0.96862
7443.6441   0.98306
7443.6991   0.98031
7443.7540   0.98845
7443.8090   0.98080
7443.8640   0.98094
7443.9189   0.98558
7443.9739   0.98942
7444.0288   0.96896
7444.0838   0.97680
7444.1387   0.99053
7444.1937   0.98937
7444.2486   0.98890
7444.3036   0.98194
7444.3585   0.97877
7444.4135   0.98280
7444.4684   0.99073
7444.5234   0.99856
7444.5784   0.99849
7444.6333   0.98972
7444.6883   0.98384
7444.7432   0.99177
7444.7982   0.99009
7444.8531   0.97672
7444.9081   0.96744
7444.9631   0.96946
7445.0180   0.97148
7445.0730   0.95290
7445.1279   0.95932
7445.1829   0.95114
7445.2379   0.95335
7445.2928   0.95227
7445.3478   0.94428
7445.4027   0.94900
7445.4577   0.94481
7445.5127   0.94102
7445.5676   0.94343
7445.6226   0.93624
7445.6776   0.93235
7445.7325   0.93796
7445.7875   0.94347
7445.8425   0.93997
7445.8974   0.94268
7445.9524   0.93928
7446.0074   0.94568
7446.0623   0.94969
7446.1173   0.94889
7446.1723   0.95129
7446.2272   0.95739
7446.2822   0.95409
7446.3372   0.95638
7446.3921   0.96668
7446.4471   0.96168
7446.5021   0.96837
7446.5571   0.97257
7446.6120   0.97066
7446.6670   0.98965
7446.7220   0.98595
7446.7769   0.99434
7446.8319   0.98803
7446.8869   0.98572
7446.9419   0.98440
7446.9968   0.98569
7447.0518   0.98868
7447.1068   0.97797
7447.1618   0.98245
7447.2167   0.98363
7447.2717   0.97992
7447.3267   0.98330
7447.3817   0.98978
7447.4366   0.98626
7447.4916   0.98354
7447.5466   0.98502
7447.6016   0.98390
7447.6566   0.99028
7447.7115   0.97796
7447.7665   0.98994
7447.8215   0.99141
7447.8765   0.98809
7447.9315   0.98756
7447.9864   1.00103
7448.0414   0.98191
7448.0964   0.98458
7448.1514   0.99295
7448.2064   0.98382
7448.2614   0.98709
7448.3163   0.98436
7448.3713   0.98663
7448.4263   0.98539
7448.4813   0.97856
7448.5363   0.98953
7448.5913   0.97749
7448.6463   0.96586
7448.7012   0.97402
7448.7562   0.97419
7448.8112   0.96655
7448.8662   0.96591
7448.9212   0.96617
7448.9762   0.96733
7449.0312   0.95249
7449.0862   0.95935
7449.1412   0.96181
7449.1961   0.95797
7449.2511   0.95873
7449.3061   0.95389
7449.3611   0.95104
7449.4161   0.95610
7449.4711   0.95165
7449.5261   0.95591
7449.5811   0.95126
7449.6361   0.95981
7449.6911   0.95257
7449.7461   0.94682
7449.8011   0.96257
7449.8561   0.95862
7449.9111   0.96217
7449.9661   0.96522
7450.0211   0.96517
7450.0761   0.96902
7450.1310   0.96547
7450.1860   0.97341
7450.2410   0.98196
7450.2960   0.98321
7450.3510   0.98885
7450.4060   0.98380
7450.4610   0.99124
7450.5160   0.98759
7450.5710   0.98373
7450.6260   0.99267
7450.6810   0.98992
7450.7360   0.98996
7450.7911   0.98140
7450.8461   0.98284
7450.9011   0.98808
7450.9561   0.98562
7451.0111   0.99726
7451.0661   0.98890
7451.1211   0.98754
7451.1761   1.00168
7451.2311   0.99331
7451.2861   0.98875
7451.3411   0.99769
7451.3961   1.00392
7451.4511   0.99656
7451.5061   0.99750
7451.5611   0.99553
7451.6161   0.99876
7451.6711   0.99380
7451.7262   1.01053
7451.7812   1.00557
7451.8362   0.98730
7451.8912   0.99823
7451.9462   0.99896
7452.0012   0.99699
7452.0562   1.00262
7452.1112   1.00116
7452.1662   0.99609
7452.2213   1.00502
7452.2763   1.00414
7452.3313   0.99287
7452.3863   0.99790
7452.4413   0.99683
7452.4963   0.99926
7452.5513   0.99869
7452.6064   0.99701
7452.6614   1.00434
7452.7164   0.99787
7452.7714   0.99839
7452.8264   1.00022
7452.8814   1.00104
7452.9365   0.99237
7452.9915   1.00749
7453.0465   1.00472
7453.1015   1.00324
7453.1565   0.99517
7453.2116   0.99939
7453.2666   1.00161
7453.3216   0.99664
7453.3766   0.99476
7453.4316   0.99998
7453.4867   0.99810
7453.5417   1.00173
7453.5967   0.99655
7453.6517   0.99677
7453.7068   0.99659
7453.7618   0.99301
7453.8168   1.00453
7453.8718   1.00875
7453.9269   0.99907
7453.9819   0.99879
7454.0369   0.99951
7454.0919   0.99343
7454.1470   0.99765
7454.2020   1.00487
7454.2570   1.00039
7454.3120   1.00111
7454.3671   0.99722
7454.4221   0.99864
7454.4771   0.99946
7454.5322   1.00408
7454.5872   1.00509
7454.6422   1.00291
7454.6973   0.99543
7454.7523   0.99785
7454.8073   0.99876
7454.8624   0.99418
7454.9174   1.00059
7454.9724   0.99571
7455.0275   1.00003
7455.0825   1.00444
7455.1375   1.00626
7455.1926   0.99227
7455.2476   1.00469
7455.3026   1.00200
7455.3577   1.00012
7455.4127   0.98764
7455.4677   0.99555
7455.5228   0.99916
7455.5778   0.99318
7455.6328   0.99499
7455.6879   0.98931
7455.7429   1.00052
7455.7980   1.00964
7455.8530   0.99765
7455.9080   0.99917
7455.9631   0.99918
7456.0181   0.99389
7456.0732   0.99931
7456.1282   0.99852
7456.1833   1.00054
7456.2383   0.99795
7456.2933   0.99686
7456.3484   0.99978
7456.4034   1.00689
7456.4585   1.00310
7456.5135   1.00172
7456.5686   1.00203
7456.6236   0.99794
7456.6786   1.00906
7456.7337   0.99557
7456.7887   0.99288
7456.8438   1.00100
7456.8988   1.00121
7456.9539   1.00193
7457.0089   1.00034
7457.0640   0.99355
7457.1190   1.00227
7457.1741   0.99668
7457.2291   1.00299
7457.2842   0.99981
7457.3392   0.99982
7457.3943   1.00823
7457.4493   1.00005
7457.5044   0.99796
7457.5594   1.00048
7457.6145   1.00869
7457.6695   1.00030
7457.7246   1.00082
7457.7796   1.00233
7457.8347   1.00175
7457.8898   1.00476
7457.9448   0.99727
7457.9999   0.99919
7458.0549   1.00400
7458.1100   1.00172
7458.1650   1.00623
7458.2201   1.00345
7458.2752   1.00006
7458.3302   0.99708
7458.3853   0.98859
7458.4403   1.00331
7458.4954   1.00212
7458.5504   1.00884
7458.6055   0.99566
7458.6606   1.00337
7458.7156   1.00329
7458.7707   1.00180
7458.8258   1.00552
7458.8808   1.00214
7458.9359   1.00245
7458.9909   0.99797
7459.0460   0.99529
7459.1011   1.00151
7459.1561   0.99822
7459.2112   1.00274
7459.2663   0.99716
7459.3213   1.00558
7459.3764   1.00500
7459.4315   1.00521
7459.4865   1.00363
7459.5416   1.00065
7459.5967   1.00207
7459.6517   0.99679
7459.7068   1.00371
7459.7619   1.00083
7459.8169   0.99425
7459.8720   1.00497
7459.9271   0.99859
7459.9821   1.00021
7460.0372   1.00813
7460.0923   1.00335
7460.1474   0.99977
7460.2024   0.99440
7460.2575   1.00012
7460.3126   1.00134
7460.3676   1.00586
7460.4227   1.00358
7460.4778   1.00391
7460.5329   0.99923
7460.5879   1.00135
7460.6430   1.00167
7460.6981   0.99940
7460.7532   1.00472
7460.8082   1.00144
7460.8633   0.99637
7460.9184   0.99929
7460.9735   1.00491
7461.0286   0.99844
7461.0836   0.99736
7461.1387   1.00179
7461.1938   0.99571
7461.2489   0.99324
7461.3039   0.99206
7461.3590   0.99379
7461.4141   0.97941
7461.4692   0.98104
7461.5243   0.97706
7461.5794   0.96099
7461.6344   0.95911
7461.6895   0.95474
7461.7446   0.94367
7461.7997   0.93839
7461.8548   0.93242
7461.9099   0.92755
7461.9649   0.92557
7462.0200   0.92290
7462.0751   0.92173
7462.1302   0.92065
7462.1853   0.91808
7462.2404   0.91401
7462.2955   0.91514
7462.3505   0.91507
7462.4056   0.92219
7462.4607   0.91382
7462.5158   0.91465
7462.5709   0.91478
7462.6260   0.91811
7462.6811   0.92114
7462.7362   0.92056
7462.7913   0.92069
7462.8464   0.92242
7462.9014   0.92945
7462.9565   0.93188
7463.0116   0.94381
7463.0667   0.95594
7463.1218   0.96297
7463.1769   0.96770
7463.2320   0.96663
7463.2871   0.98156
7463.3422   0.98639
7463.3973   0.99182
7463.4524   0.99445
7463.5075   0.99778
7463.5626   0.99731
7463.6177   1.00224
7463.6728   0.99157
7463.7279   0.99570
7463.7830   1.00204
7463.8381   0.99697
7463.8932   0.99600
7463.9483   0.99723
7464.0034   0.99556
7464.0585   0.99809
7464.1136   1.00422
7464.1687   0.99246
7464.2238   0.99669
7464.2789   0.99732
7464.3340   0.99855
7464.3891   1.00458
7464.4442   0.99302
7464.4993   0.99955
7464.5544   0.99288
7464.6095   1.00261
7464.6646   1.00345
7464.7197   1.00038
7464.7748   0.99791
7464.8299   0.99475
7464.8850   1.00318
7464.9401   0.99551
7464.9952   1.00464
7465.0503   1.00468
7465.1054   0.99731
7465.1606   0.99434
7465.2157   1.00088
7465.2708   1.00381
7465.3259   1.00085
7465.3810   1.00408
7465.4361   1.00291
7465.4912   1.00265
7465.5463   1.00278
7465.6014   0.99771
7465.6565   1.00335
7465.7117   1.00298
7465.7668   1.00072
7465.8219   1.00445
7465.8770   0.99499
7465.9321   0.99662
7465.9872   0.99915
7466.0423   1.00019
7466.0975   1.00912
7466.1526   1.00616
7466.2077   0.99899
7466.2628   1.00303
7466.3179   0.99946
7466.3730   0.99630
7466.4282   1.00003
7466.4833   1.00107
7466.5384   0.99960
7466.5935   0.99634
7466.6486   1.00047
7466.7038   1.00291
7466.7589   0.99554
7466.8140   1.00178
7466.8691   1.00961
7466.9242   0.99955
7466.9794   1.00088
7467.0345   1.00312
7467.0896   0.99525
7467.1447   1.00799
7467.1999   1.00172
7467.2550   1.00066
7467.3101   1.00309
7467.3652   0.99943
7467.4204   0.99837
7467.4755   0.99820
7467.5306   0.99574
7467.5857   1.00247
7467.6409   1.00091
7467.6960   0.99514
7467.7511   0.99758
7467.8062   1.00202
7467.8614   0.99615
7467.9165   0.99459
7467.9716   0.99822
7468.0268   0.99346
7468.0819   0.99369
7468.1370   0.99293
7468.1921   0.99766
7468.2473   0.99490
7468.3024   0.99694
7468.3575   0.99067
7468.4127   0.99801
7468.4678   0.99664
7468.5229   1.00018
7468.5781   0.99362
7468.6332   0.99645
7468.6883   0.99309
7468.7435   0.99582
7468.7986   0.99486
7468.8537   0.99319
7468.9089   0.99443
7468.9640   0.99567
7469.0192   1.00210
7469.0743   0.99894
7469.1294   0.99907
7469.1846   1.00211
7469.2397   0.99954
7469.2948   1.00028
7469.3500   1.00091
7469.4051   0.99355
7469.4603   1.00139
7469.5154   0.99812
7469.5705   1.00356
7469.6257   1.00369
7469.6808   0.99893
7469.7360   1.00676
7469.7911   0.99990
7469.8463   1.00103
7469.9014   0.99797
7469.9565   1.00241
7470.0117   1.00254
7470.0668   0.99678
7470.1220   1.00111
7470.1771   0.99435
7470.2323   1.00128
7470.2874   1.00572
7470.3426   0.99665
7470.3977   0.99919
7470.4529   1.00572
7470.5080   0.99966
7470.5632   1.00489
7470.6183   0.99443
7470.6735   1.00816
7470.7286   0.99880
7470.7838   0.99823
7470.8389   1.00146
7470.8941   0.99890
7470.9492   1.00353
7471.0044   1.00057
7471.0595   1.00540
7471.1147   0.99834
7471.1698   1.00167
7471.2250   1.00311
7471.2801   1.00044
7471.3353   1.00027
7471.3904   0.99601
7471.4456   0.99714
7471.5007   1.00088
7471.5559   1.00341
7471.6111   1.00034
7471.6662   1.00768
7471.7214   1.00131
7471.7765   1.00254
7471.8317   1.00448
7471.8868   1.00081
7471.9420   1.00194
7471.9972   1.00088
7472.0523   0.99941
7472.1075   0.99814
7472.1626   0.99938
7472.2178   1.00051
7472.2730   0.99844
7472.3281   1.00098
7472.3833   1.00211
7472.4384   0.99824
7472.4936   0.99097
7472.5488   0.99521
7472.6039   0.99924
7472.6591   0.99377
7472.7143   0.99390
7472.7694   0.99783
7472.8246   0.99287
7472.8798   0.99120
7472.9349   0.99793
7472.9901   0.99876
7473.0453   0.99499
7473.1004   1.00072
7473.1556   0.99535
7473.2108   0.99269
7473.2659   1.00302
7473.3211   0.98995
7473.3763   0.99448
7473.4314   0.99561
7473.4866   0.99164
7473.5418   0.99347
7473.5969   0.99760
7473.6521   0.99373
7473.7073   0.99706
7473.7625   0.99579
7473.8176   1.00092
7473.8728   0.99725
7473.9280   1.00518
7473.9831   0.99911
7474.0383   0.99704
7474.0935   1.00237
7474.1487   0.99570
7474.2038   0.99743
7474.2590   1.00536
7474.3142   0.99708
7474.3694   0.99651
7474.4245   1.00364
7474.4797   0.99947
7474.5349   0.99940
7474.5901   0.99973
7474.6453   1.00215
7474.7004   1.00458
7474.7556   1.00121
7474.8108   1.00124
7474.8660   0.99716
7474.9212   1.00219
7474.9763   0.99972
7475.0315   1.00395
7475.0867   1.00127
7475.1419   0.99810
7475.1971   1.00303
7475.2523   1.00205
7475.3074   0.99808
7475.3626   0.99590
7475.4178   0.99293
7475.4730   1.00036
7475.5282   0.99698
7475.5834   0.99951
7475.6385   0.99313
7475.6937   0.99386
7475.7489   0.99738
7475.8041   0.99181
7475.8593   0.99643
7475.9145   0.99615
7475.9697   0.99458
7476.0249   0.99690
7476.0800   0.99583
7476.1352   0.99995
7476.1904   0.99217
7476.2456   0.99840
7476.3008   0.99642
7476.3560   0.99184
7476.4112   1.00187
7476.4664   0.99909
7476.5216   0.99661
7476.5768   1.00093
7476.6320   0.99665
7476.6871   0.99868
7476.7423   0.99840
7476.7975   0.99742
7476.8527   0.99644
7476.9079   1.00036
7476.9631   1.00458
7477.0183   1.00410
7477.0735   1.00022
7477.1287   1.00024
7477.1839   1.00016
7477.2391   1.00348
7477.2943   1.00050
7477.3495   1.00992
7477.4047   0.99944
7477.4599   1.00216
7477.5151   1.00108
7477.5703   1.00180
7477.6255   1.00012
7477.6807   1.00694
7477.7359   1.00385
7477.7911   1.00287
7477.8463   1.00439
7477.9015   1.00371
7477.9567   0.99932
7478.0119   1.00074
7478.0671   1.00106
7478.1223   0.99907
7478.1775   1.00199
7478.2327   1.00031
7478.2879   1.00002
7478.3431   1.00314
7478.3984   0.99995
7478.4536   1.00347
7478.5088   1.00558
7478.5640   1.00290
7478.6192   1.00061
7478.6744   1.00293
7478.7296   1.00164
7478.7848   0.99835
7478.8400   1.00407
7478.8952   0.99338
7478.9504   0.99079
7479.0056   0.99431
7479.0609   0.99172
7479.1161   0.99303
7479.1713   0.98754
7479.2265   0.98896
7479.2817   0.98687
7479.3369   0.98558
7479.3921   0.98709
7479.4473   0.98770
7479.5026   0.99071
7479.5578   0.98522
7479.6130   0.99393
7479.6682   0.98564
7479.7234   0.98785
7479.7786   0.99166
7479.8339   0.99357
7479.8891   0.99328
7479.9443   0.98959
7479.9995   0.99339
7480.0547   0.99260
7480.1099   0.99141
7480.1652   0.99762
7480.2204   0.99272
7480.2756   0.99073
7480.3308   0.99804
7480.3860   0.99114
7480.4413   0.99545
7480.4965   0.99826
7480.5517   0.99646
7480.6069   1.00197
7480.6622   0.99667
7480.7174   1.00088
7480.7726   1.00818
7480.8278   1.00418
7480.8830   1.00449
7480.9383   1.00429
7480.9935   1.00050
7481.0487   1.00250
7481.1040   1.00000
7481.1592   0.99510
7481.2144   0.99411
7481.2696   1.00221
7481.3249   1.00241
7481.3801   0.98861
7481.4353   0.99471
7481.4905   0.99551
7481.5458   1.00061
7481.6010   0.99381
7481.6562   0.99301
7481.7115   0.99131
7481.7667   0.99381
7481.8219   0.99461
7481.8772   0.99421
7481.9324   1.00061
7481.9876   0.99730
7482.0429   0.99510
7482.0981   0.99600
7482.1533   0.99380
7482.2086   1.00089
7482.2638   0.99819
7482.3190   0.99799
7482.3743   0.99768
7482.4295   0.99968
7482.4847   1.00088
7482.5400   1.00507
7482.5952   0.99507
7482.6504   0.99636
7482.7057   0.99216
7482.7609   0.99415
7482.8162   0.98994
7482.8714   0.99564
7482.9266   0.99923
7482.9819   0.99393
7483.0371   0.98942
7483.0924   0.99731
7483.1476   0.99820
7483.2028   0.99430
7483.2581   0.99639
7483.3133   0.99938
7483.3686   0.99677
7483.4238   0.99716
7483.4791   0.99936
7483.5343   0.99145
7483.5895   0.99644
7483.6448   0.99513
7483.7000   0.99582
7483.7553   0.99441
7483.8105   0.99640
7483.8658   0.99269
7483.9210   0.99808
7483.9763   0.99777
7484.0315   0.99816
7484.0868   0.99885
7484.1420   0.99774
7484.1973   0.99673
7484.2525   0.99811
7484.3078   1.00340
7484.3630   1.00019
7484.4183   0.99918
7484.4735   1.00547
7484.5288   1.00095
7484.5840   1.00504
7484.6393   1.00253
7484.6945   1.00372
7484.7498   1.00200
7484.8050   1.00039
7484.8603   1.00508
7484.9155   1.00176
7484.9708   1.00135
7485.0260   1.00064
7485.0813   1.00842
7485.1366   1.00491
7485.1918   1.00309
7485.2471   1.00198
7485.3023   1.00306
7485.3576   1.00315
7485.4128   0.99784
7485.4681   1.00502
7485.5234   1.00220
7485.5786   0.99429
7485.6339   1.00317
7485.6891   0.99746
7485.7444   1.00064
7485.7997   1.00283
7485.8549   0.99681
7485.9102   0.99979
7485.9654   0.99638
7486.0207   0.99506
7486.0760   0.99955
7486.1312   1.00123
7486.1865   0.99721
7486.2418   1.00020
7486.2970   0.99958
7486.3523   1.00076
7486.4076   0.99785
7486.4628   0.99933
7486.5181   1.00011
7486.5734   1.00179
7486.6286   0.99808
7486.6839   1.00016
7486.7392   0.99924
7486.7944   0.99422
7486.8497   0.99820
7486.9050   1.00529
7486.9602   0.99667
7487.0155   1.00075
7487.0708   1.00073
7487.1260   1.00231
7487.1813   1.00000
7487.2366   1.00238
7487.2919   1.00296
7487.3471   1.00204
7487.4024   1.00102
7487.4577   1.00490
7487.5129   1.00128
7487.5682   1.00306
7487.6235   1.00185
7487.6788   1.00723
7487.7340   1.00241
7487.7893   1.00219
7487.8446   1.00777
7487.8999   1.00185
7487.9552   1.00613
7488.0104   1.00171
7488.0657   0.99639
7488.1210   1.00087
7488.1763   1.00575
7488.2315   1.00043
7488.2868   1.00011
7488.3421   1.00220
7488.3974   1.00108
7488.4527   1.00326
7488.5079   0.99824
7488.5632   1.00182
7488.6185   1.00360
7488.6738   1.00218
7488.7291   1.00016
7488.7844   1.00244
7488.8396   1.00162
7488.8949   1.00330
7488.9502   0.99888
7489.0055   1.00116
7489.0608   1.00054
7489.1161   1.00252
7489.1713   1.00070
7489.2266   0.99958
7489.2819   1.00346
7489.3372   1.00574
7489.3925   0.99762
7489.4478   1.00000
7489.5031   0.99948
7489.5584   0.99976
7489.6136   1.00344
7489.6689   1.00192
7489.7242   1.00750
7489.7795   1.00348
7489.8348   0.99996
7489.8901   1.00264
7489.9454   0.99772
7490.0007   1.00061
7490.0560   1.00069
7490.1113   1.00487
7490.1666   0.99865
7490.2218   1.00243
7490.2771   1.00461
7490.3324   0.99659
7490.3877   1.00187
7490.4430   1.00755
7490.4983   0.99963
7490.5536   1.00041
7490.6089   1.00089
7490.6642   0.99957
7490.7195   1.00216
7490.7748   0.99864
7490.8301   0.99332
7490.8854   0.99410
7490.9407   0.99618
7490.9960   0.99016
7491.0513   0.98824
7491.1066   0.98942
7491.1619   0.98751
7491.2172   0.98999
7491.2725   0.98967
7491.3278   0.98135
7491.3831   0.99073
7491.4384   0.98222
7491.4937   0.98240
7491.5490   0.98728
7491.6043   0.98246
7491.6596   0.98945
7491.7149   0.98943
7491.7702   0.99221
7491.8255   0.98889
7491.8808   0.98828
7491.9361   0.99006
7491.9915   0.98674
7492.0468   0.98792
7492.1021   0.99451
7492.1574   0.99329
7492.2127   0.98787
7492.2680   0.99306
7492.3233   0.99204
7492.3786   0.99633
7492.4339   0.99831
7492.4892   0.99769
7492.5445   0.99468
7492.5999   1.00366
7492.6552   1.00275
7492.7105   1.00193
7492.7658   0.99862
7492.8211   1.00190
7492.8764   1.00809
7492.9317   1.00037
7492.9870   1.00416
7493.0424   1.00424
7493.0977   0.99723
7493.1530   1.00121
7493.2083   1.00070
7493.2636   0.99959
7493.3189   1.00077
7493.3742   1.00386
7493.4296   0.99594
7493.4849   1.00353
7493.5402   1.00142
7493.5955   0.99670
7493.6508   0.99519
7493.7062   0.99838
7493.7615   0.99797
7493.8168   0.99805
7493.8721   0.99934
7493.9274   0.99833
7493.9828   0.99312
7494.0381   0.98561
7494.0934   0.98990
7494.1487   0.98679
7494.2040   0.97587
7494.2594   0.97756
7494.3147   0.96625
7494.3700   0.95564
7494.4253   0.95983
7494.4807   0.94892
7494.5360   0.94311
7494.5913   0.94230
7494.6466   0.93859
7494.7020   0.93918
7494.7573   0.93408
7494.8126   0.92767
7494.8680   0.92626
7494.9233   0.92595
7494.9786   0.92704
7495.0339   0.92723
7495.0893   0.92443
7495.1446   0.92162
7495.1999   0.92381
7495.2553   0.92240
7495.3106   0.92690
7495.3659   0.93109
7495.4213   0.92609
7495.4766   0.93308
7495.5319   0.93407
7495.5873   0.93857
7495.6426   0.94226
7495.6979   0.94746
7495.7533   0.95355
7495.8086   0.95835
7495.8639   0.96284
7495.9193   0.97094
7495.9746   0.97844
7496.0299   0.98763
7496.0853   0.98483
7496.1406   0.98963
7496.1959   0.98992
7496.2513   0.99282
7496.3066   0.99402
7496.3620   0.99682
7496.4173   0.99552
7496.4726   0.99912
7496.5280   0.99771
7496.5833   0.99991
7496.6387   1.00361
7496.6940   0.99671
7496.7493   1.00421
7496.8047   0.99721
7496.8600   0.99931
7496.9154   1.00042
7496.9707   1.00332
7497.0261   1.00122
7497.0814   0.99692
7497.1367   1.00032
7497.1921   0.99813
7497.2474   1.00623
7497.3028   0.99653
7497.3581   0.99773
7497.4135   0.99754
7497.4688   1.00174
7497.5242   0.99715
7497.5795   1.00435
7497.6349   0.99716
7497.6902   0.99386
7497.7456   0.99627
7497.8009   0.99947
7497.8563   1.00088
7497.9116   0.99759
7497.9670   0.99819
7498.0223   0.99760
7498.0777   1.00411
7498.1330   0.99652
7498.1884   1.00303
7498.2437   0.99693
7498.2991   1.00094
7498.3544   0.99405
7498.4098   0.99596
7498.4651   0.99807
7498.5205   1.00178
7498.5758   1.00329
7498.6312   1.00051
7498.6866   1.00202
7498.7419   0.99683
7498.7973   1.00254
7498.8526   1.00005
7498.9080   1.00027
7498.9633   0.99778
7499.0187   0.99830
7499.0741   0.99661
7499.1294   1.00352
7499.1848   0.99824
7499.2401   0.99665
7499.2955   0.99577
7499.3509   0.99869
7499.4062   0.99340
7499.4616   0.99772
7499.5169   0.99884
7499.5723   1.00055
7499.6277   0.99727
7499.6830   1.00309
7499.7384   0.99691
7499.7938   0.99443
7499.8491   1.00295
7499.9045   1.00107
7499.9599   1.00189
7500.0152   1.00321
7500.0706   0.99453
7500.1260   0.99895
7500.1813   0.99888
7500.2367   0.99650
7500.2921   0.99682
7500.3474   0.99355
7500.4028   0.99557
7500.4582   0.99839
7500.5135   0.99902
7500.5689   0.99764
7500.6243   1.00067
7500.6796   1.00350
7500.7350   0.99842
7500.7904   0.99915
7500.8458   0.99698
7500.9011   0.99861
7500.9565   0.99583
7501.0119   1.00196
7501.0672   0.99789
7501.1226   1.00262
7501.1780   0.99665
7501.2334   0.99698
7501.2887   1.00001
7501.3441   0.99505
7501.3995   0.99548
7501.4549   0.99401
7501.5102   1.00164
7501.5656   0.99618
7501.6210   1.00041
7501.6764   1.00234
7501.7318   1.00038
7501.7871   1.00322
7501.8425   1.00165
7501.8979   0.99999
7501.9533   0.99862
7502.0087   0.99636
7502.0640   1.00410
7502.1194   0.99914
7502.1748   1.00238
7502.2302   1.00512
7502.2856   1.00706
7502.3409   1.00260
7502.3963   1.00014
7502.4517   1.00748
7502.5071   0.99762
7502.5625   1.00196
7502.6179   0.99811
7502.6733   1.00625
7502.7286   1.00019
7502.7840   1.00244
7502.8394   1.00058
7502.8948   1.00353
7502.9502   0.99527
7503.0056   1.00252
7503.0610   1.00717
7503.1164   1.00562
7503.1717   1.00476
7503.2271   1.00571
7503.2825   1.00796
7503.3379   1.00171
7503.3933   0.99706
% ---------- wwaur2_77507800.txt ---------- (following 1000 lines)
7747.1700   0.99256
7747.2262   1.00717
7747.2824   0.99378
7747.3386   0.99329
7747.3948   0.99391
7747.4510   0.99572
7747.5072   0.98443
7747.5634   0.98295
7747.6196   0.99496
7747.6758   0.98847
7747.7320   0.99469
7747.7882   0.98260
7747.8444   0.99351
7747.9006   0.96163
7747.9569   0.97424
7748.0131   0.97825
7748.0693   0.97807
7748.1255   0.97148
7748.1817   0.95740
7748.2379   0.95741
7748.2941   0.95893
7748.3503   0.93544
7748.4065   0.95495
7748.4627   0.95107
7748.5189   0.94968
7748.5752   0.96000
7748.6314   0.94091
7748.6876   0.95583
7748.7438   0.95374
7748.8000   0.93946
7748.8562   0.95117
7748.9124   0.95799
7748.9686   0.95170
7749.0249   0.94602
7749.0811   0.95793
7749.1373   0.96825
7749.1935   0.96196
7749.2497   0.95268
7749.3059   0.95869
7749.3622   0.98361
7749.4184   0.97242
7749.4746   0.97764
7749.5308   0.97265
7749.5870   0.97917
7749.6432   0.99319
7749.6995   1.00130
7749.7557   1.01132
7749.8119   1.01233
7749.8681   1.00835
7749.9243   1.00666
7749.9806   1.00798
7750.0368   1.01580
7750.0930   1.01041
7750.1492   0.98983
7750.2055   0.99724
7750.2617   1.00246
7750.3179   0.99218
7750.3741   0.98169
7750.4303   0.99601
7750.4866   0.99362
7750.5428   0.98974
7750.5990   0.99596
7750.6552   0.99047
7750.7115   0.99579
7750.7677   0.99931
7750.8239   0.98852
7750.8802   0.97864
7750.9364   0.99355
7750.9926   0.98777
7751.0488   0.99159
7751.1051   0.99680
7751.1613   1.01092
7751.2175   0.99384
7751.2738   0.98025
7751.3300   0.98337
7751.3862   0.98809
7751.4425   0.99120
7751.4987   0.99452
7751.5549   0.98733
7751.6112   0.98115
7751.6674   0.97737
7751.7236   0.98718
7751.7799   0.99370
7751.8361   1.00672
7751.8923   0.98653
7751.9486   1.00385
7752.0048   0.98706
7752.0610   0.99048
7752.1173   1.00040
7752.1735   0.99381
7752.2297   0.99873
7752.2860   0.99245
7752.3422   0.99106
7752.3985   0.99978
7752.4547   0.99629
7752.5109   0.99581
7752.5672   0.99403
7752.6234   0.98994
7752.6797   0.99926
7752.7359   0.99588
7752.7921   0.99499
7752.8484   0.99931
7752.9046   0.99352
7752.9609   0.99614
7753.0171   0.99635
7753.0734   0.99457
7753.1296   0.99539
7753.1858   0.99540
7753.2421   0.99472
7753.2983   1.00143
7753.3546   0.99375
7753.4108   0.99647
7753.4671   1.00188
7753.5233   1.00460
7753.5796   0.99711
7753.6358   0.99793
7753.6921   1.00004
7753.7483   0.99656
7753.8046   0.99877
7753.8608   1.00419
7753.9171   0.99750
7753.9733   1.00192
7754.0296   0.99953
7754.0858   1.00415
7754.1421   0.99556
7754.1983   0.99898
7754.2546   0.99849
7754.3108   0.99551
7754.3671   0.99562
7754.4233   0.99744
7754.4796   0.99505
7754.5358   1.00177
7754.5921   0.99628
7754.6483   1.00040
7754.7046   1.00231
7754.7609   1.00082
7754.8171   1.00074
7754.8734   1.00185
7754.9296   0.99747
7754.9859   0.99818
7755.0421   1.00409
7755.0984   0.99811
7755.1547   1.00272
7755.2109   1.00203
7755.2672   1.00035
7755.3234   1.00166
7755.3797   1.00278
7755.4360   0.99959
7755.4922   1.00020
7755.5485   0.99621
7755.6047   1.00113
7755.6610   0.99624
7755.7173   1.00095
7755.7735   1.00417
7755.8298   1.00338
7755.8861   0.99839
7755.9423   1.00340
7755.9986   1.00342
7756.0549   0.99993
7756.1111   1.00144
7756.1674   1.00425
7756.2237   0.99496
7756.2799   1.00228
7756.3362   1.00399
7756.3925   1.00070
7756.4487   1.00361
7756.5050   1.00392
7756.5613   1.00443
7756.6175   0.99974
7756.6738   1.00725
7756.7301   1.00197
7756.7863   1.00438
7756.8426   1.00589
7756.8989   0.99890
7756.9552   1.00581
7757.0114   1.00152
7757.0677   0.99953
7757.1240   0.99874
7757.1803   1.00135
7757.2365   1.00326
7757.2928   0.99797
7757.3491   0.99958
7757.4053   1.00139
7757.4616   1.00400
7757.5179   1.00200
7757.5742   1.00171
7757.6305   1.00032
7757.6867   1.00213
7757.7430   1.00644
7757.7993   0.99905
7757.8556   1.00156
7757.9118   0.99996
7757.9681   1.00127
7758.0244   1.00298
7758.0807   0.99869
7758.1370   1.00170
7758.1932   0.99840
7758.2495   0.99781
7758.3058   0.99782
7758.3621   1.00292
7758.4184   0.99803
7758.4747   1.00464
7758.5309   0.99764
7758.5872   1.00285
7758.6435   0.99876
7758.6998   1.00106
7758.7561   1.00167
7758.8124   0.99437
7758.8686   1.00318
7758.9249   1.00448
7758.9812   0.99809
7759.0375   0.99599
7759.0938   0.99960
7759.1501   0.99340
7759.2064   1.00091
7759.2627   1.00031
7759.3189   0.99932
7759.3752   0.99902
7759.4315   0.99702
7759.4878   0.99643
7759.5441   0.99783
7759.6004   0.99633
7759.6567   0.99844
7759.7130   0.99544
7759.7693   0.99624
7759.8256   0.99634
7759.8819   0.99105
7759.9382   1.00215
7759.9944   0.99115
7760.0507   0.99965
7760.1070   0.99595
7760.1633   0.99566
7760.2196   0.99766
7760.2759   0.99256
7760.3322   0.99456
7760.3885   0.99806
7760.4448   0.99456
7760.5011   0.99126
7760.5574   0.99356
7760.6137   0.99656
7760.6700   0.99156
7760.7263   0.99596
7760.7826   0.99556
7760.8389   0.99056
7760.8952   0.99645
7760.9515   0.99305
7761.0078   0.99285
7761.0641   0.99435
7761.1204   0.99555
7761.1767   0.99394
7761.2330   0.99714
7761.2893   0.99374
7761.3456   0.99703
7761.4019   0.99233
7761.4582   0.99543
7761.5145   1.00122
7761.5708   1.00222
7761.6271   1.00162
7761.6835   1.00251
7761.7398   0.99521
7761.7961   0.99690
7761.8524   1.00430
7761.9087   0.99989
7761.9650   0.99939
7762.0213   1.00228
7762.0776   0.99767
7762.1339   0.99757
7762.1902   0.99796
7762.2465   0.99946
7762.3028   0.99805
7762.3592   1.00014
7762.4155   0.99794
7762.4718   1.00063
7762.5281   0.99752
7762.5844   1.00161
7762.6407   0.99681
7762.6970   0.99910
7762.7533   0.99879
7762.8097   0.99678
7762.8660   0.99847
7762.9223   0.99886
7762.9786   0.99905
7763.0349   1.00385
7763.0912   0.99904
7763.1476   1.00383
7763.2039   0.99732
7763.2602   1.00331
7763.3165   0.99880
7763.3728   1.00049
7763.4291   1.00268
7763.4855   0.99827
7763.5418   1.00276
7763.5981   1.00245
7763.6544   1.00233
7763.7107   1.00162
7763.7671   1.00291
7763.8234   1.00330
7763.8797   0.99929
7763.9360   0.99468
7763.9924   0.99787
7764.0487   0.99865
7764.1050   0.99904
7764.1613   0.99663
7764.2177   0.99952
7764.2740   0.99950
7764.3303   0.99949
7764.3866   0.99658
7764.4430   1.00177
7764.4993   0.99765
7764.5556   0.99854
7764.6119   0.99873
7764.6683   1.00181
7764.7246   0.99650
7764.7809   0.99918
7764.8372   0.99687
7764.8936   1.00216
7764.9499   1.00074
7765.0062   0.99853
7765.0626   0.99801
7765.1189   1.00080
7765.1752   0.99948
7765.2316   0.99737
7765.2879   1.00125
7765.3442   0.99864
7765.4006   0.99912
7765.4569   1.00241
7765.5132   0.99889
7765.5696   1.00378
7765.6259   0.99936
7765.6822   1.00254
7765.7386   1.00563
7765.7949   1.00241
7765.8512   1.00180
7765.9076   0.99778
7765.9639   0.99906
7766.0203   1.00295
7766.0766   1.00163
7766.1329   1.00381
7766.1893   1.00280
7766.2456   1.00888
7766.3019   0.99946
7766.3583   1.00185
7766.4146   1.00243
7766.4710   1.00371
7766.5273   1.00400
7766.5837   1.01118
7766.6400   1.00106
7766.6963   1.00374
7766.7527   1.00183
7766.8090   1.00471
7766.8654   1.00439
7766.9217   0.99797
7766.9781   1.00015
7767.0344   0.99954
7767.0907   1.00212
7767.1471   1.00070
7767.2034   1.00438
7767.2598   1.00066
7767.3161   0.99995
7767.3725   1.00363
7767.4288   1.00001
7767.4852   0.99939
7767.5415   1.00107
7767.5979   0.99205
7767.6542   1.00353
7767.7106   1.00181
7767.7669   0.99990
7767.8233   1.00178
7767.8796   1.00366
7767.9360   0.99964
7767.9923   1.00432
7768.0487   1.00020
7768.1050   1.00298
7768.1614   0.99826
7768.2177   0.99634
7768.2741   0.99962
7768.3304   0.99790
7768.3868   1.00228
7768.4432   1.00127
7768.4995   1.00045
7768.5559   0.99943
7768.6122   1.00121
7768.6686   0.99729
7768.7249   0.99937
7768.7813   1.00005
7768.8377   0.99733
7768.8940   0.99981
7768.9504   1.00009
7769.0067   0.99717
7769.0631   0.99635
7769.1195   1.00113
7769.1758   0.99471
7769.2322   0.99989
7769.2885   0.99857
7769.3449   1.00035
7769.4013   0.99803
7769.4576   1.00251
7769.5140   0.99629
7769.5703   1.00047
7769.6267   0.99855
7769.6831   0.99773
7769.7394   0.99691
7769.7958   0.99469
7769.8522   0.99417
7769.9085   0.99655
7769.9649   1.00383
7770.0213   0.99561
7770.0776   1.00379
7770.1340   1.00007
7770.1904   1.00135
7770.2467   1.00063
7770.3031   1.00231
7770.3595   0.99919
7770.4158   0.99727
7770.4722   0.99545
7770.5286   0.99603
7770.5850   1.00121
7770.6413   0.99809
7770.6977   0.99257
7770.7541   0.98625
7770.8104   0.98343
7770.8668   0.98111
7770.9232   0.96949
7770.9796   0.94847
7771.0359   0.94375
7771.0923   0.92933
7771.1487   0.91861
7771.2051   0.90240
7771.2614   0.89028
7771.3178   0.87586
7771.3742   0.86474
7771.4306   0.85952
7771.4869   0.84960
7771.5433   0.84238
7771.5997   0.83656
7771.6561   0.82994
7771.7125   0.82772
7771.7688   0.82330
7771.8252   0.82158
7771.8816   0.82196
7771.9380   0.82334
7771.9944   0.81873
7772.0507   0.81901
7772.1071   0.82829
7772.1635   0.82947
7772.2199   0.83045
7772.2763   0.83583
7772.3327   0.84521
7772.3890   0.84699
7772.4454   0.85088
7772.5018   0.86896
7772.5582   0.87824
7772.6146   0.88532
7772.6710   0.89570
7772.7273   0.91008
7772.7837   0.92707
7772.8401   0.94115
7772.8965   0.95263
7772.9529   0.96111
7773.0093   0.96189
7773.0657   0.96038
7773.1221   0.96246
7773.1785   0.95884
7773.2348   0.95302
7773.2912   0.93551
7773.3476   0.92649
7773.4040   0.91677
7773.4604   0.90125
7773.5168   0.89044
7773.5732   0.88232
7773.6296   0.86980
7773.6860   0.86189
7773.7424   0.85977
7773.7988   0.85565
7773.8552   0.84164
7773.9116   0.84192
7773.9679   0.83660
7774.0243   0.83599
7774.0807   0.83747
7774.1371   0.83076
7774.1935   0.83204
7774.2499   0.83482
7774.3063   0.82311
7774.3627   0.82329
7774.4191   0.81338
7774.4755   0.81046
7774.5319   0.80485
7774.5883   0.80363
7774.6447   0.79932
7774.7011   0.79560
7774.7575   0.79649
7774.8139   0.80157
7774.8703   0.79806
7774.9267   0.81224
7774.9831   0.81613
7775.0395   0.82892
7775.0959   0.83750
7775.1523   0.84389
7775.2087   0.84947
7775.2652   0.85796
7775.3216   0.86285
7775.3780   0.86643
7775.4344   0.86762
7775.4908   0.87391
7775.5472   0.87500
7775.6036   0.87408
7775.6600   0.87807
7775.7164   0.88186
7775.7728   0.88115
7775.8292   0.88793
7775.8856   0.89722
7775.9420   0.89801
7775.9984   0.90190
7776.0549   0.91419
7776.1113   0.92077
7776.1677   0.93296
7776.2241   0.93895
7776.2805   0.95074
7776.3369   0.96003
7776.3933   0.97282
7776.4497   0.97991
7776.5062   0.98110
7776.5626   0.99049
7776.6190   0.99177
7776.6754   0.99766
7776.7318   0.99895
7776.7882   0.99964
7776.8446   0.99833
7776.9011   1.00052
7776.9575   1.00051
7777.0139   1.00450
7777.0703   0.99529
7777.1267   0.99768
7777.1832   1.00057
7777.2396   0.99706
7777.2960   1.00125
7777.3524   0.99714
7777.4088   0.99763
7777.4653   0.99602
7777.5217   0.99631
7777.5781   1.00061
7777.6345   0.99930
7777.6909   1.00149
7777.7474   1.00218
7777.8038   1.00917
7777.8602   1.00206
7777.9166   1.00535
7777.9731   1.00624
7778.0295   1.00413
7778.0859   1.00582
7778.1423   1.00261
7778.1988   0.99701
7778.2552   0.99250
7778.3116   0.99399
7778.3680   1.00098
7778.4245   0.99267
7778.4809   0.99526
7778.5373   0.99435
7778.5938   0.99524
7778.6502   0.99654
7778.7066   0.99653
7778.7630   0.99722
7778.8195   0.99631
7778.8759   1.00440
7778.9323   0.99689
7778.9888   1.00038
7779.0452   1.00087
7779.1016   1.00137
7779.1581   1.00596
7779.2145   1.00755
7779.2709   1.00354
7779.3274   0.99943
7779.3838   0.99622
7779.4402   0.99561
7779.4967   0.99601
7779.5531   0.98980
7779.6095   0.98519
7779.6660   0.97858
7779.7224   0.97367
7779.7789   0.96836
7779.8353   0.96945
7779.8917   0.96095
7779.9482   0.96384
7780.0046   0.95833
7780.0610   0.95342
7780.1175   0.95301
7780.1739   0.95800
7780.2304   0.95199
7780.2868   0.94168
7780.3432   0.95067
7780.3997   0.94486
7780.4561   0.94766
7780.5126   0.95105
7780.5690   0.94464
7780.6255   0.94853
7780.6819   0.94012
7780.7384   0.94831
7780.7948   0.94840
7780.8512   0.95029
7780.9077   0.94658
7780.9641   0.95347
7781.0206   0.95956
7781.0770   0.95885
7781.1335   0.96044
7781.1899   0.96523
7781.2464   0.96752
7781.3028   0.97481
7781.3593   0.97730
7781.4157   0.98179
7781.4722   0.98848
7781.5286   0.98487
7781.5851   0.98666
7781.6415   0.99365
7781.6980   0.99754
7781.7544   0.99173
7781.8109   1.00062
7781.8673   0.99270
7781.9238   1.00019
7781.9802   1.00008
7782.0367   0.99747
7782.0931   0.99346
7782.1496   0.99825
7782.2060   0.99844
7782.2625   0.99652
7782.3190   1.00191
7782.3754   0.99700
7782.4319   0.99339
7782.4883   0.99918
7782.5448   0.99946
7782.6012   1.00435
7782.6577   1.00184
7782.7142   0.99593
7782.7706   1.00061
7782.8271   0.99950
7782.8835   1.00649
7782.9400   0.99937
7782.9965   1.00186
7783.0529   0.99965
7783.1094   1.00273
7783.1658   0.99802
7783.2223   1.00000
7783.2788   1.00049
7783.3352   1.00218
7783.3917   1.00346
7783.4482   0.99965
7783.5046   1.00143
7783.5611   1.00112
7783.6176   1.00090
7783.6740   0.99969
7783.7305   1.00427
7783.7870   1.00006
7783.8434   1.00254
7783.8999   0.99802
7783.9564   1.00351
7784.0128   0.99909
7784.0693   1.00187
7784.1258   1.00006
7784.1822   1.00524
7784.2387   1.00622
7784.2952   1.00031
7784.3516   1.00169
7784.4081   0.99567
7784.4646   1.00455
7784.5211   1.00064
7784.5775   1.00142
7784.6340   0.99820
7784.6905   1.00058
7784.7469   1.00286
7784.8034   0.99984
7784.8599   0.99822
7784.9164   1.00110
7784.9728   0.99518
7785.0293   0.99956
7785.0858   0.99954
7785.1423   0.99782
7785.1988   1.00060
7785.2552   1.00178
7785.3117   1.00136
7785.3682   0.99984
7785.4247   0.99602
7785.4811   0.99730
7785.5376   1.00027
7785.5941   0.99995
7785.6506   0.99913
7785.7071   0.99591
7785.7635   0.99718
7785.8200   1.00176
7785.8765   0.99544
7785.9330   1.00571
7785.9895   0.99179
7786.0460   1.00057
7786.1024   1.00264
7786.1589   1.00142
7786.2154   0.99919
7786.2719   1.00027
7786.3284   1.00124
7786.3849   1.00361
7786.4413   1.00289
7786.4978   1.00566
7786.5543   0.99644
7786.6108   1.00081
7786.6673   0.99848
7786.7238   0.99395
7786.7803   1.00083
7786.8368   0.99700
7786.8932   0.99767
7786.9497   0.99764
7787.0062   0.99651
7787.0627   0.99668
7787.1192   0.99665
7787.1757   1.00152
7787.2322   1.00069
7787.2887   0.99946
7787.3452   0.99763
7787.4017   1.00060
7787.4582   0.99467
7787.5146   1.00034
7787.5711   0.99901
7787.6276   0.99078
7787.6841   0.99864
7787.7406   0.99971
7787.7971   1.00008
7787.8536   0.99424
7787.9101   0.99741
7787.9666   0.99958
7788.0231   0.99574
7788.0796   0.99521
7788.1361   0.99317
7788.1926   0.99044
7788.2491   0.98760
7788.3056   0.98316
7788.3621   0.99123
7788.4186   0.98269
7788.4751   0.98345
7788.5316   0.98082
7788.5881   0.98158
7788.6446   0.98284
7788.7011   0.98110
7788.7576   0.98006
7788.8141   0.97982
7788.8706   0.98358
7788.9271   0.98494
7788.9836   0.97940
7789.0401   0.98536
7789.0966   0.98382
7789.1531   0.98918
7789.2096   0.98174
7789.2662   0.98280
7789.3227   0.98515
7789.3792   0.98551
7789.4357   0.98467
7789.4922   0.98632
7789.5487   0.98848
7789.6052   0.98613
7789.6617   0.98329
7789.7182   0.98964
7789.7747   0.99080
7789.8312   0.98385
7789.8877   0.99681
7789.9443   0.98646
7790.0008   0.99621
7790.0573   0.99377
7790.1138   0.99812
7790.1703   0.99447
7790.2268   0.99612
7790.2833   0.99977
7790.3398   0.99553
7790.3964   0.99778
7790.4529   0.99853
7790.5094   1.00128
7790.5659   0.99703
7790.6224   0.99708
7790.6789   1.00163
7790.7355   0.99728
7790.7920   0.99473
7790.8485   0.99708
7790.9050   1.00253
7790.9615   0.99598
7791.0180   0.99743
7791.0746   0.99748
7791.1311   1.00413
7791.1876   1.00237
7791.2441   0.99782
7791.3006   1.00397
7791.3572   1.00942
7791.4137   1.00287
7791.4702   1.00922
7791.5267   1.00126
7791.5833   1.00561
7791.6398   1.00396
7791.6963   0.99731
7791.7528   1.00406
7791.8094   1.00790
7791.8659   0.99605
7791.9224   1.00400
7791.9789   1.00585
7792.0355   1.00399
7792.0920   1.00244
7792.1485   1.00349
7792.2050   1.00054
7792.2616   1.00529
7792.3181   1.00113
7792.3746   1.00128
7792.4312   1.00313
7792.4877   1.00418
7792.5442   1.00533
7792.6007   1.00137
7792.6573   1.00272
7792.7138   1.00247
7792.7703   1.00222
7792.8269   1.00377
7792.8834   1.00582
7792.9399   1.00036
7792.9965   1.00021
7793.0530   0.99786
7793.1095   0.99821
7793.1661   1.00206
7793.2226   0.99861
7793.2791   1.00266
7793.3357   0.99951
7793.3922   1.00286
7793.4488   0.99871
7793.5053   1.00136
7793.5618   1.00641
7793.6184   1.00466
7793.6749   0.99881
7793.7314   0.99986
7793.7880   1.00412
7793.8445   0.99907
7793.9011   0.99822
7793.9576   0.99947
7794.0141   1.00063
7794.0707   0.99928
7794.1272   1.00453
7794.1838   0.99829
7794.2403   0.99894
7794.2968   0.99709
7794.3534   1.00105
7794.4099   0.99650
7794.4665   1.00246
7794.5230   0.99301
7794.5796   0.99987
7794.6361   1.00563
7794.6927   0.99808
7794.7492   1.00014
7794.8058   1.00000
7794.8623   0.99846
7794.9188   1.00112
7794.9754   0.99717
7795.0319   1.00703
7795.0885   0.99569
7795.1450   1.00055
7795.2016   0.99851
7795.2581   0.99998
7795.3147   0.99524
7795.3712   0.99790
7795.4278   1.00176
7795.4843   1.00062
7795.5409   0.99449
7795.5974   0.99405
7795.6540   0.99872
7795.7106   1.00218
7795.7671   0.99765
7795.8237   0.99601
7795.8802   1.00018
7795.9368   0.99545
7795.9933   1.00372
7796.0499   0.99319
7796.1064   0.99615
7796.1630   0.99932
7796.2195   0.99550
7796.2761   0.99797
7796.3327   0.99524
7796.3892   0.99321
7796.4458   0.99048
7796.5023   0.99616
7796.5589   0.99993
7796.6155   0.98211
7796.6720   0.98898
7796.7286   0.98156
7796.7851   0.97344
7796.8417   0.97841
7796.8983   0.96789
7796.9548   0.97217
7797.0114   0.97175
7797.0679   0.97013
7797.1245   0.97021
7797.1811   0.96389
7797.2376   0.96798
7797.2942   0.96156
7797.3508   0.95995
7797.4073   0.95633
7797.4639   0.95942
7797.5205   0.95950
7797.5770   0.96119
7797.6336   0.95828
7797.6902   0.95767
7797.7467   0.95876
7797.8033   0.96205
7797.8599   0.96014
7797.9164   0.96544
7797.9730   0.96333
7798.0296   0.96132
7798.0861   0.96452
7798.1427   0.96842
7798.1993   0.96851
7798.2559   0.97841
7798.3124   0.97461
7798.3690   0.98131
7798.4256   0.98001
7798.4822   0.97841
7798.5387   0.98872
7798.5953   0.98262
7798.6519   0.98922
7798.7084   0.99443
7798.7650   0.99054
7798.8216   0.99524
7798.8782   0.98345
7798.9347   0.99086
7798.9913   0.98337
7799.0479   0.99229
7799.1045   0.98830
7799.1611   0.98311
7799.2176   0.98133
7799.2742   0.98304
7799.3308   0.98066
7799.3874   0.97388
7799.4440   0.97920
7799.5005   0.97762
7799.5571   0.97944
7799.6137   0.97586
7799.6703   0.97469
7799.7269   0.97821
7799.7834   0.97454
7799.8400   0.97746
7799.8966   0.98159
7799.9532   0.97822
7800.0098   0.97505
7800.0664   0.98098
7800.1229   0.97502
7800.1795   0.97645
7800.2361   0.97849
7800.2927   0.97552
7800.3493   0.97116
7800.4059   0.97650
7800.4625   0.97854
7800.5191   0.97958
7800.5756   0.98233
7800.6322   0.98067
7800.6888   0.97771
7800.7454   0.98116
7800.8020   0.98311
7800.8586   0.97636
7800.9152   0.97871
7800.9718   0.98766
7801.0284   0.99211
7801.0850   0.98437
7801.1415   0.99322
7801.1981   0.98998
7801.2547   0.99274
7801.3113   0.99710
7801.3679   1.00116
7801.4245   0.99302
7801.4811   0.98979
7801.5377   0.99606
7801.5943   0.99582
7801.6509   0.98899
7801.7075   1.00146
7801.7641   0.99683
7801.8207   0.99020
7801.8773   0.99978
7801.9339   0.98855
7801.9905   0.99343
7802.0471   0.99161
7802.1037   1.00179
7802.1603   0.99347
7802.2169   1.00795
7802.2735   0.99314
7802.3301   0.99063
7802.3867   0.99521
7802.4433   1.00410
7802.4999   0.99879
7802.5565   0.99759
7802.6131   0.99958
7802.6697   0.99747
7802.7263   0.99517
7802.7829   0.99467
7802.8395   0.99897
7802.8961   1.00777
7802.9527   0.99808
7803.0093   1.00118
7803.0659   0.98969
7803.1225   1.00410
7803.1791   0.99471
7803.2358   1.01032
7803.2924   1.00033
7803.3490   0.99925
7803.4056   0.99726
7803.4622   1.00638
7803.5188   1.00180
% ---------- rrlyn1_53505400.txt ---------- (following 1000 lines)
5349.2347   0.98430
5349.2865   0.98665
5349.3382   0.95830
5349.3900   0.95586
5349.4418   0.95911
5349.4935   0.94667
5349.5453   0.94062
5349.5971   0.93868
5349.6489   0.93544
5349.7006   0.94530
5349.7524   0.94396
5349.8042   0.94153
5349.8559   0.93419
5349.9077   0.92576
5349.9595   0.92112
5350.0113   0.91499
5350.0630   0.90966
5350.1148   0.90283
5350.1666   0.89470
5350.2184   0.89318
5350.2701   0.89555
5350.3219   0.91143
5350.3737   0.92060
5350.4255   0.93128
5350.4773   0.94116
5350.5290   0.97154
5350.5808   0.97872
5350.6326   0.98780
5350.6844   0.99518
5350.7362   1.00007
5350.7879   1.00115
5350.8397   0.99754
5350.8915   0.99982
5350.9433   0.99681
5350.9951   0.99760
5351.0469   0.99939
5351.0986   0.99999
5351.1504   0.99948
5351.2022   1.00287
5351.2540   1.00257
5351.3058   1.00286
5351.3576   1.00326
5351.4094   1.00266
5351.4611   1.00286
5351.5129   1.00366
5351.5647   1.00146
5351.6165   1.00056
5351.6683   0.99897
5351.7201   0.99917
5351.7719   0.99798
5351.8237   0.99498
5351.8755   0.98849
5351.9273   0.98570
5351.9791   0.98421
5352.0309   0.98492
5352.0826   0.98403
5352.1344   0.98384
5352.1862   0.99096
5352.2380   0.99467
5352.2898   0.99609
5352.3416   0.99870
5352.3934   1.00042
5352.4452   0.99954
5352.4970   1.00166
5352.5488   0.99988
5352.6006   1.00120
5352.6524   0.99833
5352.7042   0.99585
5352.7560   0.99407
5352.8078   0.98940
5352.8596   0.98593
5352.9114   0.98345
5352.9632   0.98078
5353.0150   0.97531
5353.0668   0.96894
5353.1186   0.95787
5353.1704   0.94110
5353.2223   0.91104
5353.2741   0.88387
5353.3259   0.84920
5353.3777   0.82444
5353.4295   0.81118
5353.4813   0.81771
5353.5331   0.83485
5353.5849   0.86669
5353.6367   0.90303
5353.6885   0.93717
5353.7403   0.96381
5353.7921   0.98306
5353.8440   0.99190
5353.8958   0.99744
5353.9476   1.00249
5353.9994   1.00313
5354.0512   1.00218
5354.1030   1.00273
5354.1548   1.00368
5354.2066   1.00582
5354.2585   1.00318
5354.3103   1.00393
5354.3621   1.00428
5354.4139   1.00213
5354.4657   1.00338
5354.5175   1.00344
5354.5694   1.00159
5354.6212   0.99855
5354.6730   1.00091
5354.7248   0.99976
5354.7766   0.99742
5354.8285   0.99818
5354.8803   0.99994
5354.9321   1.00000
5354.9839   1.00256
5355.0358   0.99962
5355.0876   1.00068
5355.1394   1.00195
5355.1912   0.99941
5355.2431   0.99868
5355.2949   0.99484
5355.3467   0.99861
5355.3985   0.99388
5355.4504   0.99494
5355.5022   0.99461
5355.5540   0.99518
5355.6058   0.99595
5355.6577   0.99612
5355.7095   0.99839
5355.7613   0.99906
5355.8132   0.99864
5355.8650   0.99861
5355.9168   1.00118
5355.9687   1.00066
5356.0205   1.00153
5356.0723   1.00121
5356.1242   1.00049
5356.1760   1.00026
5356.2278   1.00184
5356.2797   1.00002
5356.3315   1.00120
5356.3833   1.00188
5356.4352   1.00196
5356.4870   1.00064
5356.5388   1.00082
5356.5907   1.00231
5356.6425   0.99849
5356.6944   0.99787
5356.7462   0.99656
5356.7980   0.99084
5356.8499   0.98743
5356.9017   0.98531
5356.9536   0.98230
5357.0054   0.98389
5357.0572   0.98338
5357.1091   0.98886
5357.1609   0.99225
5357.2128   0.99494
5357.2646   0.99853
5357.3165   0.99862
5357.3683   1.00231
5357.4202   1.00011
5357.4720   0.99970
5357.5238   1.00169
5357.5757   1.00098
5357.6275   1.00168
5357.6794   1.00247
5357.7312   1.00007
5357.7831   1.00086
5357.8349   1.00016
5357.8868   0.99926
5357.9386   0.99785
5357.9905   0.99935
5358.0423   0.99985
5358.0942   1.00065
5358.1461   1.00105
5358.1979   1.00305
5358.2498   1.00294
5358.3016   1.00225
5358.3535   1.00215
5358.4053   1.00195
5358.4572   1.00025
5358.5090   0.99845
5358.5609   0.99495
5358.6128   0.99726
5358.6646   0.99416
5358.7165   0.99537
5358.7683   0.99087
5358.8202   0.99217
5358.8720   0.99288
5358.9239   0.99019
5358.9758   0.99249
5359.0276   0.99110
5359.0795   0.99111
5359.1314   0.99191
5359.1832   0.99092
5359.2351   0.98843
5359.2869   0.99054
5359.3388   0.99125
5359.3907   0.99046
5359.4425   0.99207
5359.4944   0.99548
5359.5463   0.99589
5359.5981   0.99610
5359.6500   0.99411
5359.7019   0.99652
5359.7537   1.00103
5359.8056   0.99894
5359.8575   0.99986
5359.9094   1.00077
5359.9612   0.99978
5360.0131   1.00210
5360.0650   0.99991
5360.1168   0.99922
5360.1687   1.00004
5360.2206   0.99985
5360.2725   1.00097
5360.3243   0.99808
5360.3762   0.99680
5360.4281   0.99832
5360.4800   0.99953
5360.5318   0.99865
5360.5837   0.99876
5360.6356   0.99888
5360.6875   1.00100
5360.7393   1.00222
5360.7912   1.00323
5360.8431   1.00295
5360.8950   1.00197
5360.9469   1.00069
5360.9987   1.00001
5361.0506   1.00053
5361.1025   0.99755
5361.1544   0.99277
5361.2063   0.99099
5361.2582   0.98261
5361.3100   0.97183
5361.3619   0.96715
5361.4138   0.95327
5361.4657   0.94729
5361.5176   0.94351
5361.5695   0.94013
5361.6213   0.94975
5361.6732   0.95207
5361.7251   0.97200
5361.7770   0.97522
5361.8289   0.99334
5361.8808   0.99296
5361.9327   1.00038
5361.9846   1.00321
5362.0365   1.00273
5362.0884   1.00405
5362.1402   1.00128
5362.1921   1.00360
5362.2440   1.00322
5362.2959   1.00044
5362.3478   0.99517
5362.3997   0.98299
5362.4516   0.96032
5362.5035   0.92554
5362.5554   0.87836
5362.6073   0.81999
5362.6592   0.75071
5362.7111   0.67694
5362.7630   0.60876
5362.8149   0.56079
5362.8668   0.54381
5362.9187   0.56693
5362.9706   0.62846
5363.0225   0.70508
5363.0744   0.78871
5363.1263   0.86573
5363.1782   0.92526
5363.2301   0.96598
5363.2820   0.98691
5363.3339   0.99713
5363.3858   1.00136
5363.4377   1.00368
5363.4896   1.00401
5363.5415   1.00343
5363.5934   1.00396
5363.6453   1.00299
5363.6972   1.00441
5363.7491   1.00164
5363.8010   1.00136
5363.8530   1.00249
5363.9049   1.00231
5363.9568   1.00244
5364.0087   1.00216
5364.0606   0.99969
5364.1125   1.00191
5364.1644   1.00184
5364.2163   1.00026
5364.2682   0.99909
5364.3201   0.99931
5364.3721   0.99764
5364.4240   0.99076
5364.4759   0.97509
5364.5278   0.95231
5364.5797   0.93014
5364.6316   0.89456
5364.6836   0.84479
5364.7355   0.79111
5364.7874   0.74403
5364.8393   0.71706
5364.8912   0.70898
5364.9431   0.72561
5364.9951   0.76633
5365.0470   0.81975
5365.0989   0.87448
5365.1508   0.91060
5365.2027   0.91942
5365.2547   0.91525
5365.3066   0.90487
5365.3585   0.89539
5365.4104   0.89292
5365.4624   0.89784
5365.5143   0.91376
5365.5662   0.93528
5365.6181   0.96501
5365.6701   0.98363
5365.7220   0.99615
5365.7739   1.00037
5365.8258   1.00249
5365.8778   1.00152
5365.9297   0.99934
5365.9816   0.99816
5366.0336   0.99618
5366.0855   0.99600
5366.1374   0.99262
5366.1893   0.99244
5366.2413   0.99176
5366.2932   0.99228
5366.3451   0.99520
5366.3971   0.99702
5366.4490   1.00014
5366.5009   0.99816
5366.5529   0.99938
5366.6048   1.00219
5366.6567   1.00041
5366.7087   1.00003
5366.7606   1.00055
5366.8126   1.00057
5366.8645   0.99898
5366.9164   0.99780
5366.9684   0.99732
5367.0203   0.98453
5367.0722   0.96915
5367.1242   0.94587
5367.1761   0.91498
5367.2281   0.87180
5367.2800   0.81831
5367.3320   0.76473
5367.3839   0.71184
5367.4358   0.68226
5367.4878   0.67557
5367.5397   0.69928
5367.5917   0.74660
5367.6436   0.81161
5367.6956   0.87332
5367.7475   0.92834
5367.7995   0.96065
5367.8514   0.98166
5367.9033   0.99097
5367.9553   0.99469
5368.0072   0.99490
5368.0592   0.99591
5368.1111   0.99302
5368.1631   0.99143
5368.2150   0.99654
5368.2670   0.99475
5368.3189   0.99326
5368.3709   0.99237
5368.4228   0.99378
5368.4748   0.99529
5368.5268   0.99700
5368.5787   0.99581
5368.6307   0.99892
5368.6826   0.99893
5368.7346   1.00124
5368.7865   1.00245
5368.8385   1.00185
5368.8904   0.99846
5368.9424   0.99687
5368.9944   0.99668
5369.0463   0.99468
5369.0983   0.99149
5369.1502   0.98479
5369.2022   0.97880
5369.2542   0.97111
5369.3061   0.96461
5369.3581   0.95882
5369.4100   0.95492
5369.4620   0.94803
5369.5140   0.94313
5369.5659   0.92594
5369.6179   0.90474
5369.6699   0.87594
5369.7218   0.83665
5369.7738   0.78465
5369.8258   0.73075
5369.8777   0.68276
5369.9297   0.64856
5369.9817   0.64096
5370.0336   0.66086
5370.0856   0.70946
5370.1376   0.77367
5370.1895   0.83697
5370.2415   0.89137
5370.2935   0.93067
5370.3454   0.95317
5370.3974   0.96817
5370.4494   0.97947
5370.5014   0.98657
5370.5533   0.99367
5370.6053   0.99757
5370.6573   0.99907
5370.7093   1.00297
5370.7612   1.00196
5370.8132   1.00266
5370.8652   1.00616
5370.9172   1.00066
5370.9691   0.99626
5371.0211   0.98355
5371.0731   0.96025
5371.1251   0.92065
5371.1771   0.86814
5371.2290   0.80144
5371.2810   0.72563
5371.3330   0.64733
5371.3850   0.57523
5371.4370   0.52522
5371.4889   0.51222
5371.5409   0.53841
5371.5929   0.59830
5371.6449   0.68220
5371.6969   0.76529
5371.7489   0.84149
5371.8008   0.89848
5371.8528   0.94037
5371.9048   0.96237
5371.9568   0.97366
5372.0088   0.98165
5372.0608   0.98354
5372.1128   0.98463
5372.1648   0.99223
5372.2167   0.99502
5372.2687   0.99911
5372.3207   0.99700
5372.3727   0.99949
5372.4247   0.99788
5372.4767   0.99897
5372.5287   0.99626
5372.5807   0.99665
5372.6327   0.99614
5372.6847   0.99903
5372.7367   0.99882
5372.7887   0.99980
5372.8407   1.00079
5372.8926   1.00398
5372.9446   1.00267
5372.9966   1.00416
5373.0486   1.00444
5373.1006   1.00413
5373.1526   1.00562
5373.2046   1.00350
5373.2566   1.00549
5373.3086   1.00198
5373.3606   0.99906
5373.4126   0.99565
5373.4646   0.98213
5373.5166   0.96692
5373.5686   0.94670
5373.6206   0.93219
5373.6726   0.92257
5373.7246   0.91795
5373.7767   0.92314
5373.8287   0.93052
5373.8807   0.95340
5373.9327   0.97339
5373.9847   0.98957
5374.0367   0.99555
5374.0887   0.99833
5374.1407   0.99991
5374.1927   1.00189
5374.2447   0.99888
5374.2967   1.00066
5374.3487   0.99984
5374.4007   1.00082
5374.4528   0.99980
5374.5048   1.00188
5374.5568   1.00276
5374.6088   1.00114
5374.6608   1.00192
5374.7128   1.00560
5374.7648   1.00387
5374.8168   1.00575
5374.8689   1.00283
5374.9209   1.00531
5374.9729   1.00369
5375.0249   1.00276
5375.0769   1.00254
5375.1289   1.00362
5375.1810   1.00339
5375.2330   0.99907
5375.2850   1.00275
5375.3370   0.99932
5375.3890   0.99980
5375.4411   0.99907
5375.4931   0.99585
5375.5451   0.99532
5375.5971   0.99420
5375.6491   0.98687
5375.7012   0.98524
5375.7532   0.98062
5375.8052   0.97879
5375.8572   0.97586
5375.9093   0.97694
5375.9613   0.98161
5376.0133   0.98148
5376.0653   0.98785
5376.1174   0.99002
5376.1694   0.99400
5376.2214   0.99377
5376.2735   0.99514
5376.3255   0.99611
5376.3775   0.99608
5376.4295   1.00025
5376.4816   1.00032
5376.5336   1.00289
5376.5856   0.99996
5376.6377   0.99753
5376.6897   0.99590
5376.7417   0.99516
5376.7938   0.99173
5376.8458   0.98910
5376.8978   0.98197
5376.9499   0.98114
5377.0019   0.97830
5377.0539   0.97837
5377.1060   0.97894
5377.1580   0.98490
5377.2101   0.98437
5377.2621   0.99024
5377.3141   0.99080
5377.3662   0.99207
5377.4182   0.98523
5377.4702   0.97910
5377.5223   0.97696
5377.5743   0.97073
5377.6264   0.96689
5377.6784   0.96455
5377.7305   0.96802
5377.7825   0.97208
5377.8345   0.97834
5377.8866   0.98131
5377.9386   0.98727
5377.9907   0.98913
5378.0427   0.99069
5378.0948   0.98885
5378.1468   0.99021
5378.1989   0.99048
5378.2509   0.99204
5378.3030   0.99240
5378.3550   0.99056
5378.4071   0.99412
5378.4591   0.99548
5378.5112   0.99744
5378.5632   1.00080
5378.6153   1.00115
5378.6673   1.00341
5378.7194   1.00277
5378.7714   1.00423
5378.8235   1.00039
5378.8755   1.00304
5378.9276   1.00250
5378.9796   1.00026
5379.0317   0.99942
5379.0837   0.99887
5379.1358   0.99853
5379.1879   0.99458
5379.2399   0.99294
5379.2920   0.99189
5379.3440   0.98255
5379.3961   0.97221
5379.4481   0.96176
5379.5002   0.95731
5379.5523   0.94957
5379.6043   0.94902
5379.6564   0.94867
5379.7084   0.96133
5379.7605   0.97528
5379.8126   0.98493
5379.8646   0.99529
5379.9167   0.99894
5379.9688   0.99999
5380.0208   0.99524
5380.0729   0.99149
5380.1250   0.98404
5380.1770   0.97239
5380.2291   0.96955
5380.2812   0.95970
5380.3332   0.96105
5380.3853   0.95659
5380.4374   0.96204
5380.4894   0.96809
5380.5415   0.97834
5380.5936   0.98339
5380.6456   0.97944
5380.6977   0.97029
5380.7498   0.96243
5380.8019   0.93218
5380.8539   0.90573
5380.9060   0.87718
5380.9581   0.86462
5381.0102   0.85487
5381.0622   0.85732
5381.1143   0.86606
5381.1664   0.89551
5381.2185   0.92715
5381.2705   0.95530
5381.3226   0.97854
5381.3747   0.98899
5381.4268   0.99313
5381.4788   0.99967
5381.5309   0.99802
5381.5830   0.99876
5381.6351   0.99440
5381.6872   0.99415
5381.7392   0.98879
5381.7913   0.98683
5381.8434   0.98477
5381.8955   0.98331
5381.9476   0.98186
5381.9997   0.98360
5382.0517   0.97994
5382.1038   0.97948
5382.1559   0.97572
5382.2080   0.97596
5382.2601   0.97120
5382.3122   0.97044
5382.3643   0.96978
5382.4164   0.97352
5382.4684   0.97935
5382.5205   0.98529
5382.5726   0.98733
5382.6247   0.99177
5382.6768   0.99841
5382.7289   0.99934
5382.7810   0.99598
5382.8331   0.99562
5382.8852   0.98715
5382.9373   0.97569
5382.9894   0.94763
5383.0414   0.91606
5383.0935   0.87150
5383.1456   0.81923
5383.1977   0.76217
5383.2498   0.69360
5383.3019   0.64163
5383.3540   0.60857
5383.4061   0.61340
5383.4582   0.64644
5383.5103   0.70847
5383.5624   0.78940
5383.6145   0.86273
5383.6666   0.91527
5383.7187   0.95900
5383.7708   0.98583
5383.8229   0.99306
5383.8750   0.99939
5383.9271   0.99972
5383.9792   0.99815
5384.0313   1.00098
5384.0834   1.00091
5384.1355   1.00064
5384.1876   0.99857
5384.2397   1.00210
5384.2919   0.99973
5384.3440   1.00236
5384.3961   1.00189
5384.4482   1.00122
5384.5003   1.00404
5384.5524   1.00287
5384.6045   1.00430
5384.6566   1.00292
5384.7087   1.00055
5384.7608   1.00208
5384.8129   0.99740
5384.8651   1.00043
5384.9172   0.99616
5384.9693   1.00058
5385.0214   1.00101
5385.0735   1.00053
5385.1256   1.00266
5385.1777   1.00318
5385.2298   1.00580
5385.2820   1.00353
5385.3341   1.00205
5385.3862   1.00157
5385.4383   1.00160
5385.4904   0.99872
5385.5425   1.00044
5385.5947   0.99826
5385.6468   0.99559
5385.6989   0.99501
5385.7510   0.99323
5385.8031   0.99235
5385.8553   0.99037
5385.9074   0.98869
5385.9595   0.98711
5386.0116   0.99143
5386.0638   0.98995
5386.1159   0.98917
5386.1680   0.98619
5386.2201   0.98711
5386.2723   0.98053
5386.3244   0.98435
5386.3765   0.98067
5386.4286   0.98409
5386.4808   0.98520
5386.5329   0.98792
5386.5850   0.99144
5386.6371   0.99106
5386.6893   0.98768
5386.7414   0.98209
5386.7935   0.97611
5386.8457   0.97183
5386.8978   0.95944
5386.9499   0.95246
5387.0021   0.94877
5387.0542   0.94619
5387.1063   0.94980
5387.1585   0.95492
5387.2106   0.96563
5387.2627   0.98155
5387.3149   0.99276
5387.3670   0.98848
5387.4191   0.98939
5387.4713   0.98711
5387.5234   0.99152
5387.5756   0.99133
5387.6277   0.99264
5387.6798   0.99756
5387.7320   0.99947
5387.7841   1.00278
5387.8362   0.99700
5387.8884   1.00021
5387.9405   0.99832
5387.9927   0.99793
5388.0448   0.99964
5388.0970   0.99765
5388.1491   0.99876
5388.2012   0.99888
5388.2534   0.99779
5388.3055   0.99740
5388.3577   0.99951
5388.4098   0.99762
5388.4620   0.99983
5388.5141   1.00374
5388.5663   0.99954
5388.6184   1.00235
5388.6706   1.00266
5388.7227   1.00157
5388.7749   1.00378
5388.8270   1.00199
5388.8792   1.00150
5388.9313   1.00190
5388.9835   1.00201
5389.0356   1.00272
5389.0878   0.98993
5389.1399   0.98483
5389.1921   0.97374
5389.2442   0.95615
5389.2964   0.92345
5389.3485   0.89256
5389.4007   0.86277
5389.4529   0.84767
5389.5050   0.84368
5389.5572   0.85178
5389.6093   0.87329
5389.6615   0.90749
5389.7136   0.94630
5389.7658   0.96860
5389.8180   0.98131
5389.8701   0.98991
5389.9223   0.99022
5389.9744   0.99472
5390.0266   0.99643
5390.0788   0.99433
5390.1309   0.99663
5390.1831   0.99674
5390.2353   0.99184
5390.2874   0.98764
5390.3396   0.98095
5390.3917   0.97095
5390.4439   0.96505
5390.4961   0.95836
5390.5482   0.95526
5390.6004   0.96166
5390.6526   0.96266
5390.7047   0.96966
5390.7569   0.98076
5390.8091   0.99157
5390.8613   0.99797
5390.9134   1.00067
5390.9656   1.00447
5391.0178   1.00037
5391.0699   0.99757
5391.1221   0.98987
5391.1743   0.98497
5391.2265   0.96587
5391.2786   0.94557
5391.3308   0.91967
5391.3830   0.90487
5391.4352   0.89397
5391.4873   0.88987
5391.5395   0.89377
5391.5917   0.90967
5391.6439   0.93507
5391.6960   0.96217
5391.7482   0.97656
5391.8004   0.98396
5391.8526   0.99376
5391.9048   0.99906
5391.9569   0.99856
5392.0091   0.99736
5392.0613   0.99765
5392.1135   0.99235
5392.1657   0.99215
5392.2178   0.98755
5392.2700   0.98934
5392.3222   0.98694
5392.3744   0.98804
5392.4266   0.98764
5392.4788   0.99183
5392.5310   0.99403
5392.5831   0.99792
5392.6353   0.99992
5392.6875   1.00232
5392.7397   0.99361
5392.7919   0.98101
5392.8441   0.96560
5392.8963   0.94190
5392.9485   0.91250
5393.0006   0.86079
5393.0528   0.81349
5393.1050   0.77398
5393.1572   0.75108
5393.2094   0.73897
5393.2616   0.75477
5393.3138   0.78586
5393.3660   0.83756
5393.4182   0.88195
5393.4704   0.92134
5393.5226   0.94274
5393.5748   0.96373
5393.6270   0.97653
5393.6792   0.98252
5393.7314   0.98671
5393.7836   0.99181
5393.8358   0.99560
5393.8880   0.99369
5393.9402   0.99249
5393.9924   0.99728
5394.0446   0.99907
5394.0968   1.00457
5394.1490   1.00216
5394.2012   1.00565
5394.2534   1.00154
5394.3056   1.00184
5394.3578   1.00003
5394.4100   1.00182
5394.4622   1.00001
5394.5144   0.99820
5394.5666   0.99790
5394.6188   0.99999
5394.6710   0.99798
5394.7232   1.00027
5394.7754   0.99896
5394.8276   1.00396
5394.8798   1.00085
5394.9320   1.00534
5394.9843   1.00213
5395.0365   0.99842
5395.0887   0.99761
5395.1409   0.99410
5395.1931   0.99339
5395.2453   0.98778
5395.2975   0.99147
5395.3497   0.99387
5395.4019   0.99176
5395.4542   0.99595
5395.5064   0.99384
5395.5586   0.99103
5395.6108   0.98962
5395.6630   0.98111
5395.7152   0.97270
5395.7675   0.96429
5395.8197   0.96068
5395.8719   0.96277
5395.9241   0.96376
5395.9763   0.96925
5396.0286   0.97344
5396.0808   0.98213
5396.1330   0.98731
5396.1852   0.98750
5396.2374   0.98839
5396.2897   0.98238
5396.3419   0.99077
5396.3941   0.98176
5396.4463   0.98185
5396.4986   0.98714
5396.5508   0.98403
5396.6030   0.98702
5396.6552   0.98010
5396.7075   0.96929
5396.7597   0.94838
5396.8119   0.91927
5396.8641   0.87566
5396.9164   0.82525
5396.9686   0.75414
5397.0208   0.69072
5397.0731   0.63451
5397.1253   0.60740
5397.1775   0.61289
5397.2297   0.66018
5397.2820   0.72616
5397.3342   0.80965
5397.3864   0.87894
5397.4387   0.92853
5397.4909   0.96632
5397.5431   0.98140
5397.5954   0.99319
5397.6476   0.98768
5397.6998   0.99257
5397.7521   0.98865
5397.8043   0.99064
5397.8566   0.99033
5397.9088   0.98772
5397.9610   0.98351
5398.0133   0.97459
5398.0655   0.95938
5398.1178   0.93447
5398.1700   0.90785
5398.2222   0.89644
5398.2745   0.88603
5398.3267   0.88962
5398.3790   0.89620
5398.4312   0.92079
5398.4834   0.95168
5398.5357   0.97816
5398.5879   0.99035
5398.6402   1.00444
5398.6924   1.00442
5398.7447   1.00141
5398.7969   1.00320
5398.8492   1.00488
5398.9014   1.00297
5398.9537   1.00176
5399.0059   1.00075
5399.0582   1.00303
5399.1104   1.00072
5399.1627   0.99681
5399.2149   0.99619
5399.2672   0.99328
5399.3194   0.98577
5399.3717   0.98335
5399.4239   0.98014
5399.4762   0.97672
5399.5284   0.97731
5399.5807   0.98330
5399.6329   0.97639
5399.6852   0.98867
5399.7374   0.99246
5399.7897   1.00064
5399.8420   0.99713
5399.8942   0.99932
5399.9465   1.00560
5399.9987   1.00019
5400.0510   1.00318
5400.1032   0.98456
5400.1555   0.97575
5400.2078   0.96044
5400.2600   0.93622
5400.3123   0.89301
5400.3645   0.84810
5400.4168   0.80988
5400.4691   0.78927
5400.5213   0.78075
5400.5736   0.78964
5400.6259   0.83213
5400.6781   0.87821
5400.7304   0.92940
5400.7827   0.96499
5400.8349   0.98457
5400.8872   0.99726
5400.9395   0.99835
5400.9917   0.99693
5401.0440   1.00342
5401.0963   0.99301
5401.1485   0.99579
5401.2008   0.98888
% ---------- rrlyn1_61306180.txt ---------- (following 1000 lines)
6129.1268   0.98061
6129.1789   0.97592
6129.2309   0.98114
6129.2830   0.96145
6129.3351   0.98237
6129.3872   0.98288
6129.4392   0.97540
6129.4913   0.97241
6129.5434   0.97713
6129.5955   0.97464
6129.6475   0.97336
6129.6996   0.97517
6129.7517   0.97699
6129.8038   0.97670
6129.8558   0.98041
6129.9079   0.97563
6129.9600   0.98175
6130.0121   0.97876
6130.0641   0.98258
6130.1162   0.97869
6130.1683   0.97961
6130.2204   0.97832
6130.2725   0.98364
6130.3245   0.98655
6130.3766   0.99367
6130.4287   0.99978
6130.4808   1.00070
6130.5329   1.00361
6130.5850   1.00563
6130.6370   1.00514
6130.6891   1.00026
6130.7412   1.00068
6130.7933   1.00219
6130.8454   0.99921
6130.8975   0.99472
6130.9496   0.99644
6131.0016   0.99646
6131.0537   0.99257
6131.1058   0.99429
6131.1579   0.99340
6131.2100   0.99192
6131.2621   0.99154
6131.3142   0.99095
6131.3663   0.98947
6131.4184   0.98499
6131.4704   0.98130
6131.5225   0.98392
6131.5746   0.98024
6131.6267   0.97645
6131.6788   0.97737
6131.7309   0.97719
6131.7830   0.97570
6131.8351   0.97642
6131.8872   0.97854
6131.9393   0.97875
6131.9914   0.98357
6132.0435   0.98609
6132.0956   0.99150
6132.1477   0.99312
6132.1998   0.99474
6132.2519   0.99865
6132.3040   1.00017
6132.3561   1.00179
6132.4082   0.99841
6132.4603   1.00163
6132.5123   0.99644
6132.5644   0.99716
6132.6166   0.99778
6132.6687   0.99820
6132.7208   0.99861
6132.7729   0.99983
6132.8250   0.99765
6132.8771   0.99877
6132.9292   1.00008
6132.9813   0.99840
6133.0334   1.00092
6133.0855   1.00104
6133.1376   1.00006
6133.1897   1.00127
6133.2418   1.00269
6133.2939   1.00091
6133.3460   1.00143
6133.3981   0.99875
6133.4502   0.99987
6133.5023   0.99998
6133.5544   0.99980
6133.6065   0.99872
6133.6587   0.99904
6133.7108   0.99736
6133.7629   0.99878
6133.8150   0.99940
6133.8671   0.99672
6133.9192   0.99783
6133.9713   0.99745
6134.0234   0.99967
6134.0755   1.00079
6134.1277   0.99971
6134.1798   0.99773
6134.2319   1.00045
6134.2840   1.00227
6134.3361   1.00129
6134.3882   1.00191
6134.4403   0.99963
6134.4925   1.00225
6134.5446   0.99917
6134.5967   1.00099
6134.6488   0.99910
6134.7009   0.99922
6134.7530   1.00174
6134.8052   1.00157
6134.8573   1.00049
6134.9094   1.00251
6134.9615   1.00322
6135.0136   1.00294
6135.0658   1.00336
6135.1179   1.00138
6135.1700   1.00171
6135.2221   1.00263
6135.2743   0.99815
6135.3264   1.00267
6135.3785   0.99929
6135.4306   0.99801
6135.4828   1.00163
6135.5349   0.99785
6135.5870   0.99857
6135.6391   0.99549
6135.6913   0.99451
6135.7434   0.99633
6135.7955   0.99555
6135.8476   0.99327
6135.8998   0.99460
6135.9519   0.99622
6136.0040   0.99884
6136.0562   0.99496
6136.1083   0.99508
6136.1604   0.98820
6136.2125   0.97652
6136.2647   0.96084
6136.3168   0.94057
6136.3689   0.90929
6136.4211   0.87661
6136.4732   0.83953
6136.5253   0.81205
6136.5775   0.79268
6136.6296   0.78790
6136.6817   0.79402
6136.7339   0.80884
6136.7860   0.84106
6136.8382   0.87709
6136.8903   0.91111
6136.9424   0.93943
6136.9946   0.95555
6137.0467   0.96917
6137.0988   0.97450
6137.1510   0.97712
6137.2031   0.97884
6137.2553   0.97817
6137.3074   0.96859
6137.3595   0.95881
6137.4117   0.93463
6137.4638   0.90786
6137.5160   0.87578
6137.5681   0.84560
6137.6203   0.82343
6137.6724   0.81275
6137.7245   0.81207
6137.7767   0.82250
6137.8288   0.84572
6137.8810   0.88134
6137.9331   0.91907
6137.9853   0.94869
6138.0374   0.97161
6138.0896   0.98444
6138.1417   0.99016
6138.1939   0.99318
6138.2460   0.99361
6138.2982   0.99243
6138.3503   0.98976
6138.4024   0.98958
6138.4546   0.98660
6138.5067   0.98863
6138.5589   0.98435
6138.6111   0.98978
6138.6632   0.98930
6138.7154   0.99003
6138.7675   0.99405
6138.8197   0.99438
6138.8718   0.99310
6138.9240   0.99773
6138.9761   0.99845
6139.0283   1.00087
6139.0804   0.99960
6139.1326   1.00012
6139.1847   1.00075
6139.2369   0.99917
6139.2891   1.00100
6139.3412   1.00123
6139.3934   1.00255
6139.4455   1.00148
6139.4977   1.00090
6139.5499   1.00203
6139.6020   1.00055
6139.6542   1.00088
6139.7063   1.00060
6139.7585   1.00213
6139.8107   1.00186
6139.8628   1.00328
6139.9150   1.00141
6139.9671   1.00133
6140.0193   1.00086
6140.0715   0.99849
6140.1236   0.99811
6140.1758   0.99924
6140.2280   0.99817
6140.2801   1.00029
6140.3323   0.99712
6140.3845   0.99904
6140.4366   1.00037
6140.4888   1.00050
6140.5410   1.00252
6140.5931   1.00145
6140.6453   1.00128
6140.6975   1.00181
6140.7496   0.99863
6140.8018   0.99646
6140.8540   0.99629
6140.9062   0.99451
6140.9583   0.99244
6141.0105   0.99037
6141.0627   0.99110
6141.1148   0.98942
6141.1670   0.98295
6141.2192   0.96538
6141.2714   0.94101
6141.3235   0.90134
6141.3757   0.85146
6141.4279   0.78689
6141.4801   0.71392
6141.5322   0.63545
6141.5844   0.56298
6141.6366   0.50620
6141.6888   0.46923
6141.7409   0.46696
6141.7931   0.49989
6141.8453   0.55792
6141.8975   0.63415
6141.9497   0.71898
6142.0018   0.79950
6142.0540   0.86563
6142.1062   0.91796
6142.1584   0.95199
6142.2106   0.97292
6142.2627   0.98095
6142.3149   0.98078
6142.3671   0.97941
6142.4193   0.97484
6142.4715   0.97717
6142.5237   0.97300
6142.5759   0.97563
6142.6280   0.97586
6142.6802   0.98189
6142.7324   0.98932
6142.7846   0.99324
6142.8368   0.99837
6142.8890   0.99620
6142.9412   1.00104
6142.9933   0.99777
6143.0455   0.99850
6143.0977   0.99663
6143.1499   0.99836
6143.2021   0.99589
6143.2543   0.99212
6143.3065   0.99425
6143.3587   0.99428
6143.4109   0.99641
6143.4631   0.99664
6143.5153   0.99947
6143.5675   0.99750
6143.6196   0.99873
6143.6718   1.00226
6143.7240   1.00259
6143.7762   1.00273
6143.8284   1.00176
6143.8806   1.00299
6143.9328   1.00352
6143.9850   1.00025
6144.0372   1.00138
6144.0894   1.00162
6144.1416   1.00065
6144.1938   0.99998
6144.2460   1.00171
6144.2982   1.00034
6144.3504   0.99968
6144.4026   1.00041
6144.4548   0.99994
6144.5070   1.00187
6144.5592   0.99971
6144.6114   0.99884
6144.6636   0.99527
6144.7158   0.99140
6144.7680   0.98274
6144.8202   0.97797
6144.8724   0.97080
6144.9246   0.96363
6144.9768   0.95697
6145.0290   0.95660
6145.0813   0.95653
6145.1335   0.96307
6145.1857   0.96620
6145.2379   0.97343
6145.2901   0.98067
6145.3423   0.98920
6145.3945   0.99603
6145.4467   0.99947
6145.4989   1.00040
6145.5511   1.00134
6145.6033   1.00097
6145.6556   1.00300
6145.7078   1.00124
6145.7600   1.00247
6145.8122   1.00441
6145.8644   1.00174
6145.9166   1.00248
6145.9688   0.99941
6146.0210   1.00155
6146.0733   0.99998
6146.1255   1.00292
6146.1777   1.00115
6146.2299   0.99928
6146.2821   0.99902
6146.3343   0.99976
6146.3866   1.00049
6146.4388   0.99923
6146.4910   0.99716
6146.5432   0.99940
6146.5954   0.99903
6146.6477   0.99917
6146.6999   1.00050
6146.7521   1.00034
6146.8043   0.99948
6146.8565   0.99801
6146.9088   0.99785
6146.9610   0.99638
6147.0132   0.99192
6147.0654   0.99496
6147.1176   0.99019
6147.1699   0.98953
6147.2221   0.98317
6147.2743   0.97430
6147.3265   0.96504
6147.3788   0.94657
6147.4310   0.92431
6147.4832   0.89455
6147.5355   0.85739
6147.5877   0.82072
6147.6399   0.78596
6147.6921   0.76050
6147.7444   0.75213
6147.7966   0.75667
6147.8488   0.78821
6147.9011   0.82065
6147.9533   0.86248
6148.0055   0.90782
6148.0577   0.94156
6148.1100   0.96870
6148.1622   0.98733
6148.2144   0.99417
6148.2667   0.99801
6148.3189   0.99845
6148.3711   0.99819
6148.4234   0.99942
6148.4756   1.00066
6148.5279   0.99890
6148.5801   0.99894
6148.6323   0.99708
6148.6846   0.99551
6148.7368   0.99185
6148.7890   0.97859
6148.8413   0.96563
6148.8935   0.94857
6148.9458   0.92341
6148.9980   0.89655
6149.0502   0.85989
6149.1025   0.82222
6149.1547   0.78906
6149.2070   0.77220
6149.2592   0.76624
6149.3114   0.77568
6149.3637   0.79872
6149.4159   0.83526
6149.4682   0.88250
6149.5204   0.92134
6149.5727   0.95238
6149.6249   0.97542
6149.6771   0.98566
6149.7294   0.99349
6149.7816   0.99913
6149.8339   0.99497
6149.8861   0.99401
6149.9384   0.98915
6149.9906   0.98499
6150.0429   0.98483
6150.0951   0.98057
6150.1474   0.98251
6150.1996   0.98315
6150.2519   0.98499
6150.3041   0.99073
6150.3564   0.99407
6150.4086   0.99561
6150.4609   1.00015
6150.5131   0.99939
6150.5654   1.00033
6150.6176   1.00347
6150.6699   1.00251
6150.7221   1.00146
6150.7744   1.00040
6150.8267   1.00044
6150.8789   1.00118
6150.9312   1.00092
6150.9834   1.00296
6151.0357   1.00350
6151.0879   1.00034
6151.1402   1.00038
6151.1925   0.99942
6151.2447   1.00146
6151.2970   1.00160
6151.3492   1.00014
6151.4015   0.99358
6151.4538   0.99642
6151.5060   0.99357
6151.5583   0.99281
6151.6105   0.99095
6151.6628   0.99119
6151.7151   0.98993
6151.7673   0.99467
6151.8196   0.99461
6151.8719   0.99915
6151.9241   1.00079
6151.9764   1.00034
6152.0286   1.00178
6152.0809   1.00222
6152.1332   1.00006
6152.1854   1.00090
6152.2377   0.99534
6152.2900   0.99868
6152.3423   0.99532
6152.3945   0.99617
6152.4468   0.99421
6152.4991   0.99655
6152.5513   0.99719
6152.6036   0.99733
6152.6559   0.99237
6152.7081   0.99752
6152.7604   0.99816
6152.8127   0.99980
6152.8650   1.00114
6152.9172   1.00198
6152.9695   0.99972
6153.0218   0.99946
6153.0740   1.00391
6153.1263   1.00115
6153.1786   1.00239
6153.2309   1.00203
6153.2832   1.00207
6153.3354   1.00312
6153.3877   1.00036
6153.4400   1.00140
6153.4923   1.00454
6153.5445   1.00198
6153.5968   1.00092
6153.6491   1.00557
6153.7014   1.00271
6153.7537   1.00195
6153.8059   1.00009
6153.8582   0.99704
6153.9105   0.99728
6153.9628   0.99202
6154.0151   0.98786
6154.0673   0.98470
6154.1196   0.97974
6154.1719   0.97649
6154.2242   0.97853
6154.2765   0.97637
6154.3288   0.97731
6154.3810   0.98276
6154.4333   0.98240
6154.4856   0.98884
6154.5379   0.99338
6154.5902   0.99912
6154.6425   0.99687
6154.6948   0.99931
6154.7471   0.98765
6154.7993   0.98489
6154.8516   0.97633
6154.9039   0.96077
6154.9562   0.94882
6155.0085   0.93056
6155.0608   0.92150
6155.1131   0.91214
6155.1654   0.90879
6155.2177   0.90803
6155.2700   0.91427
6155.3223   0.92601
6155.3746   0.94395
6155.4268   0.95750
6155.4791   0.97344
6155.5314   0.98198
6155.5837   0.98562
6155.6360   0.98817
6155.6883   0.98961
6155.7406   0.98835
6155.7929   0.98689
6155.8452   0.98913
6155.8975   0.98137
6155.9498   0.98602
6156.0021   0.98096
6156.0544   0.98410
6156.1067   0.98614
6156.1590   0.98979
6156.2113   0.99063
6156.2636   0.99077
6156.3159   0.99331
6156.3682   0.99325
6156.4205   0.99299
6156.4728   0.99034
6156.5251   0.99038
6156.5774   0.98332
6156.6297   0.98286
6156.6820   0.98010
6156.7343   0.97705
6156.7867   0.97809
6156.8390   0.97663
6156.8913   0.97907
6156.9436   0.98231
6156.9959   0.98595
6157.0482   0.99070
6157.1005   0.99624
6157.1528   0.99438
6157.2051   0.99972
6157.2574   0.99536
6157.3097   0.99390
6157.3620   0.99224
6157.4144   0.98909
6157.4667   0.97983
6157.5190   0.97117
6157.5713   0.95741
6157.6236   0.94875
6157.6759   0.94119
6157.7282   0.93624
6157.7805   0.93448
6157.8329   0.93622
6157.8852   0.94136
6157.9375   0.94730
6157.9898   0.95894
6158.0421   0.95998
6158.0944   0.96362
6158.1468   0.96297
6158.1991   0.96171
6158.2514   0.96785
6158.3037   0.96769
6158.3560   0.97313
6158.4084   0.98047
6158.4607   0.99051
6158.5130   0.99435
6158.5653   0.99839
6158.6176   0.99733
6158.6700   0.99938
6158.7223   0.99762
6158.7746   0.99896
6158.8269   1.00160
6158.8792   1.00184
6158.9316   1.00278
6158.9839   1.00162
6159.0362   1.00246
6159.0885   1.00030
6159.1409   1.00054
6159.1932   0.99768
6159.2455   0.99342
6159.2979   0.99416
6159.3502   0.99250
6159.4025   0.99874
6159.4548   0.99598
6159.5072   0.99792
6159.5595   0.99826
6159.6118   0.99810
6159.6642   1.00014
6159.7165   1.00168
6159.7688   0.99992
6159.8211   0.99856
6159.8735   0.99840
6159.9258   0.99504
6159.9781   0.99838
6160.0305   0.99442
6160.0828   0.99446
6160.1351   0.99430
6160.1875   0.99314
6160.2398   0.99238
6160.2922   0.99062
6160.3445   0.99256
6160.3968   0.98800
6160.4492   0.98324
6160.5015   0.97798
6160.5538   0.97152
6160.6062   0.95906
6160.6585   0.95520
6160.7109   0.95163
6160.7632   0.94767
6160.8155   0.95111
6160.8679   0.95255
6160.9202   0.95929
6160.9726   0.96733
6161.0249   0.97637
6161.0772   0.98381
6161.1296   0.98684
6161.1819   0.98638
6161.2343   0.98642
6161.2866   0.98636
6161.3390   0.98700
6161.3913   0.98684
6161.4436   0.99168
6161.4960   0.99401
6161.5483   0.99785
6161.6007   0.99699
6161.6530   0.99883
6161.7054   0.99257
6161.7577   0.98800
6161.8101   0.97584
6161.8624   0.96008
6161.9148   0.93492
6161.9671   0.90435
6162.0195   0.87329
6162.0718   0.84613
6162.1242   0.82567
6162.1765   0.81850
6162.2289   0.82164
6162.2812   0.83758
6162.3336   0.86622
6162.3859   0.90155
6162.4383   0.93759
6162.4906   0.96523
6162.5430   0.98146
6162.5954   0.99140
6162.6477   0.99694
6162.7001   0.99947
6162.7524   1.00471
6162.8048   1.00465
6162.8571   1.00318
6162.9095   1.00162
6162.9619   0.99785
6163.0142   0.99589
6163.0666   0.99563
6163.1189   0.98806
6163.1713   0.98180
6163.2237   0.96883
6163.2760   0.95677
6163.3284   0.95081
6163.3807   0.93854
6163.4331   0.93988
6163.4855   0.93881
6163.5378   0.94105
6163.5902   0.94208
6163.6426   0.95922
6163.6949   0.96935
6163.7473   0.98079
6163.7996   0.98462
6163.8520   0.99116
6163.9044   0.99269
6163.9567   0.99683
6164.0091   0.99916
6164.0615   1.00450
6164.1138   1.00123
6164.1662   1.00196
6164.2186   1.00090
6164.2710   1.00353
6164.3233   1.00057
6164.3757   1.00050
6164.4281   1.00124
6164.4804   1.00027
6164.5328   0.99910
6164.5852   0.99824
6164.6376   0.99917
6164.6899   0.99830
6164.7423   1.00014
6164.7947   1.00127
6164.8470   1.00170
6164.8994   1.00084
6164.9518   1.00187
6165.0042   0.99840
6165.0565   0.99713
6165.1089   0.99287
6165.1613   0.98410
6165.2137   0.98333
6165.2661   0.97127
6165.3184   0.97350
6165.3708   0.97173
6165.4232   0.97266
6165.4756   0.97629
6165.5280   0.97793
6165.5803   0.98886
6165.6327   0.99149
6165.6851   1.00012
6165.7375   0.99805
6165.7899   1.00189
6165.8422   0.99692
6165.8946   1.00005
6165.9470   0.99958
6165.9994   0.99891
6166.0518   0.99964
6166.1042   0.99798
6166.1565   0.99721
6166.2089   0.99744
6166.2613   0.99507
6166.3137   0.99330
6166.3661   0.99053
6166.4185   0.99226
6166.4709   0.98929
6166.5233   0.99072
6166.5756   0.99045
6166.6280   0.99359
6166.6804   0.99552
6166.7328   0.99825
6166.7852   0.99898
6166.8376   1.00211
6166.8900   1.00104
6166.9424   1.00277
6166.9948   1.00240
6167.0472   1.00573
6167.0996   1.00316
6167.1520   1.00179
6167.2043   1.00182
6167.2567   1.00375
6167.3091   1.00128
6167.3615   1.00141
6167.4139   1.00164
6167.4663   1.00157
6167.5187   1.00180
6167.5711   1.00443
6167.6235   1.00315
6167.6759   1.00598
6167.7283   1.00301
6167.7807   0.99894
6167.8331   1.00257
6167.8855   0.99930
6167.9379   1.00063
6167.9903   0.99936
6168.0427   1.00409
6168.0951   0.99982
6168.1475   1.00245
6168.1999   1.00107
6168.2523   1.00000
6168.3047   0.99833
6168.3571   0.99766
6168.4095   0.99919
6168.4619   0.99882
6168.5144   0.99675
6168.5668   0.99887
6168.6192   1.00000
6168.6716   0.99953
6168.7240   0.99766
6168.7764   0.99539
6168.8288   0.99121
6168.8812   0.98214
6168.9336   0.98097
6168.9860   0.97740
6169.0384   0.97723
6169.0908   0.97815
6169.1433   0.97578
6169.1957   0.97751
6169.2481   0.97924
6169.3005   0.97777
6169.3529   0.97619
6169.4053   0.96462
6169.4577   0.95715
6169.5101   0.95568
6169.5626   0.95110
6169.6150   0.95323
6169.6674   0.95396
6169.7198   0.96248
6169.7722   0.97231
6169.8246   0.98454
6169.8770   0.98767
6169.9295   0.99439
6169.9819   0.99532
6170.0343   0.99495
6170.0867   0.99117
6170.1391   0.98670
6170.1916   0.98293
6170.2440   0.96916
6170.2964   0.95448
6170.3488   0.93511
6170.4012   0.91844
6170.4537   0.90396
6170.5061   0.89889
6170.5585   0.89861
6170.6109   0.90504
6170.6634   0.91797
6170.7158   0.94069
6170.7682   0.96122
6170.8206   0.97405
6170.8731   0.98927
6170.9255   0.99350
6170.9779   0.99663
6171.0303   0.99745
6171.0828   0.99788
6171.1352   0.99940
6171.1876   1.00153
6171.2400   1.00186
6171.2925   1.00478
6171.3449   1.00101
6171.3973   1.00233
6171.4498   1.00426
6171.5022   1.00129
6171.5546   1.00271
6171.6071   1.00274
6171.6595   1.00296
6171.7119   1.00119
6171.7644   1.00282
6171.8168   1.00384
6171.8692   1.00067
6171.9217   1.00109
6171.9741   1.00172
6172.0265   1.00074
6172.0790   1.00047
6172.1314   0.99949
6172.1838   1.00002
6172.2363   0.99755
6172.2887   0.99767
6172.3411   1.00190
6172.3936   0.99682
6172.4460   0.99785
6172.4985   0.99277
6172.5509   0.98770
6172.6033   0.99252
6172.6558   0.98595
6172.7082   0.99067
6172.7607   0.98690
6172.8131   0.99162
6172.8656   0.99155
6172.9180   0.98947
6172.9704   0.98960
6173.0229   0.98742
6173.0753   0.98535
6173.1278   0.97817
6173.1802   0.97290
6173.2327   0.96712
6173.2851   0.96695
6173.3376   0.96467
6173.3900   0.96690
6173.4424   0.96462
6173.4949   0.96825
6173.5473   0.97187
6173.5998   0.98330
6173.6522   0.98122
6173.7047   0.99135
6173.7571   0.98927
6173.8096   0.99320
6173.8620   0.99312
6173.9145   0.99485
6173.9669   0.99877
6174.0194   0.99990
6174.0718   1.00272
6174.1243   0.99964
6174.1768   1.00377
6174.2292   0.99869
6174.2817   0.99982
6174.3341   1.00144
6174.3866   0.99927
6174.4390   1.00099
6174.4915   1.00032
6174.5439   1.00194
6174.5964   0.99927
6174.6489   0.99749
6174.7013   0.99262
6174.7538   0.98794
6174.8062   0.98786
6174.8587   0.97729
6174.9112   0.96741
6174.9636   0.95654
6175.0161   0.93816
6175.0685   0.92629
6175.1210   0.91321
6175.1735   0.89924
6175.2259   0.88816
6175.2784   0.88448
6175.3308   0.88731
6175.3833   0.90343
6175.4358   0.91386
6175.4882   0.92248
6175.5407   0.93771
6175.5932   0.94953
6175.6456   0.97065
6175.6981   0.97408
6175.7506   0.98260
6175.8030   0.98263
6175.8555   0.98265
6175.9080   0.98628
6175.9604   0.98720
6176.0129   0.99272
6176.0654   0.99445
6176.1178   0.99767
6176.1703   1.00120
6176.2228   0.99942
6176.2753   1.00035
6176.3277   0.99567
6176.3802   0.99330
6176.4327   0.99072
6176.4852   0.98634
6176.5376   0.97087
6176.5901   0.95559
6176.6426   0.93702
6176.6950   0.91364
6176.7475   0.90547
6176.8000   0.89439
6176.8525   0.89471
6176.9050   0.89814
6176.9574   0.91186
6177.0099   0.92949
6177.0624   0.95091
6177.1149   0.97014
6177.1673   0.98566
6177.2198   0.98809
6177.2723   0.99011
6177.3248   0.99373
6177.3773   0.99496
6177.4297   0.99498
6177.4822   0.99561
6177.5347   0.99933
6177.5872   0.99906
6177.6397   0.99898
6177.6922   1.00061
6177.7446   1.00223
6177.7971   1.00165
6177.8496   1.00128
6177.9021   1.00060
6177.9546   0.99983
6178.0071   0.99855
6178.0596   1.00148
6178.1120   0.99720
6178.1645   0.99603
6178.2170   0.99735
6178.2695   0.99528
6178.3220   0.99970
6178.3745   0.99622
6178.4270   0.99665
6178.4795   0.99827
6178.5320   0.99680
6178.5844   0.99942
6178.6369   0.99685
6178.6894   0.99897
6178.7419   0.99650
6178.7944   0.99922
6178.8469   0.99465
6178.8994   0.99447
6178.9519   0.98700
6179.0044   0.98552
6179.0569   0.98505
6179.1094   0.97647
6179.1619   0.97090
6179.2144   0.96132
6179.2669   0.95465
6179.3194   0.95307
6179.3719   0.95280
6179.4244   0.95552
6179.4769   0.95545
6179.5294   0.96547
6179.5819   0.97430
6179.6344   0.98282
6179.6869   0.99425
6179.7394   1.00107
6179.7919   0.99500
6179.8444   1.00152
6179.8969   0.99445
6179.9494   0.99367
6180.0019   0.98910
6180.0544   0.98392
6180.1069   0.98255
6180.1594   0.97868
6180.2119   0.97690
6180.2644   0.98363
6180.3169   0.98035
6180.3694   0.98238
6180.4219   0.99190
6180.4744   0.99103
6180.5269   0.99585
6180.5794   0.99638
6180.6319   0.99730
6180.6844   1.00513
6180.7370   1.00076
6180.7895   1.00398
6180.8420   0.99771
6180.8945   1.00343
6180.9470   0.99936
6180.9995   1.00948
6181.0520   1.00061
6181.1045   1.00274
6181.1570   1.00666
6181.2096   0.99989
6181.2621   1.00212
6181.3146   0.99934
6181.3671   1.00707
% ---------- rrlyn1_74407500.txt ---------- (following 1200 lines)
7438.9609   1.01063
7439.0130   1.01224
7439.0650   0.99525
7439.1171   1.02926
7439.1692   1.00706
7439.2213   0.99407
7439.2733   0.99908
7439.3254   0.98668
7439.3775   1.01509
7439.4296   0.99900
7439.4816   1.00280
7439.5337   1.00771
7439.5858   1.00212
7439.6379   0.99352
7439.6899   1.01133
7439.7420   0.99464
7439.7941   1.00315
7439.8462   1.00145
7439.8982   0.99766
7439.9503   0.99627
7440.0024   0.99138
7440.0545   0.99908
7440.1066   1.00659
7440.1586   0.99200
7440.2107   0.99750
7440.2628   0.99951
7440.3149   1.00132
7440.3670   0.99822
7440.4190   0.99613
7440.4711   0.98724
7440.5232   0.98925
7440.5753   0.98955
7440.6274   0.97826
7440.6795   0.97297
7440.7315   0.97467
7440.7836   0.96608
7440.8357   0.96039
7440.8878   0.96340
7440.9399   0.95900
7440.9920   0.95531
7441.0440   0.96192
7441.0961   0.96752
7441.1482   0.96983
7441.2003   0.98004
7441.2524   0.98835
7441.3045   0.99215
7441.3566   1.00106
7441.4087   0.99967
7441.4607   0.99787
7441.5128   0.99518
7441.5649   1.00009
7441.6170   1.00520
7441.6691   0.99970
7441.7212   0.99721
7441.7733   0.99652
7441.8254   0.99642
7441.8775   0.99663
7441.9296   0.99874
7441.9816   0.99795
7442.0337   0.99975
7442.0858   0.99546
7442.1379   0.99547
7442.1900   0.99567
7442.2421   0.99668
7442.2942   0.99459
7442.3463   0.99800
7442.3984   0.98930
7442.4505   0.99561
7442.5026   0.99482
7442.5547   0.99832
7442.6068   0.99933
7442.6589   1.00564
7442.7110   1.00215
7442.7631   0.99565
7442.8152   0.98676
7442.8673   0.98747
7442.9194   0.99247
7442.9715   0.99178
7443.0236   0.97649
7443.0757   0.97860
7443.1278   0.97900
7443.1799   0.97031
7443.2320   0.98012
7443.2841   0.97322
7443.3362   0.97283
7443.3883   0.97714
7443.4404   0.97905
7443.4925   0.97415
7443.5446   0.97836
7443.5967   0.98087
7443.6488   0.98137
7443.7009   0.98398
7443.7530   0.98169
7443.8051   0.99050
7443.8572   0.98590
7443.9093   0.99461
7443.9614   0.99812
7444.0135   0.99542
7444.0656   1.00283
7444.1177   0.99504
7444.1699   1.00265
7444.2220   0.99935
7444.2741   0.99876
7444.3262   1.00027
7444.3783   1.00028
7444.4304   0.99598
7444.4825   0.99939
7444.5346   0.99620
7444.5867   0.99770
7444.6388   1.00211
7444.6909   0.99472
7444.7431   0.99963
7444.7952   0.99984
7444.8473   1.00284
7444.8994   1.00295
7444.9515   0.99836
7445.0036   0.99996
7445.0557   0.99627
7445.1078   1.00048
7445.1600   0.99439
7445.2121   0.98999
7445.2642   0.98660
7445.3163   0.97821
7445.3684   0.96652
7445.4205   0.95682
7445.4727   0.93753
7445.5248   0.91214
7445.5769   0.89884
7445.6290   0.87805
7445.6811   0.86466
7445.7332   0.85977
7445.7854   0.85377
7445.8375   0.85918
7445.8896   0.86709
7445.9417   0.88470
7445.9938   0.90890
7446.0460   0.93721
7446.0981   0.95482
7446.1502   0.97173
7446.2023   0.98543
7446.2545   0.98804
7446.3066   0.99945
7446.3587   1.00056
7446.4108   1.00186
7446.4629   1.00517
7446.5151   1.00188
7446.5672   1.00529
7446.6193   1.00449
7446.6714   1.00620
7446.7236   1.00401
7446.7757   1.00062
7446.8278   0.99962
7446.8799   1.00263
7446.9321   0.99554
7446.9842   0.99475
7447.0363   0.99175
7447.0885   0.99356
7447.1406   0.98777
7447.1927   0.98768
7447.2448   0.98518
7447.2970   0.98099
7447.3491   0.98120
7447.4012   0.97631
7447.4534   0.98181
7447.5055   0.97762
7447.5576   0.97903
7447.6098   0.97914
7447.6619   0.98204
7447.7140   0.98045
7447.7662   0.98796
7447.8183   0.98617
7447.8704   0.98287
7447.9226   0.98708
7447.9747   0.98339
7448.0268   0.98680
7448.0790   0.98951
7448.1311   0.98971
7448.1832   0.99422
7448.2354   0.99873
7448.2875   1.00074
7448.3396   0.99994
7448.3918   0.99625
7448.4439   0.99776
7448.4961   0.99957
7448.5482   0.99628
7448.6003   1.00018
7448.6525   0.99719
7448.7046   0.98920
7448.7567   0.99141
7448.8089   0.98101
7448.8610   0.97592
7448.9132   0.96803
7448.9653   0.96424
7449.0174   0.95994
7449.0696   0.93995
7449.1217   0.92656
7449.1739   0.91407
7449.2260   0.90488
7449.2782   0.89938
7449.3303   0.89639
7449.3825   0.89950
7449.4346   0.89921
7449.4867   0.91391
7449.5389   0.92232
7449.5910   0.93763
7449.6432   0.96214
7449.6953   0.96845
7449.7475   0.98255
7449.7996   0.97726
7449.8518   0.98207
7449.9039   0.98388
7449.9561   0.97779
7450.0082   0.97610
7450.0604   0.96820
7450.1125   0.96491
7450.1647   0.95782
7450.2168   0.95203
7450.2690   0.95224
7450.3211   0.95204
7450.3733   0.95865
7450.4254   0.95486
7450.4776   0.95987
7450.5297   0.97107
7450.5819   0.97368
7450.6340   0.97949
7450.6862   0.98460
7450.7383   0.99131
7450.7905   0.99281
7450.8426   0.99812
7450.8948   0.99443
7450.9469   0.99694
7450.9991   0.99395
7451.0513   0.99716
7451.1034   1.00086
7451.1556   0.99957
7451.2077   0.99388
7451.2599   0.99569
7451.3120   0.99590
7451.3642   1.00191
7451.4164   0.99451
7451.4685   0.99672
7451.5207   0.99883
7451.5728   0.99574
7451.6250   0.99655
7451.6771   0.99885
7451.7293   0.99956
7451.7815   1.00177
7451.8336   1.00238
7451.8858   1.00239
7451.9380   0.99630
7451.9901   0.99360
7452.0423   1.00221
7452.0944   1.00302
7452.1466   0.99823
7452.1988   1.00004
7452.2509   1.00055
7452.3031   1.00285
7452.3553   0.99496
7452.4074   1.00447
7452.4596   1.00048
7452.5118   1.00029
7452.5639   0.99880
7452.6161   1.00001
7452.6683   1.00071
7452.7204   1.00592
7452.7726   1.00013
7452.8248   0.99984
7452.8769   1.00035
7452.9291   1.00286
7452.9813   1.00366
7453.0334   1.00187
7453.0856   1.00408
7453.1378   1.00059
7453.1900   0.99830
7453.2421   1.00501
7453.2943   1.00632
7453.3465   0.99912
7453.3986   1.00313
7453.4508   1.00494
7453.5030   1.00395
7453.5552   0.99986
7453.6073   1.00007
7453.6595   1.00048
7453.7117   1.00168
7453.7639   0.99719
7453.8160   0.99970
7453.8682   1.00061
7453.9204   0.99542
7453.9726   1.00153
7454.0247   0.99564
7454.0769   0.99735
7454.1291   1.00376
7454.1813   0.99956
7454.2334   0.99837
7454.2856   1.00088
7454.3378   0.99499
7454.3900   1.00160
7454.4422   0.99881
7454.4943   0.99832
7454.5465   1.00333
7454.5987   0.99673
7454.6509   1.00294
7454.7031   0.99885
7454.7552   0.99726
7454.8074   0.99947
7454.8596   0.99988
7454.9118   1.00049
7454.9640   0.99980
7455.0162   1.00111
7455.0683   0.99742
7455.1205   0.99802
7455.1727   0.99643
7455.2249   0.99664
7455.2771   0.99545
7455.3293   0.99666
7455.3815   0.99717
7455.4336   0.99598
7455.4858   0.99849
7455.5380   0.99770
7455.5902   0.99831
7455.6424   0.99962
7455.6946   1.00072
7455.7468   1.00153
7455.7990   1.00444
7455.8511   1.00045
7455.9033   1.00096
7455.9555   1.00587
7456.0077   1.00128
7456.0599   1.00029
7456.1121   1.00550
7456.1643   1.00201
7456.2165   0.99942
7456.2687   1.00083
7456.3209   1.00614
7456.3731   1.00245
7456.4252   0.99826
7456.4774   1.00036
7456.5296   1.00267
7456.5818   1.00278
7456.6340   1.00229
7456.6862   0.99860
7456.7384   1.00051
7456.7906   1.00212
7456.8428   1.00243
7456.8950   1.00484
7456.9472   0.99915
7456.9994   1.00466
7457.0516   0.99937
7457.1038   1.00068
7457.1560   0.99959
7457.2082   0.99340
7457.2604   0.99641
7457.3126   0.99652
7457.3648   0.99983
7457.4170   1.00034
7457.4692   0.99795
7457.5214   0.99656
7457.5736   0.99846
7457.6258   0.99797
7457.6780   1.00218
7457.7302   1.00309
7457.7824   0.99820
7457.8346   1.00121
7457.8868   0.99982
7457.9390   0.99783
7457.9912   1.00264
7458.0434   0.99875
7458.0956   0.99926
7458.1478   1.00107
7458.2000   1.00158
7458.2522   1.00179
7458.3045   1.00060
7458.3567   1.00211
7458.4089   1.00042
7458.4611   0.99953
7458.5133   1.00034
7458.5655   0.99895
7458.6177   1.00396
7458.6699   1.00007
7458.7221   1.00278
7458.7743   0.99879
7458.8265   0.99740
7458.8787   0.99981
7458.9310   1.00032
7458.9832   0.99943
7459.0354   0.99734
7459.0876   0.99925
7459.1398   0.99516
7459.1920   1.00077
7459.2442   0.99548
7459.2964   0.99859
7459.3487   1.00050
7459.4009   0.99591
7459.4531   0.99962
7459.5053   0.99824
7459.5575   0.99544
7459.6097   1.00125
7459.6620   1.00417
7459.7142   0.99758
7459.7664   1.00029
7459.8186   1.00210
7459.8708   1.00301
7459.9230   0.99742
7459.9753   1.00143
7460.0275   0.99974
7460.0797   1.00395
7460.1319   1.00406
7460.1841   1.00227
7460.2364   1.00018
7460.2886   0.99699
7460.3408   1.00010
7460.3930   0.99931
7460.4452   0.99952
7460.4975   0.99833
7460.5497   0.99814
7460.6019   1.00035
7460.6541   0.99607
7460.7063   0.99628
7460.7586   1.00079
7460.8108   1.00300
7460.8630   0.99941
7460.9152   1.00022
7460.9675   0.99933
7461.0197   0.99844
7461.0719   0.99645
7461.1241   0.99816
7461.1764   1.00167
7461.2286   0.99998
7461.2808   0.99889
7461.3331   0.99731
7461.3853   0.99772
7461.4375   0.99643
7461.4897   0.99684
7461.5420   0.99315
7461.5942   0.99656
7461.6464   0.99817
7461.6987   0.99318
7461.7509   0.99219
7461.8031   0.98900
7461.8554   0.97981
7461.9076   0.97052
7461.9598   0.95563
7462.0120   0.94095
7462.0643   0.92056
7462.1165   0.89467
7462.1687   0.87378
7462.2210   0.84209
7462.2732   0.81870
7462.3255   0.80171
7462.3777   0.78892
7462.4299   0.78543
7462.4822   0.79564
7462.5344   0.81126
7462.5866   0.84057
7462.6389   0.86628
7462.6911   0.89769
7462.7433   0.92220
7462.7956   0.94911
7462.8478   0.96952
7462.9001   0.97943
7462.9523   0.98594
7463.0045   0.99435
7463.0568   0.99866
7463.1090   1.00028
7463.1613   0.99579
7463.2135   0.99150
7463.2657   0.99641
7463.3180   0.99452
7463.3702   0.99723
7463.4225   0.99384
7463.4747   0.99405
7463.5269   0.99406
7463.5792   0.99627
7463.6314   0.99588
7463.6837   0.99539
7463.7359   1.00001
7463.7882   1.00062
7463.8404   0.99853
7463.8927   0.99914
7463.9449   1.00185
7463.9972   0.99816
7464.0494   0.99767
7464.1016   0.99528
7464.1539   0.99669
7464.2061   0.99540
7464.2584   0.99521
7464.3106   0.99263
7464.3629   0.99564
7464.4151   0.99545
7464.4674   0.99626
7464.5196   0.99907
7464.5719   0.99718
7464.6241   1.00429
7464.6764   0.99820
7464.7286   1.00011
7464.7809   1.00012
7464.8331   1.00353
7464.8854   1.00254
7464.9376   0.99985
7464.9899   1.00127
7465.0422   0.99858
7465.0944   1.00139
7465.1467   1.00100
7465.1989   0.99781
7465.2512   0.99952
7465.3034   1.00113
7465.3557   1.00084
7465.4079   1.00195
7465.4602   1.00086
7465.5125   0.99817
7465.5647   0.99768
7465.6170   0.99869
7465.6692   0.99630
7465.7215   0.99871
7465.7737   0.99982
7465.8260   0.99954
7465.8783   0.99845
7465.9305   0.99786
7465.9828   0.99897
7466.0350   0.99968
7466.0873   1.00389
7466.1396   1.00180
7466.1918   1.00251
7466.2441   1.00502
7466.2964   1.00403
7466.3486   1.00204
7466.4009   0.99805
7466.4531   0.99886
7466.5054   1.00357
7466.5577   0.99878
7466.6099   0.99729
7466.6622   0.99570
7466.7145   0.99631
7466.7667   1.00002
7466.8190   0.99893
7466.8713   1.00094
7466.9235   1.00555
7466.9758   1.00186
7467.0281   1.00197
7467.0803   1.00708
7467.1326   1.00219
7467.1849   1.00420
7467.2371   0.99901
7467.2894   1.00022
7467.3417   1.00413
7467.3940   1.00304
7467.4462   1.00375
7467.4985   0.99856
7467.5508   0.99607
7467.6030   0.99978
7467.6553   1.00419
7467.7076   0.99660
7467.7599   1.00151
7467.8121   0.99882
7467.8644   0.99763
7467.9167   1.00374
7467.9689   1.00195
7468.0212   0.99596
7468.0735   0.99537
7468.1258   0.99418
7468.1780   0.99269
7468.2303   0.99240
7468.2826   0.99211
7468.3349   0.99012
7468.3872   0.99303
7468.4394   0.99094
7468.4917   0.98725
7468.5440   0.99616
7468.5963   0.99387
7468.6485   0.99517
7468.7008   0.99858
7468.7531   0.99739
7468.8054   1.00310
7468.8577   1.00031
7468.9099   0.99912
7468.9622   1.00183
7469.0145   0.99914
7469.0668   0.99665
7469.1191   0.99946
7469.1714   0.99597
7469.2236   1.00167
7469.2759   1.00348
7469.3282   1.00029
7469.3805   0.99800
7469.4328   1.00351
7469.4851   1.00092
7469.5373   1.00473
7469.5896   0.99824
7469.6419   1.00054
7469.6942   1.00495
7469.7465   0.99346
7469.7988   1.00367
7469.8511   1.00118
7469.9033   1.00179
7469.9556   1.00440
7470.0079   1.00500
7470.0602   1.00281
7470.1125   0.99872
7470.1648   1.00523
7470.2171   0.99914
7470.2694   0.99925
7470.3217   1.00485
7470.3740   0.99766
7470.4262   1.00067
7470.4785   1.00228
7470.5308   0.99899
7470.5831   0.99699
7470.6354   1.00300
7470.6877   1.00101
7470.7400   0.99902
7470.7923   1.00303
7470.8446   1.00233
7470.8969   1.00214
7470.9492   1.00225
7471.0015   0.99856
7471.0538   0.99866
7471.1061   1.00037
7471.1584   0.99998
7471.2107   0.99829
7471.2630   1.00059
7471.3153   1.00310
7471.3676   0.99821
7471.4198   0.99832
7471.4721   0.99872
7471.5244   1.00293
7471.5767   0.99964
7471.6290   0.99794
7471.6813   1.00345
7471.7336   1.00056
7471.7859   0.99916
7471.8382   1.00357
7471.8906   1.00218
7471.9429   1.00169
7471.9952   1.00279
7472.0475   0.99620
7472.0998   1.00211
7472.1521   1.00181
7472.2044   1.00162
7472.2567   1.00012
7472.3090   0.99833
7472.3613   0.99884
7472.4136   0.99774
7472.4659   1.00015
7472.5182   0.99666
7472.5705   0.99696
7472.6228   0.99767
7472.6751   0.99398
7472.7274   0.99418
7472.7797   0.99659
7472.8320   0.99569
7472.8844   0.99360
7472.9367   0.99650
7472.9890   0.99891
7473.0413   0.99552
7473.0936   1.00042
7473.1459   0.99633
7473.1982   0.99603
7473.2505   0.99384
7473.3028   0.99514
7473.3551   0.98985
7473.4075   0.99335
7473.4598   0.99156
7473.5121   0.98937
7473.5644   0.99207
7473.6167   0.99408
7473.6690   0.98988
7473.7213   0.99319
7473.7737   0.99669
7473.8260   0.99620
7473.8783   0.99650
7473.9306   0.99720
7473.9829   0.99481
7474.0352   0.99531
7474.0875   0.99502
7474.1399   1.00022
7474.1922   0.99643
7474.2445   0.99883
7474.2968   0.99734
7474.3491   0.99834
7474.4015   0.99955
7474.4538   0.99765
7474.5061   1.00245
7474.5584   1.00046
7474.6107   0.99976
7474.6631   1.00417
7474.7154   1.00067
7474.7677   1.00307
7474.8200   1.00148
7474.8723   1.00168
7474.9247   0.99998
7474.9770   1.00179
7475.0293   1.00179
7475.0816   1.00349
7475.1340   0.99820
7475.1863   0.99890
7475.2386   0.99980
7475.2909   0.99931
7475.3433   1.00271
7475.3956   1.00171
7475.4479   0.99831
7475.5002   1.00142
7475.5526   1.00202
7475.6049   1.00042
7475.6572   1.00193
7475.7096   1.00233
7475.7619   1.00243
7475.8142   0.99893
7475.8665   0.99664
7475.9189   0.99604
7475.9712   0.99204
7476.0235   0.99144
7476.0759   0.98954
7476.1282   0.98785
7476.1805   0.98405
7476.2329   0.98645
7476.2852   0.98695
7476.3375   0.98305
7476.3899   0.98796
7476.4422   0.99246
7476.4945   0.99066
7476.5469   0.99396
7476.5992   0.99866
7476.6515   0.99846
7476.7039   1.00056
7476.7562   0.99977
7476.8085   1.00197
7476.8609   1.00047
7476.9132   1.00477
7476.9655   1.00447
7477.0179   0.99867
7477.0702   1.00407
7477.1226   1.00147
7477.1749   1.00107
7477.2272   1.00067
7477.2796   0.99897
7477.3319   0.99987
7477.3843   0.99677
7477.4366   0.99437
7477.4889   0.99597
7477.5413   0.99317
7477.5936   0.99337
7477.6460   0.99557
7477.6983   0.99567
7477.7506   0.99157
7477.8030   0.99687
7477.8553   0.99697
7477.9077   1.00007
7477.9600   0.99997
7478.0124   1.00047
7478.0647   1.00157
7478.1171   1.00117
7478.1694   1.00166
7478.2217   0.99966
7478.2741   1.00406
7478.3264   1.00226
7478.3788   1.00186
7478.4311   1.00316
7478.4835   1.00116
7478.5358   1.00016
7478.5882   0.99955
7478.6405   0.99645
7478.6929   0.99915
7478.7452   0.99855
7478.7976   0.99535
7478.8499   0.99814
7478.9023   0.99824
7478.9546   0.99544
7479.0070   0.99944
7479.0593   0.99773
7479.1117   0.99873
7479.1640   0.99713
7479.2164   0.99843
7479.2687   0.99602
7479.3211   0.99042
7479.3735   0.99002
7479.4258   0.98302
7479.4782   0.97371
7479.5305   0.97031
7479.5829   0.96401
7479.6352   0.95930
7479.6876   0.95630
7479.7399   0.95479
7479.7923   0.95779
7479.8447   0.96049
7479.8970   0.96388
7479.9494   0.97388
7480.0017   0.97997
7480.0541   0.98957
7480.1064   0.99337
7480.1588   1.00016
7480.2112   1.00116
7480.2635   1.00395
7480.3159   0.99895
7480.3682   1.00174
7480.4206   1.00184
7480.4730   1.00043
7480.5253   1.00193
7480.5777   1.00142
7480.6301   1.00142
7480.6824   1.00061
7480.7348   0.99671
7480.7871   1.00050
7480.8395   1.00160
7480.8919   1.00089
7480.9442   0.99888
7480.9966   0.99728
7481.0490   0.99797
7481.1013   0.99797
7481.1537   0.99656
7481.2061   0.99305
7481.2584   0.98855
7481.3108   0.98874
7481.3632   0.98553
7481.4155   0.98223
7481.4679   0.98512
7481.5203   0.98312
7481.5726   0.98311
7481.6250   0.98330
7481.6774   0.98609
7481.7298   0.98999
7481.7821   0.98908
7481.8345   0.99277
7481.8869   0.99486
7481.9392   0.98986
7481.9916   0.98955
7482.0440   0.98874
7482.0964   0.98993
7482.1487   0.99213
7482.2011   0.98952
7482.2535   0.99081
7482.3059   0.99250
7482.3582   0.99369
7482.4106   0.99569
7482.4630   0.99578
7482.5154   0.99737
7482.5677   0.99816
7482.6201   1.00085
7482.6725   0.99564
7482.7249   1.00023
7482.7772   0.99972
7482.8296   0.99722
7482.8820   0.99771
7482.9344   0.99590
7482.9868   0.99459
7483.0391   0.99488
7483.0915   0.99527
7483.1439   0.99276
7483.1963   0.99035
7483.2487   0.98814
7483.3010   0.98713
7483.3534   0.98252
7483.4058   0.98271
7483.4582   0.98210
7483.5106   0.97949
7483.5630   0.97948
7483.6153   0.98317
7483.6677   0.98426
7483.7201   0.98805
7483.7725   0.99134
7483.8249   0.99433
7483.8773   0.99562
7483.9296   0.99941
7483.9820   0.99760
7484.0344   0.99749
7484.0868   1.00088
7484.1392   0.99777
7484.1916   0.99876
7484.2440   0.99615
7484.2964   1.00144
7484.3488   0.99753
7484.4011   0.99731
7484.4535   0.99800
7484.5059   0.99999
7484.5583   0.99728
7484.6107   0.99877
7484.6631   1.00026
7484.7155   1.00115
7484.7679   1.00144
7484.8203   1.00412
7484.8727   1.00401
7484.9251   1.00490
7484.9774   1.00229
7485.0298   1.00118
7485.0822   1.00386
7485.1346   1.00185
7485.1870   1.00484
7485.2394   1.00173
7485.2918   1.00062
7485.3442   1.00150
7485.3966   1.00509
7485.4490   1.00468
7485.5014   1.00237
7485.5538   0.99916
7485.6062   0.99944
7485.6586   0.99923
7485.7110   1.00022
7485.7634   1.00131
7485.8158   0.99630
7485.8682   0.99838
7485.9206   0.99877
7485.9730   0.99886
7486.0254   0.99454
7486.0778   0.99793
7486.1302   0.99612
7486.1826   0.99371
7486.2350   0.99659
7486.2874   0.99768
7486.3398   0.99167
7486.3922   0.99385
7486.4446   0.99344
7486.4970   0.99523
7486.5494   0.99381
7486.6018   0.99310
7486.6542   0.99219
7486.7066   0.99318
7486.7590   0.99416
7486.8114   0.99085
7486.8638   0.99424
7486.9163   0.99512
7486.9687   0.99831
7487.0211   0.99989
7487.0735   0.99658
7487.1259   0.99947
7487.1783   0.99995
7487.2307   1.00034
7487.2831   1.00253
7487.3355   1.00011
7487.3879   0.99930
7487.4403   0.99888
7487.4927   0.99857
7487.5452   1.00006
7487.5976   0.99824
7487.6500   1.00013
7487.7024   1.00132
7487.7548   1.00150
7487.8072   1.00169
7487.8596   1.00227
7487.9120   1.00016
7487.9645   1.00125
7488.0169   1.00073
7488.0693   1.00002
7488.1217   1.00170
7488.1741   1.00129
7488.2265   1.00108
7488.2790   0.99976
7488.3314   1.00035
7488.3838   1.00283
7488.4362   0.99922
7488.4886   1.00050
7488.5410   0.99799
7488.5935   0.99937
7488.6459   1.00136
7488.6983   1.00155
7488.7507   0.99893
7488.8031   0.99942
7488.8556   1.00010
7488.9080   1.00049
7488.9604   1.00127
7489.0128   1.00366
7489.0652   0.99924
7489.1177   1.00013
7489.1701   0.99872
7489.2225   0.99930
7489.2749   1.00379
7489.3274   0.99877
7489.3798   0.99686
7489.4322   0.99614
7489.4846   0.99803
7489.5371   0.99681
7489.5895   0.99930
7489.6419   0.99548
7489.6943   0.99747
7489.7468   0.99826
7489.7992   1.00084
7489.8516   1.00383
7489.9040   1.00391
7489.9565   1.00290
7490.0089   1.00088
7490.0613   1.00107
7490.1138   1.00195
7490.1662   1.00074
7490.2186   1.00092
7490.2710   1.00291
7490.3235   1.00189
7490.3759   1.00088
7490.4283   1.00116
7490.4808   0.99995
7490.5332   1.00353
7490.5856   1.00402
7490.6381   0.99920
7490.6905   1.00259
7490.7429   1.00167
7490.7954   0.99866
7490.8478   0.99834
7490.9002   0.99893
7490.9527   1.00212
7491.0051   1.00070
7491.0575   0.99839
7491.1100   0.99557
7491.1624   0.99756
7491.2149   0.99554
7491.2673   0.99413
7491.3197   0.98911
7491.3722   0.98380
7491.4246   0.97398
7491.4770   0.96867
7491.5295   0.96455
7491.5819   0.96144
7491.6344   0.95762
7491.6868   0.95871
7491.7392   0.96089
7491.7917   0.96508
7491.8441   0.96826
7491.8966   0.97695
7491.9490   0.98913
7492.0015   0.99812
7492.0539   0.99501
7492.1063   0.99909
7492.1588   0.99848
7492.2112   1.00006
7492.2637   1.00295
7492.3161   1.00393
7492.3686   1.00072
7492.4210   1.00010
7492.4735   1.00069
7492.5259   1.00057
7492.5783   0.99946
7492.6308   1.00445
7492.6832   0.99933
7492.7357   1.00072
7492.7881   1.00150
7492.8406   1.00069
7492.8930   1.00187
7492.9455   1.00026
7492.9979   1.00034
7493.0504   0.99793
7493.1028   0.99822
7493.1553   1.00010
7493.2077   0.99939
7493.2602   0.99837
7493.3126   1.00166
7493.3651   0.99984
7493.4175   1.00113
7493.4700   1.00052
7493.5224   0.99930
7493.5749   1.00139
7493.6273   0.99937
7493.6798   1.00176
7493.7323   1.00155
7493.7847   0.99973
7493.8372   1.00002
7493.8896   0.99940
7493.9421   0.99739
7493.9945   0.99968
7494.0470   0.99666
7494.0994   0.99555
7494.1519   0.99644
7494.2044   0.99452
7494.2568   0.99141
7494.3093   0.99319
7494.3617   0.99298
7494.4142   0.99157
7494.4667   0.98705
7494.5191   0.98264
7494.5716   0.97563
7494.6240   0.96911
7494.6765   0.95360
7494.7290   0.94109
7494.7814   0.92197
7494.8339   0.89886
7494.8863   0.87675
7494.9388   0.85743
7494.9913   0.84042
7495.0437   0.83411
7495.0962   0.82759
7495.1487   0.83268
7495.2011   0.84417
7495.2536   0.86556
7495.3061   0.89004
7495.3585   0.91173
7495.4110   0.93412
7495.4635   0.95370
7495.5159   0.96209
7495.5684   0.96868
7495.6209   0.97237
7495.6733   0.97635
7495.7258   0.97884
7495.7783   0.98073
7495.8307   0.98462
7495.8832   0.98640
7495.9357   0.99029
7495.9881   0.99538
7496.0406   0.99877
7496.0931   0.99845
7496.1456   1.00484
7496.1980   1.00083
7496.2505   1.00112
7496.3030   1.00001
7496.3554   0.99979
7496.4079   1.00198
7496.4604   1.00157
7496.5129   1.00326
7496.5653   1.00075
7496.6178   1.00094
7496.6703   1.00092
7496.7228   1.00141
7496.7752   1.00140
7496.8277   1.00049
7496.8802   1.00048
7496.9327   1.00217
7496.9852   1.00036
7497.0376   1.00075
7497.0901   1.00143
7497.1426   0.99992
7497.1951   1.00341
7497.2475   0.99990
7497.3000   0.99619
7497.3525   1.00388
7497.4050   0.99837
7497.4575   1.00056
7497.5099   1.00055
7497.5624   1.00234
7497.6149   0.99803
7497.6674   0.99932
7497.7199   1.00121
7497.7724   0.99760
7497.8248   1.00129
7497.8773   1.00078
7497.9298   1.00017
7497.9823   0.99896
7498.0348   0.99945
7498.0873   0.99804
7498.1397   0.99693
7498.1922   0.99882
7498.2447   0.99751
7498.2972   0.99710
7498.3497   0.99469
7498.4022   0.99518
7498.4547   0.99547
7498.5072   0.99456
7498.5596   0.99375
7498.6121   0.99284
7498.6646   0.99573
7498.7171   0.99282
7498.7696   0.99692
7498.8221   0.99311
7498.8746   0.99790
7498.9271   0.99609
7498.9796   0.99968
7499.0321   0.99787
7499.0845   0.99926
7499.1370   1.00036
7499.1895   0.99675
7499.2420   0.99694
7499.2945   0.99963
7499.3470   1.00042
7499.3995   0.99622
7499.4520   0.99551
7499.5045   0.99740
7499.5570   0.99309
7499.6095   0.99699
7499.6620   0.99598
7499.7145   0.99837
7499.7670   0.99656
7499.8195   1.00076
7499.8720   0.99645
7499.9245   0.99984
7499.9770   1.00224
7500.0295   0.99923
7500.0820   0.99902
7500.1345   0.99902
7500.1870   0.99921
7500.2395   1.00000
7500.2920   1.00230
7500.3445   0.99599
7500.3970   0.99728
7500.4495   1.00278
7500.5020   0.99947
7500.5545   1.00077
7500.6070   1.00346
7500.6595   1.00085
7500.7120   0.99845
7500.7645   1.00264
7500.8170   1.00404
7500.8695   1.00003
7500.9220   1.00453
7500.9745   1.00082
7501.0270   0.99972
7501.0795   1.00001
7501.1320   0.99851
7501.1845   0.99740
7501.2370   1.00000
7501.2895   1.00129
7501.3420   1.00009
7501.3946   1.00089
7501.4471   1.00108
7501.4996   1.00948
7501.5521   1.00007
7501.6046   1.01137
7501.6571   0.99457
% ---------- rrlyn1_77507800.txt ---------- (following 1000 lines)
7748.9264   0.88706
7748.9791   0.87905
7749.0317   0.90283
7749.0844   0.91272
7749.1370   0.92621
7749.1897   0.94589
7749.2424   0.96157
7749.2950   0.98246
7749.3477   0.98934
7749.4004   0.99332
7749.4530   0.99870
7749.5057   1.00148
7749.5584   0.99716
7749.6110   0.99864
7749.6637   1.00202
7749.7163   1.00059
7749.7690   1.00067
7749.8217   0.99765
7749.8743   0.99772
7749.9270   1.00130
7749.9797   0.99727
7750.0323   0.99714
7750.0850   0.99812
7750.1377   0.99479
7750.1904   0.99796
7750.2430   0.99773
7750.2957   0.99610
7750.3484   0.99977
7750.4010   0.99754
7750.4537   0.99821
7750.5064   0.99997
7750.5590   0.99774
7750.6117   1.00010
7750.6644   0.99647
7750.7171   0.99623
7750.7697   0.98820
7750.8224   0.98716
7750.8751   0.98322
7750.9278   0.97638
7750.9804   0.97525
7751.0331   0.97331
7751.0858   0.96967
7751.1385   0.97173
7751.1911   0.96938
7751.2438   0.96854
7751.2965   0.98140
7751.3492   0.97946
7751.4018   0.98441
7751.4545   0.99097
7751.5072   0.99052
7751.5599   0.99298
7751.6125   0.99533
7751.6652   1.00028
7751.7179   0.99734
7751.7706   0.99859
7751.8233   0.99804
7751.8759   0.99629
7751.9286   0.99484
7751.9813   0.99649
7752.0340   1.00074
7752.0867   1.00259
7752.1394   1.00004
7752.1920   1.00128
7752.2447   1.00063
7752.2974   0.99888
7752.3501   1.00102
7752.4028   1.00237
7752.4555   1.00261
7752.5081   1.00495
7752.5608   1.00210
7752.6135   1.00024
7752.6662   1.00078
7752.7189   1.00062
7752.7716   1.00057
7752.8243   0.99971
7752.8769   0.99955
7752.9296   1.00139
7752.9823   0.99922
7753.0350   0.99776
7753.0877   1.00200
7753.1404   1.00214
7753.1931   1.00147
7753.2458   0.99881
7753.2985   1.00265
7753.3511   1.00168
7753.4038   0.99942
7753.4565   1.00065
7753.5092   1.00269
7753.5619   1.00202
7753.6146   1.00085
7753.6673   1.00338
7753.7200   1.00231
7753.7727   1.00125
7753.8254   1.00058
7753.8781   1.00141
7753.9308   1.00204
7753.9835   1.00257
7754.0362   1.00180
7754.0888   0.99862
7754.1415   1.00275
7754.1942   1.00238
7754.2469   0.99971
7754.2996   1.00073
7754.3523   1.00196
7754.4050   1.00009
7754.4577   1.00051
7754.5104   1.00274
7754.5631   0.99846
7754.6158   1.00178
7754.6685   1.00011
7754.7212   1.00093
7754.7739   0.99975
7754.8266   0.99987
7754.8793   1.00030
7754.9320   1.00032
7754.9847   0.99924
7755.0374   1.00056
7755.0901   1.00038
7755.1428   0.99650
7755.1955   0.99812
7755.2482   0.99914
7755.3009   1.00035
7755.3536   0.99877
7755.4063   0.99559
7755.4591   0.99761
7755.5118   0.99472
7755.5645   0.99724
7755.6172   0.99716
7755.6699   0.99637
7755.7226   0.99569
7755.7753   0.99660
7755.8280   0.99492
7755.8807   0.99823
7755.9334   0.99964
7755.9861   1.00186
7756.0388   1.00237
7756.0915   1.00468
7756.1442   0.99960
7756.1970   1.00191
7756.2497   1.00252
7756.3024   0.99883
7756.3551   1.00194
7756.4078   1.00255
7756.4605   1.00216
7756.5132   1.00367
7756.5659   1.00148
7756.6186   1.00489
7756.6714   0.99980
7756.7241   1.00161
7756.7768   1.00392
7756.8295   1.00162
7756.8822   1.00033
7756.9349   0.99944
7756.9876   1.00105
7757.0404   0.99885
7757.0931   1.00196
7757.1458   0.99866
7757.1985   0.99987
7757.2512   1.00338
7757.3039   0.99968
7757.3567   1.00149
7757.4094   1.00009
7757.4621   1.00100
7757.5148   0.99770
7757.5675   1.00130
7757.6203   0.99841
7757.6730   1.00101
7757.7257   1.00011
7757.7784   0.99821
7757.8311   0.99882
7757.8839   0.99762
7757.9366   1.00192
7757.9893   0.99982
7758.0420   0.99582
7758.0947   0.99712
7758.1475   0.99882
7758.2002   0.99753
7758.2529   0.99823
7758.3056   0.99843
7758.3584   0.99872
7758.4111   0.99942
7758.4638   1.00032
7758.5165   0.99582
7758.5693   0.99922
7758.6220   0.99832
7758.6747   0.99662
7758.7274   0.99922
7758.7802   0.99791
7758.8329   0.99901
7758.8856   0.99901
7758.9384   1.00111
7758.9911   1.00120
7759.0438   0.99890
7759.0965   1.00010
7759.1493   0.99599
7759.2020   0.99629
7759.2547   1.00089
7759.3075   0.99928
7759.3602   1.00038
7759.4129   0.99898
7759.4657   0.99917
7759.5184   1.00027
7759.5711   0.99596
7759.6239   1.00076
7759.6766   0.99875
7759.7293   1.00094
7759.7821   0.99754
7759.8348   0.99663
7759.8875   0.99623
7759.9403   0.99652
7759.9930   0.99752
7760.0457   0.99491
7760.0985   0.99730
7760.1512   0.99330
7760.2039   0.99229
7760.2567   0.99368
7760.3094   0.99368
7760.3622   0.99437
7760.4149   0.99446
7760.4676   0.99235
7760.5204   0.99125
7760.5731   0.99074
7760.6258   0.99263
7760.6786   0.99012
7760.7313   0.99001
7760.7841   0.99221
7760.8368   0.99190
7760.8896   0.99409
7760.9423   0.99438
7760.9950   0.99417
7761.0478   0.99627
7761.1005   0.99456
7761.1533   0.99625
7761.2060   0.99964
7761.2588   0.99583
7761.3115   0.99622
7761.3642   0.99781
7761.4170   0.99820
7761.4697   1.00009
7761.5225   0.99998
7761.5752   0.99877
7761.6280   0.99867
7761.6807   0.99986
7761.7335   0.99865
7761.7862   1.00064
7761.8390   1.00073
7761.8917   1.00122
7761.9445   0.99931
7761.9972   0.99890
7762.0500   0.99989
7762.1027   1.00068
7762.1555   1.00047
7762.2082   1.00086
7762.2610   0.99955
7762.3137   0.99984
7762.3665   1.00053
7762.4192   1.00102
7762.4720   0.99801
7762.5247   0.99990
7762.5775   0.99949
7762.6302   1.00018
7762.6830   1.00077
7762.7357   1.00306
7762.7885   1.00055
7762.8412   0.99924
7762.8940   0.99833
7762.9468   1.00052
7762.9995   1.00221
7763.0523   1.00030
7763.1050   0.99799
7763.1578   0.99578
7763.2105   0.99627
7763.2633   1.00006
7763.3161   0.99845
7763.3688   0.99904
7763.4216   0.99873
7763.4743   0.99772
7763.5271   0.99561
7763.5799   0.99730
7763.6326   0.99869
7763.6854   1.00068
7763.7381   0.99837
7763.7909   0.99896
7763.8437   0.99845
7763.8964   0.99854
7763.9492   1.00163
7764.0019   1.00063
7764.0547   0.99942
7764.1075   0.99751
7764.1602   0.99910
7764.2130   1.00139
7764.2658   0.99928
7764.3185   1.00257
7764.3713   0.99996
7764.4241   1.00076
7764.4768   1.00015
7764.5296   0.99764
7764.5824   0.99863
7764.6351   0.99822
7764.6879   1.00002
7764.7407   0.99681
7764.7934   0.99760
7764.8462   0.99749
7764.8990   1.00118
7764.9517   0.99548
7765.0045   1.00057
7765.0573   1.00246
7765.1100   1.00035
7765.1628   1.00085
7765.2156   1.00014
7765.2684   0.99974
7765.3211   1.00023
7765.3739   0.99762
7765.4267   1.00312
7765.4794   1.00021
7765.5322   1.00150
7765.5850   1.00310
7765.6378   0.99819
7765.6905   1.00079
7765.7433   0.99928
7765.7961   1.00098
7765.8489   1.00007
7765.9016   1.00067
7765.9544   1.00216
7766.0072   1.00076
7766.0600   0.99916
7766.1127   1.00015
7766.1655   1.00045
7766.2183   1.00284
7766.2711   0.99824
7766.3239   0.99934
7766.3766   1.00033
7766.4294   0.99723
7766.4822   0.99993
7766.5350   1.00053
7766.5878   1.00002
7766.6405   0.99882
7766.6933   0.99782
7766.7461   0.99782
7766.7989   0.99752
7766.8517   0.99832
7766.9044   0.99842
7766.9572   1.00161
7767.0100   0.99911
7767.0628   1.00061
7767.1156   0.99901
7767.1684   0.99771
7767.2211   1.00081
7767.2739   0.99881
7767.3267   1.00602
7767.3795   1.00062
7767.4323   0.99842
7767.4851   1.00102
7767.5379   1.00322
7767.5907   0.99902
7767.6434   0.99992
7767.6962   1.00333
7767.7490   0.99773
7767.8018   1.00203
7767.8546   0.99913
7767.9074   1.00014
7767.9602   0.99804
7768.0130   1.00044
7768.0658   1.00124
7768.1185   0.99635
7768.1713   0.99975
7768.2241   0.99935
7768.2769   0.99666
7768.3297   1.00056
7768.3825   0.99957
7768.4353   0.99787
7768.4881   0.99708
7768.5409   0.99798
7768.5937   0.99878
7768.6465   0.99939
7768.6993   0.99939
7768.7521   1.00210
7768.8049   0.99790
7768.8576   1.00071
7768.9104   1.00202
7768.9632   0.99972
7769.0160   0.99883
7769.0688   1.00243
7769.1216   0.99984
7769.1744   0.99835
7769.2272   1.00225
7769.2800   1.00106
7769.3328   1.00017
7769.3856   1.00247
7769.4384   0.99888
7769.4912   1.00309
7769.5440   1.00320
7769.5968   1.00140
7769.6496   1.00181
7769.7024   1.00262
7769.7552   1.00143
7769.8080   1.00143
7769.8608   0.99794
7769.9136   1.00195
7769.9664   0.99886
7770.0192   1.00057
7770.0721   0.99918
7770.1249   0.99949
7770.1777   1.00199
7770.2305   1.00020
7770.2833   1.00261
7770.3361   1.00302
7770.3889   0.99913
7770.4417   1.00044
7770.4945   1.00185
7770.5473   0.99886
7770.6001   1.00117
7770.6529   1.00218
7770.7057   1.00329
7770.7585   1.00270
7770.8113   1.00191
7770.8642   1.00142
7770.9170   1.00233
7770.9698   1.00244
7771.0226   1.00015
7771.0754   1.00056
7771.1282   1.00167
7771.1810   0.99798
7771.2338   0.99449
7771.2866   0.98731
7771.3395   0.97232
7771.3923   0.95993
7771.4451   0.93704
7771.4979   0.91705
7771.5507   0.88706
7771.6035   0.85607
7771.6563   0.82239
7771.7092   0.78190
7771.7620   0.74591
7771.8148   0.71162
7771.8676   0.68643
7771.9204   0.67014
7771.9732   0.66556
7772.0261   0.67477
7772.0789   0.69828
7772.1317   0.73429
7772.1845   0.77360
7772.2373   0.81622
7772.2901   0.86043
7772.3430   0.89884
7772.3958   0.93165
7772.4486   0.95627
7772.5014   0.97878
7772.5542   0.99389
7772.6071   0.99761
7772.6599   1.00792
7772.7127   1.00603
7772.7655   1.00844
7772.8184   1.01056
7772.8712   0.99967
7772.9240   1.00198
7772.9768   0.99800
7773.0296   1.00031
7773.0825   0.99962
7773.1353   0.99744
7773.1881   0.99875
7773.2409   0.99796
7773.2938   0.99797
7773.3466   0.99799
7773.3994   0.99320
7773.4523   0.99212
7773.5051   0.98913
7773.5579   0.97604
7773.6107   0.96335
7773.6636   0.94947
7773.7164   0.92828
7773.7692   0.90410
7773.8221   0.87461
7773.8749   0.84662
7773.9277   0.81444
7773.9805   0.77905
7774.0334   0.74646
7774.0862   0.72588
7774.1390   0.71209
7774.1919   0.70780
7774.2447   0.71762
7774.2975   0.73483
7774.3504   0.76374
7774.4032   0.80096
7774.4560   0.84247
7774.5089   0.88319
7774.5617   0.91200
7774.6145   0.94591
7774.6674   0.96013
7774.7202   0.97144
7774.7730   0.97485
7774.8259   0.96737
7774.8787   0.95968
7774.9316   0.94690
7774.9844   0.92991
7775.0372   0.90832
7775.0901   0.88464
7775.1429   0.85555
7775.1957   0.82796
7775.2486   0.80248
7775.3014   0.78269
7775.3543   0.77060
7775.4071   0.76562
7775.4599   0.77303
7775.5128   0.78454
7775.5656   0.80756
7775.6185   0.83847
7775.6713   0.87068
7775.7242   0.90810
7775.7770   0.93381
7775.8298   0.95452
7775.8827   0.97504
7775.9355   0.98135
7775.9884   0.99006
7776.0412   0.99578
7776.0941   0.99489
7776.1469   1.00000
7776.1998   1.00082
7776.2526   1.00043
7776.3054   1.00174
7776.3583   1.00085
7776.4111   0.99967
7776.4640   1.00328
7776.5168   1.00069
7776.5697   1.00100
7776.6225   0.99972
7776.6754   0.99753
7776.7282   1.00084
7776.7811   0.99886
7776.8339   0.99557
7776.8868   1.00008
7776.9396   0.99709
7776.9925   0.99540
7777.0453   0.99682
7777.0982   0.99813
7777.1510   0.99694
7777.2039   0.99585
7777.2567   0.99866
7777.3096   0.99348
7777.3624   0.99509
7777.4153   1.00030
7777.4682   0.99971
7777.5210   0.99812
7777.5739   0.99873
7777.6267   1.00295
7777.6796   0.99696
7777.7324   1.00127
7777.7853   1.00058
7777.8381   0.99839
7777.8910   1.00050
7777.9439   1.00061
7777.9967   0.99982
7778.0496   1.00053
7778.1024   1.00014
7778.1553   0.99945
7778.2082   1.00126
7778.2610   0.99957
7778.3139   0.99978
7778.3667   1.00049
7778.4196   0.99900
7778.4725   0.99931
7778.5253   0.99862
7778.5782   0.99783
7778.6310   0.99914
7778.6839   0.99705
7778.7368   1.00066
7778.7896   0.99987
7778.8425   0.99918
7778.8954   0.99799
7778.9482   1.00030
7779.0011   0.99701
7779.0539   0.99991
7779.1068   1.00002
7779.1597   0.99863
7779.2125   1.00084
7779.2654   0.99795
7779.3183   1.00056
7779.3711   1.00006
7779.4240   0.99877
7779.4769   1.00258
7779.5298   0.99889
7779.5826   0.99879
7779.6355   0.99870
7779.6884   1.00041
7779.7412   0.99991
7779.7941   1.00042
7779.8470   0.99803
7779.8998   0.99563
7779.9527   0.99274
7780.0056   0.98415
7780.0585   0.98085
7780.1113   0.97456
7780.1642   0.96176
7780.2171   0.94827
7780.2699   0.93197
7780.3228   0.91248
7780.3757   0.89299
7780.4286   0.88029
7780.4814   0.87030
7780.5343   0.86010
7780.5872   0.86411
7780.6401   0.86871
7780.6929   0.87801
7780.7458   0.89372
7780.7987   0.91052
7780.8516   0.93812
7780.9045   0.95683
7780.9573   0.97123
7781.0102   0.98074
7781.0631   0.98864
7781.1160   0.99084
7781.1688   0.99614
7781.2217   0.99745
7781.2746   0.99655
7781.3275   1.00075
7781.3804   0.99825
7781.4332   0.99585
7781.4861   0.99766
7781.5390   0.99696
7781.5919   0.99766
7781.6448   0.99766
7781.6977   0.99976
7781.7505   0.99346
7781.8034   0.99596
7781.8563   0.99506
7781.9092   0.99386
7781.9621   0.99396
7782.0150   0.99566
7782.0678   0.99636
7782.1207   0.99556
7782.1736   0.99816
7782.2265   0.99536
7782.2794   0.99596
7782.3323   0.99456
7782.3852   1.00315
7782.4381   0.99785
7782.4909   0.99875
7782.5438   0.99985
7782.5967   1.00065
7782.6496   0.99824
7782.7025   1.00254
7782.7554   0.99874
7782.8083   0.99773
7782.8612   0.99613
7782.9141   0.99822
7782.9670   1.00252
7783.0199   0.99682
7783.0727   0.99781
7783.1256   0.99861
7783.1785   0.99620
7783.2314   1.00100
7783.2843   0.99919
7783.3372   0.99908
7783.3901   1.00158
7783.4430   0.99817
7783.4959   1.00087
7783.5488   0.99846
7783.6017   1.00235
7783.6546   1.00065
7783.7075   1.00074
7783.7604   1.00183
7783.8133   1.00132
7783.8662   0.99911
7783.9191   0.99991
7783.9720   0.99870
7784.0249   1.00249
7784.0778   1.00028
7784.1307   1.00277
7784.1836   1.00256
7784.2365   1.00065
7784.2894   1.00184
7784.3423   1.00193
7784.3952   1.00272
7784.4481   1.00321
7784.5010   0.99960
7784.5539   0.99919
7784.6068   1.00358
7784.6597   0.99606
7784.7126   1.00405
7784.7655   0.99684
7784.8184   1.00013
7784.8713   1.00131
7784.9242   0.99880
7784.9771   0.99919
7785.0300   0.99958
7785.0829   1.00086
7785.1358   1.00065
7785.1887   0.99773
7785.2416   1.00012
7785.2945   0.99781
7785.3475   0.99779
7785.4004   0.99968
7785.4533   1.00046
7785.5062   1.00215
7785.5591   1.00153
7785.6120   1.00102
7785.6649   1.00280
7785.7178   0.99849
7785.7707   1.00247
7785.8236   1.00215
7785.8766   1.00264
7785.9295   0.99842
7785.9824   1.00310
7786.0353   0.99769
7786.0882   1.00007
7786.1411   1.00155
7786.1940   0.99844
7786.2469   1.00002
7786.2999   1.00120
7786.3528   0.99838
7786.4057   1.00067
7786.4586   0.99975
7786.5115   0.99923
7786.5644   0.99771
7786.6173   0.99889
7786.6703   0.99908
7786.7232   0.99966
7786.7761   0.99874
7786.8290   0.99952
7786.8819   1.00430
7786.9349   0.99988
7786.9878   1.00056
7787.0407   1.00205
7787.0936   1.00063
7787.1465   1.00291
7787.1995   1.00109
7787.2524   1.00317
7787.3053   0.99875
7787.3582   1.00183
7787.4111   1.00171
7787.4641   1.00009
7787.5170   1.00277
7787.5699   0.99935
7787.6228   0.99923
7787.6758   0.99951
7787.7287   0.99889
7787.7816   0.99927
7787.8345   0.99825
7787.8875   1.00043
7787.9404   0.99821
7787.9933   1.00089
7788.0462   1.00037
7788.0992   0.99925
7788.1521   0.99993
7788.2050   1.00111
7788.2579   1.00169
7788.3109   0.99386
7788.3638   0.99754
7788.4167   0.99602
7788.4697   0.99230
7788.5226   0.99098
7788.5755   0.98706
7788.6284   0.98364
7788.6814   0.97492
7788.7343   0.96680
7788.7872   0.96018
7788.8402   0.95546
7788.8931   0.95274
7788.9460   0.95232
7788.9990   0.95070
7789.0519   0.95197
7789.1048   0.95555
7789.1578   0.96113
7789.2107   0.96931
7789.2636   0.97919
7789.3166   0.98587
7789.3695   0.99095
7789.4224   0.99813
7789.4754   0.99711
7789.5283   0.99089
7789.5812   0.99647
7789.6342   0.99765
7789.6871   0.99863
7789.7401   0.99731
7789.7930   0.99769
7789.8459   0.99887
7789.8989   0.99635
7789.9518   0.99673
7790.0047   0.99631
7790.0577   0.99519
7790.1106   0.99447
7790.1636   0.99645
7790.2165   0.99412
7790.2695   0.99081
7790.3224   0.99469
7790.3753   0.99517
7790.4283   0.99635
7790.4812   0.99703
7790.5342   0.99691
7790.5871   1.00239
7790.6401   0.99777
7790.6930   0.99785
7790.7459   1.00083
7790.7989   1.00111
7790.8518   0.99949
7790.9048   1.00368
7790.9577   0.99936
7791.0107   1.00084
7791.0636   0.99952
7791.1166   1.00040
7791.1695   0.99768
7791.2225   1.00367
7791.2754   1.00505
7791.3284   1.00583
7791.3813   1.00251
7791.4343   1.00349
7791.4872   1.00318
7791.5402   1.00276
7791.5931   1.00154
7791.6461   1.00243
7791.6990   1.00031
7791.7520   1.00209
7791.8049   1.00318
7791.8579   0.99886
7791.9108   1.00115
7791.9638   1.00473
7792.0167   0.99781
7792.0697   1.00120
7792.1226   1.00118
7792.1756   1.00227
7792.2285   1.00155
7792.2815   1.00094
7792.3344   0.99922
7792.3874   0.99741
7792.4404   1.00399
7792.4933   1.00278
7792.5463   0.99957
7792.5992   1.00065
7792.6522   0.99984
7792.7051   0.99933
7792.7581   0.99831
7792.8111   1.00600
7792.8640   1.00059
7792.9170   1.00117
7792.9699   1.00236
7793.0229   1.00375
7793.0759   1.00054
7793.1288   1.00093
7793.1818   1.00082
7793.2347   0.99761
7793.2877   1.00190
7793.3407   1.00279
7793.3936   1.00207
7793.4466   0.99796
7793.4995   1.00035
7793.5525   1.00205
7793.6055   0.99754
7793.6584   1.00133
7793.7114   0.99742
7793.7644   0.99961
7793.8173   0.99870
7793.8703   0.99929
7793.9233   1.00018
7793.9762   0.99918
7794.0292   1.00147
7794.0822   0.99936
7794.1351   1.00086
7794.1881   1.00185
7794.2411   1.00044
7794.2940   0.99944
7794.3470   0.99803
7794.4000   1.00103
7794.4529   0.99952
7794.5059   0.99742
7794.5589   0.99842
7794.6119   1.00011
7794.6648   1.00021
7794.7178   0.99970
7794.7708   0.99780
7794.8237   0.99700
7794.8767   0.99560
7794.9297   1.00010
7794.9827   0.99909
7795.0356   0.99909
7795.0886   0.99699
7795.1416   0.99959
7795.1946   0.99779
7795.2475   1.00099
7795.3005   0.99909
7795.3535   0.99829
7795.4065   0.99559
7795.4594   0.99699
7795.5124   1.00100
7795.5654   1.00000
7795.6184   0.99760
7795.6714   1.00060
7795.7243   0.99831
7795.7773   0.99791
7795.8303   0.99971
7795.8833   1.00132
7795.9362   0.99822
7795.9892   1.00173
7796.0422   1.00173
7796.0952   0.99714
7796.1482   0.99785
7796.2012   0.99635
7796.2541   0.99666
7796.3071   0.99757
7796.3601   0.99998
7796.4131   0.99888
7796.4661   0.99879
7796.5190   0.99970
7796.5720   0.99681
7796.6250   1.00162
7796.6780   1.00393
7796.7310   0.99854
7796.7840   0.99845
7796.8370   1.00017
7796.8899   0.99638
7796.9429   0.99639
7796.9959   0.99270
7797.0489   0.99172
7797.1019   0.98763
7797.1549   0.98104
7797.2079   0.97346
7797.2609   0.96067
7797.3138   0.94859
7797.3668   0.93681
7797.4198   0.92162
7797.4728   0.91354
7797.5258   0.90666
7797.5788   0.90198
7797.6318   0.90389
7797.6848   0.90891
7797.7378   0.91663
7797.7908   0.92845
7797.8438   0.94337
7797.8968   0.95609
7797.9497   0.96881
7798.0027   0.98424
7798.0557   0.98566
7798.1087   0.99228
7798.1617   0.99151
7798.2147   0.99823
7798.2677   0.99095
7798.3207   0.99378
7798.3737   0.99550
7798.4267   0.99383
7798.4797   0.99496
7798.5327   0.99348
7798.5857   0.99021
7798.6387   0.99244
7798.6917   0.99327
7798.7447   0.98930
7798.7977   0.99503
7798.8507   0.99276
7798.9037   0.99139
7798.9567   0.99262
7799.0097   0.98925
7799.0627   0.99288
7799.1157   0.99212
7799.1687   0.99295
7799.2217   0.99068
7799.2747   0.99062
7799.3277   0.99165
7799.3807   0.99179
7799.4337   0.98922
7799.4867   0.98836
7799.5397   0.98870
7799.5927   0.98724
7799.6457   0.98768
7799.6987   0.97522
7799.7517   0.98146
7799.8047   0.97020
7799.8577   0.96474
7799.9108   0.96348
7799.9638   0.96052
7800.0168   0.95796
7800.0698   0.95211
7800.1228   0.95545
7800.1758   0.95669
7800.2288   0.96294
7800.2818   0.96819
7800.3348   0.97073
7800.3878   0.97388
7800.4408   0.98663
7800.4939   0.98278
7800.5469   0.98892
7800.5999   0.99257
7800.6529   0.99622
7800.7059   0.99088
7800.7589   0.99283
7800.8119   0.99628
7800.8649   0.99943
7800.9180   0.99728
7800.9710   0.99924
7801.0240   0.99039
7801.0770   0.99025
7801.1300   0.99441
7801.1830   0.98946
7801.2360   0.98632
7801.2891   0.99178
7801.3421   0.99294
7801.3951   0.98660
7801.4481   0.99836
7801.5011   0.98952
7801.5541   0.99768
7801.6072   1.00144
7801.6602   1.01060
7801.7132   1.00157
% ---------- rrlyn2_53505400.txt ---------- (following 1000 lines)
5349.0614   1.01302
5349.1137   1.02290
5349.1661   0.97847
5349.2184   0.98005
5349.2708   0.95133
5349.3231   0.89921
5349.3755   0.85050
5349.4279   0.80898
5349.4802   0.80357
5349.5326   0.84325
5349.5849   0.87294
5349.6373   0.92373
5349.6896   0.93132
5349.7420   0.95161
5349.7943   0.97130
5349.8467   0.96479
5349.8990   0.98918
5349.9514   0.98608
5350.0038   0.99357
5350.0561   0.97647
5350.1085   0.96847
5350.1608   0.99506
5350.2132   0.98756
5350.2656   0.98646
5350.3179   0.98716
5350.3703   0.99756
5350.4226   0.99727
5350.4750   1.00407
5350.5274   1.00578
5350.5797   1.00308
5350.6321   1.01689
5350.6845   1.01459
5350.7368   1.01000
5350.7892   1.00161
5350.8415   1.00242
5350.8939   0.99413
5350.9463   0.99795
5350.9986   0.99746
5351.0510   1.00157
5351.1034   1.00139
5351.1558   1.00050
5351.2081   0.99272
5351.2605   0.99963
5351.3129   0.99255
5351.3652   1.00937
5351.4176   0.99529
5351.4700   0.99711
5351.5223   0.99134
5351.5747   0.98946
5351.6271   1.00118
5351.6795   0.99770
5351.7318   0.99853
5351.7842   0.99775
5351.8366   0.99948
5351.8890   1.00031
5351.9413   0.99984
5351.9937   0.99537
5352.0461   0.99240
5352.0985   0.99303
5352.1509   1.00036
5352.2032   0.99679
5352.2556   0.99512
5352.3080   1.00386
5352.3604   0.99559
5352.4128   1.00203
5352.4651   1.00717
5352.5175   0.99600
5352.5699   1.00944
5352.6223   1.00408
5352.6747   1.00612
5352.7271   1.00536
5352.7794   1.00470
5352.8318   1.00884
5352.8842   1.02268
5352.9366   1.01972
5352.9890   0.99457
5353.0414   0.99091
5353.0938   0.99896
5353.1461   0.97430
5353.1985   0.94635
5353.2509   0.93210
5353.3033   0.89674
5353.3557   0.88549
5353.4081   0.87854
5353.4605   0.90789
5353.5129   0.92834
5353.5653   0.95620
5353.6177   0.97615
5353.6701   0.98700
5353.7225   1.00595
5353.7748   0.99541
5353.8272   0.99686
5353.8796   1.01262
5353.9320   1.00827
5353.9844   1.00233
5354.0368   1.00249
5354.0892   1.00565
5354.1416   1.00390
5354.1940   1.00726
5354.2464   1.00222
5354.2988   1.01009
5354.3512   1.00235
5354.4036   1.01591
5354.4560   0.99827
5354.5084   0.99933
5354.5608   1.00320
5354.6132   1.00546
5354.6656   0.99452
5354.7180   1.00039
5354.7704   0.99176
5354.8228   1.00122
5354.8752   0.99589
5354.9277   0.99976
5354.9801   0.99293
5355.0325   0.99729
5355.0849   1.00576
5355.1373   0.99923
5355.1897   0.99700
5355.2421   0.99677
5355.2945   0.99485
5355.3469   0.99482
5355.3993   0.98689
5355.4517   0.99266
5355.5042   1.00144
5355.5566   0.99681
5355.6090   1.00289
5355.6614   0.99556
5355.7138   0.99004
5355.7662   1.00291
5355.8186   0.99919
5355.8710   0.99977
5355.9235   0.99314
5355.9759   1.00082
5356.0283   0.99850
5356.0807   1.00248
5356.1331   0.99066
5356.1855   0.99414
5356.2380   1.00272
5356.2904   1.00550
5356.3428   1.00768
5356.3952   1.00306
5356.4476   1.00824
5356.5001   1.00373
5356.5525   1.00251
5356.6049   1.01019
5356.6573   1.00658
5356.7098   0.99616
5356.7622   1.00285
5356.8146   0.99693
5356.8670   1.00022
5356.9195   1.00020
5356.9719   0.99409
5357.0243   0.99068
5357.0767   0.99486
5357.1292   0.98985
5357.1816   0.98804
5357.2340   0.99903
5357.2864   0.99541
5357.3389   0.99920
5357.3913   0.99389
5357.4437   1.00478
5357.4962   1.00277
5357.5486   1.00486
5357.6010   1.00925
5357.6535   0.99545
5357.7059   1.00644
5357.7583   1.00313
5357.8108   1.00202
5357.8632   1.00511
5357.9156   1.00360
5357.9681   1.01260
5358.0205   1.00259
5358.0729   0.99568
5358.1254   1.00178
5358.1778   1.00827
5358.2302   1.00047
5358.2827   1.00246
5358.3351   0.99486
5358.3876   1.00955
5358.4400   1.00255
5358.4924   1.00734
5358.5449   0.99034
5358.5973   1.00233
5358.6498   0.99373
5358.7022   1.00413
5358.7547   0.99783
5358.8071   1.00232
5358.8595   0.99582
5358.9120   0.99902
5358.9644   0.99882
5359.0169   0.99521
5359.0693   0.99641
5359.1218   1.00301
5359.1742   0.99621
5359.2267   0.98821
5359.2791   1.00171
5359.3316   1.00171
5359.3840   0.99731
5359.4365   1.00701
5359.4889   0.99381
5359.5414   1.00421
5359.5938   0.99771
5359.6463   0.99051
5359.6987   0.99951
5359.7512   0.99711
5359.8036   0.99571
5359.8561   0.99871
5359.9085   0.99771
5359.9610   1.00402
5360.0134   1.00382
5360.0659   0.99772
5360.1184   1.00132
5360.1708   0.99832
5360.2233   0.99892
5360.2757   0.99813
5360.3282   0.99953
5360.3807   0.99543
5360.4331   1.00603
5360.4856   1.00124
5360.5380   0.99794
5360.5905   1.00504
5360.6430   1.00025
5360.6954   1.00435
5360.7479   0.99555
5360.8003   0.99466
5360.8528   0.99316
5360.9053   0.99676
5360.9577   0.98886
5361.0102   0.99847
5361.0627   1.00487
5361.1151   0.98707
5361.1676   1.00958
5361.2201   1.00168
5361.2725   1.00309
5361.3250   1.01919
5361.3775   0.99149
5361.4299   0.98630
5361.4824   0.97920
5361.5349   0.96960
5361.5874   0.96411
5361.6398   0.97711
5361.6923   0.97982
5361.7448   0.98672
5361.7972   0.98632
5361.8497   1.00433
5361.9022   0.99863
5361.9547   1.00103
5362.0071   0.99624
5362.0596   0.99994
5362.1121   1.00274
5362.1646   1.00115
5362.2170   1.00485
5362.2695   0.99715
5362.3220   1.00466
5362.3745   1.00046
5362.4270   0.99476
5362.4794   0.98547
5362.5319   0.96347
5362.5844   0.92557
5362.6369   0.87847
5362.6894   0.80408
5362.7418   0.71808
5362.7943   0.66818
5362.8468   0.64628
5362.8993   0.68619
5362.9518   0.77259
5363.0043   0.83609
5363.0567   0.89519
5363.1092   0.95690
5363.1617   0.96910
5363.2142   0.98730
5363.2667   0.99810
5363.3192   1.00380
5363.3717   1.01810
5363.4242   0.99970
5363.4766   1.00430
5363.5291   1.00611
5363.5816   0.99041
5363.6341   1.00971
5363.6866   1.00431
5363.7391   1.01051
5363.7916   1.01731
5363.8441   1.01370
5363.8966   1.01060
5363.9491   1.00100
5364.0016   1.00620
5364.0541   0.99730
5364.1066   0.99200
5364.1591   0.99070
5364.2116   0.98740
5364.2640   0.99429
5364.3165   0.99119
5364.3690   0.99319
5364.4215   0.98949
5364.4740   0.98368
5364.5265   0.97368
5364.5790   0.95388
5364.6315   0.91518
5364.6840   0.86207
5364.7365   0.80887
5364.7890   0.73956
5364.8416   0.71926
5364.8941   0.73425
5364.9466   0.79305
5364.9991   0.86904
5365.0516   0.91534
5365.1041   0.94313
5365.1566   0.95092
5365.2091   0.94282
5365.2616   0.92491
5365.3141   0.90940
5365.3666   0.88389
5365.4191   0.88599
5365.4716   0.92148
5365.5241   0.94417
5365.5766   0.96416
5365.6292   0.97955
5365.6817   0.99194
5365.7342   1.00343
5365.7867   1.00772
5365.8392   1.00531
5365.8917   1.01790
5365.9442   1.01779
5365.9967   1.01517
5366.0493   1.00966
5366.1018   0.99145
5366.1543   1.00004
5366.2068   1.00762
5366.2593   0.99341
5366.3118   0.99509
5366.3644   0.99498
5366.4169   1.00346
5366.4694   1.00625
5366.5219   0.99813
5366.5744   0.99502
5366.6269   0.99910
5366.6795   0.99668
5366.7320   1.00297
5366.7845   0.99225
5366.8370   0.98663
5366.8896   1.00271
5366.9421   0.99859
5366.9946   0.99567
5367.0471   0.98915
5367.0997   0.97903
5367.1522   0.95611
5367.2047   0.92519
5367.2572   0.88097
5367.3098   0.81015
5367.3623   0.74362
5367.4148   0.70540
5367.4673   0.69408
5367.5199   0.74945
5367.5724   0.81403
5367.6249   0.87991
5367.6775   0.93418
5367.7300   0.96636
5367.7825   0.98503
5367.8351   0.98901
5367.8876   0.99378
5367.9401   0.98806
5367.9927   0.99513
5368.0452   0.99160
5368.0977   0.98757
5368.1503   0.99635
5368.2028   0.99902
5368.2553   1.00709
5368.3079   1.00446
5368.3604   0.99954
5368.4129   1.01351
5368.4655   1.00368
5368.5180   1.01795
5368.5706   1.00572
5368.6231   1.00529
5368.6756   1.00686
5368.7282   0.99923
5368.7807   0.99110
5368.8333   0.99356
5368.8858   0.99973
5368.9383   0.99500
5368.9909   0.98977
5369.0434   1.00304
5369.0960   1.00010
5369.1485   0.99467
5369.2011   0.99304
5369.2536   0.98781
5369.3062   0.97377
5369.3587   0.97654
5369.4113   0.96480
5369.4638   0.96687
5369.5164   0.95943
5369.5689   0.95820
5369.6215   0.94717
5369.6740   0.92313
5369.7266   0.87330
5369.7791   0.83266
5369.8317   0.77052
5369.8842   0.70419
5369.9368   0.67935
5369.9893   0.70252
5370.0419   0.76798
5370.0944   0.84254
5370.1470   0.90381
5370.1995   0.93017
5370.2521   0.96293
5370.3046   0.97039
5370.3572   0.98006
5370.4098   0.99152
5370.4623   0.99278
5370.5149   0.99724
5370.5674   0.99341
5370.6200   1.00207
5370.6726   0.99853
5370.7251   1.00399
5370.7777   1.00125
5370.8302   1.00441
5370.8828   1.00878
5370.9354   1.00414
5370.9879   1.00400
5371.0405   0.98596
5371.0930   0.97752
5371.1456   0.95168
5371.1982   0.89654
5371.2507   0.85100
5371.3033   0.75156
5371.3559   0.65712
5371.4084   0.58238
5371.4610   0.53484
5371.5136   0.56890
5371.5661   0.65916
5371.6187   0.75682
5371.6713   0.85148
5371.7239   0.90714
5371.7764   0.94140
5371.8290   0.97056
5371.8816   0.98262
5371.9341   0.98158
5371.9867   0.98664
5372.0393   1.00170
5372.0919   0.99946
5372.1444   1.00302
5372.1970   1.00638
5372.2496   1.00734
5372.3022   1.01130
5372.3547   1.01575
5372.4073   1.00701
5372.4599   1.00897
5372.5125   1.01163
5372.5650   1.00479
5372.6176   1.00585
5372.6702   0.99501
5372.7228   0.99857
5372.7754   0.99443
5372.8279   0.99259
5372.8805   0.99615
5372.9331   0.99461
5372.9857   0.99567
5373.0383   0.99922
5373.0909   1.00378
5373.1434   1.00114
5373.1960   0.99320
5373.2486   0.99646
5373.3012   1.00412
5373.3538   0.99048
5373.4064   0.98994
5373.4590   0.97550
5373.5115   0.96546
5373.5641   0.95512
5373.6167   0.93238
5373.6693   0.92114
5373.7219   0.93070
5373.7745   0.94136
5373.8271   0.96122
5373.8797   0.97598
5373.9323   0.99184
5373.9849   0.99200
5374.0374   1.00106
5374.0900   1.00232
5374.1426   1.00448
5374.1952   1.00285
5374.2478   1.00530
5374.3004   0.99417
5374.3530   1.00223
5374.4056   1.00319
5374.4582   1.00215
5374.5108   1.00141
5374.5634   1.00697
5374.6160   0.99303
5374.6686   1.01040
5374.7212   1.00606
5374.7738   0.99922
5374.8264   1.00578
5374.8790   0.99725
5374.9316   1.01821
5374.9842   1.00137
5375.0368   1.00234
5375.0894   0.99640
5375.1420   0.99996
5375.1946   1.00033
5375.2472   0.99509
5375.2998   1.01086
5375.3524   0.99772
5375.4050   1.00478
5375.4576   1.00415
5375.5103   0.99521
5375.5629   1.00038
5375.6155   0.99414
5375.6681   0.99761
5375.7207   0.99367
5375.7733   0.98844
5375.8259   0.98161
5375.8785   0.98937
5375.9311   0.99024
5375.9837   0.99131
5376.0364   0.99607
5376.0890   0.99624
5376.1416   0.99991
5376.1942   0.99738
5376.2468   1.00344
5376.2994   1.00091
5376.3520   1.00318
5376.4047   1.00575
5376.4573   0.99402
5376.5099   1.00779
5376.5625   1.00406
5376.6151   1.00373
5376.6677   1.00520
5376.7204   1.00527
5376.7730   0.98824
5376.8256   0.99961
5376.8782   1.00058
5376.9308   0.98375
5376.9835   0.99743
5377.0361   0.99650
5377.0887   0.99187
5377.1413   0.99964
5377.1940   0.99552
5377.2466   1.00249
5377.2992   0.99917
5377.3518   0.98584
5377.4045   0.99512
5377.4571   0.97989
5377.5097   0.99217
5377.5623   0.97534
5377.6150   0.96622
5377.6676   0.98119
5377.7202   0.97877
5377.7728   0.97135
5377.8255   0.99512
5377.8781   0.99260
5377.9307   0.99468
5377.9834   0.99906
5378.0360   0.99874
5378.0886   0.99722
5378.1413   1.00160
5378.1939   1.00378
5378.2465   0.99306
5378.2992   0.99234
5378.3518   1.00232
5378.4044   0.99380
5378.4571   0.99359
5378.5097   1.00427
5378.5624   1.01115
5378.6150   1.00643
5378.6676   1.00712
5378.7203   1.00300
5378.7729   1.00179
5378.8255   1.00007
5378.8782   1.00616
5378.9308   1.01254
5378.9835   0.99873
5379.0361   0.99302
5379.0887   1.00121
5379.1414   1.00129
5379.1940   0.99078
5379.2467   0.99297
5379.2993   0.99116
5379.3520   0.98995
5379.4046   0.97704
5379.4573   0.96453
5379.5099   0.95223
5379.5626   0.94582
5379.6152   0.95481
5379.6678   0.97580
5379.7205   0.97429
5379.7731   0.99639
5379.8258   0.99078
5379.8784   1.00098
5379.9311   0.99447
5379.9837   0.99127
5380.0364   0.98156
5380.0890   0.96376
5380.1417   0.93666
5380.1944   0.90576
5380.2470   0.87286
5380.2997   0.84736
5380.3523   0.86295
5380.4050   0.89246
5380.4576   0.93306
5380.5103   0.95316
5380.5629   0.98116
5380.6156   0.99046
5380.6683   0.97696
5380.7209   0.98057
5380.7736   0.94827
5380.8262   0.92608
5380.8789   0.89658
5380.9315   0.84749
5380.9842   0.81010
5381.0369   0.83070
5381.0895   0.85661
5381.1422   0.90732
5381.1949   0.95183
5381.2475   0.96364
5381.3002   0.98615
5381.3528   0.99436
5381.4055   1.00777
5381.4582   0.99108
5381.5108   0.99719
5381.5635   0.98751
5381.6162   0.99712
5381.6688   1.00274
5381.7215   0.99195
5381.7742   0.99997
5381.8269   1.00948
5381.8795   1.01030
5381.9322   1.00652
5381.9849   1.01094
5382.0375   1.00276
5382.0902   1.00008
5382.1429   0.99590
5382.1955   0.98922
5382.2482   0.97404
5382.3009   0.98646
5382.3536   0.99609
5382.4062   0.98821
5382.4589   0.98893
5382.5116   0.99926
5382.5643   0.99469
5382.6169   1.00911
5382.6696   1.00644
5382.7223   1.00167
5382.7750   0.99600
5382.8277   1.00173
5382.8803   0.99906
5382.9330   0.99939
5382.9857   0.98712
5383.0384   0.96115
5383.0911   0.91959
5383.1437   0.89692
5383.1964   0.80926
5383.2491   0.73429
5383.3018   0.65153
5383.3545   0.64177
5383.4072   0.68040
5383.4598   0.75044
5383.5125   0.84338
5383.5652   0.90632
5383.6179   0.94526
5383.6706   0.97041
5383.7233   0.98465
5383.7760   0.99549
5383.8287   0.99783
5383.8813   0.99398
5383.9340   1.00813
5383.9867   1.01527
5384.0394   0.99902
5384.0921   1.00337
5384.1448   1.00972
5384.1975   1.01437
5384.2502   1.00622
5384.3029   1.01367
5384.3556   1.02142
5384.4083   1.00097
5384.4610   1.00893
5384.5137   1.01398
5384.5663   1.00474
5384.6190   0.99900
5384.6717   0.99385
5384.7244   0.99911
5384.7771   0.99507
5384.8298   0.99723
5384.8825   0.99879
5384.9352   0.99965
5384.9879   0.99232
5385.0406   0.99928
5385.0933   0.99894
5385.1460   1.00061
5385.1987   0.99247
5385.2514   0.99824
5385.3041   1.00101
5385.3568   0.99308
5385.4096   1.00834
5385.4623   1.00522
5385.5150   1.00229
5385.5677   0.98836
5385.6204   1.01363
5385.6731   1.00090
5385.7258   1.00058
5385.7785   1.00395
5385.8312   0.99383
5385.8839   1.00251
5385.9366   1.00478
5385.9893   1.00006
5386.0420   1.00044
5386.0948   0.98902
5386.1475   1.00420
5386.2002   0.98268
5386.2529   0.98907
5386.3056   0.98865
5386.3583   0.97394
5386.4110   1.00022
5386.4637   0.99361
5386.5165   0.99649
5386.5692   1.00318
5386.6219   1.00587
5386.6746   1.00096
5386.7273   0.99595
5386.7800   0.99904
5386.8328   0.99084
5386.8855   0.98823
5386.9382   0.98872
5386.9909   0.98782
5387.0436   0.99441
5387.0964   0.98631
5387.1491   1.00181
5387.2018   0.99801
5387.2545   0.99701
5387.3072   1.00271
5387.3600   0.99481
5387.4127   0.99991
5387.4654   0.99121
5387.5181   0.99182
5387.5709   0.98302
5387.6236   1.00123
5387.6763   1.00334
5387.7290   0.99484
5387.7818   1.01315
5387.8345   1.00376
5387.8872   1.01087
5387.9400   1.00748
5387.9927   1.01929
5388.0454   1.00631
5388.0981   1.00422
5388.1509   1.00783
5388.2036   1.01105
5388.2563   1.00827
5388.3091   0.98678
5388.3618   1.00000
5388.4145   0.99122
5388.4673   1.00084
5388.5200   0.99966
5388.5727   0.99688
5388.6255   0.99801
5388.6782   0.99543
5388.7309   0.99346
5388.7837   0.99718
5388.8364   1.00841
5388.8892   0.99933
5388.9419   1.00576
5388.9946   1.00349
5389.0474   0.99132
5389.1001   1.00715
5389.1529   1.00229
5389.2056   0.98982
5389.2583   0.95465
5389.3111   0.92099
5389.3638   0.90452
5389.4166   0.86086
5389.4693   0.84980
5389.5221   0.86414
5389.5748   0.90748
5389.6275   0.95192
5389.6803   0.97456
5389.7330   0.97400
5389.7858   0.99664
5389.8385   1.00729
5389.8913   1.00233
5389.9440   1.00308
5389.9968   0.99223
5390.0495   1.01227
5390.1023   1.01542
5390.1550   1.00117
5390.2078   1.00202
5390.2605   1.00608
5390.3133   0.99903
5390.3660   0.99708
5390.4188   1.00004
5390.4715   0.97679
5390.5243   0.98245
5390.5770   0.98361
5390.6298   0.98716
5390.6826   0.99002
5390.7353   0.98708
5390.7881   1.00945
5390.8408   0.99991
5390.8936   0.99957
5390.9463   1.00024
5390.9991   0.98720
5391.0519   0.99617
5391.1046   0.98623
5391.1574   0.97790
5391.2101   0.97197
5391.2629   0.95684
5391.3157   0.93401
5391.3684   0.91428
5391.4212   0.89096
5391.4740   0.89803
5391.5267   0.91911
5391.5795   0.94358
5391.6323   0.95876
5391.6850   0.97374
5391.7378   0.99931
5391.7905   0.99809
5391.8433   0.99908
5391.8961   0.99556
5391.9489   1.00114
5392.0016   1.00392
5392.0544   0.98621
5392.1072   0.99409
5392.1599   1.00198
5392.2127   0.99547
5392.2655   1.00326
5392.3182   0.99775
5392.3710   1.00144
5392.4238   0.99833
5392.4766   1.00512
5392.5293   1.00281
5392.5821   1.00141
5392.6349   1.00160
5392.6877   0.99020
5392.7404   0.99120
5392.7932   0.99280
5392.8460   0.98010
5392.8988   0.94980
5392.9515   0.92070
5393.0043   0.87110
5393.0571   0.81570
5393.1099   0.74801
5393.1627   0.73371
5393.2154   0.78002
5393.2682   0.83903
5393.3210   0.89024
5393.3738   0.93905
5393.4266   0.95586
5393.4793   0.97787
5393.5321   0.99048
5393.5849   0.99120
5393.6377   0.99821
5393.6905   0.99823
5393.7433   1.01854
5393.7961   0.99686
5393.8488   1.01878
5393.9016   0.98260
5393.9544   1.00642
5394.0072   1.00554
5394.0600   1.00507
5394.1128   1.01659
5394.1656   1.00051
5394.2184   1.01064
5394.2712   1.00857
5394.3239   1.00850
5394.3767   1.00392
5394.4295   1.01215
5394.4823   1.00649
5394.5351   0.99262
5394.5879   0.99395
5394.6407   0.99089
5394.6935   0.98832
5394.7463   0.99156
5394.7991   0.98630
5394.8519   0.98673
5394.9047   1.02057
5394.9575   0.99211
5395.0103   0.99726
5395.0631   0.98310
5395.1159   0.97844
5395.1687   0.98129
5395.2215   0.96963
5395.2743   0.97978
5395.3271   0.98333
5395.3799   0.97618
5395.4327   0.99443
5395.4855   1.01848
5395.5383   1.00043
5395.5911   0.99948
5395.6439   1.00894
5395.6967   0.99209
5395.7495   1.00085
5395.8023   0.99111
5395.8551   0.98587
5395.9079   0.98172
5395.9607   0.99549
5396.0135   0.98495
5396.0663   0.98851
5396.1192   0.99447
5396.1720   0.97274
5396.2248   0.97730
5396.2776   0.96587
5396.3304   0.96714
5396.3832   0.97411
5396.4360   0.97838
5396.4888   0.97665
5396.5416   0.97472
5396.5945   0.98380
5396.6473   0.98137
5396.7001   0.98275
5396.7529   0.99652
5396.8057   0.96010
5396.8585   0.92858
5396.9114   0.86886
5396.9642   0.80494
5397.0170   0.71152
5397.0698   0.61111
5397.1226   0.60179
5397.1754   0.64998
5397.2283   0.75816
5397.2811   0.84215
5397.3339   0.90314
5397.3867   0.95563
5397.4395   0.96592
5397.4924   0.99431
5397.5452   0.98761
5397.5980   0.97810
5397.6508   1.00390
5397.7037   0.99999
5397.7565   0.99519
5397.8093   0.99719
5397.8621   0.99699
5397.9150   1.01439
5397.9678   1.00189
5398.0206   1.00470
5398.0734   0.96450
5398.1263   0.94981
5398.1791   0.91491
5398.2319   0.90322
5398.2848   0.87303
5398.3376   0.89804
5398.3904   0.93935
5398.4433   0.93616
5398.4961   0.97138
5398.5489   0.96929
5398.6018   0.97871
5398.6546   0.98552
5398.7074   0.98394
5398.7603   0.98256
5398.8131   0.97968
5398.8659   0.98490
5398.9188   0.99342
5398.9716   0.97485
5399.0244   0.99437
5399.0773   0.98410
5399.1301   0.99462
5399.1830   0.99395
5399.2358   0.98408
5399.2886   1.00171
5399.3415   0.98614
5399.3943   0.98097
5399.4472   0.98241
5399.5000   0.97374
5399.5528   0.99008
5399.6057   0.99511
5399.6585   0.98165
5399.7114   0.97919
5399.7642   0.99763
5399.8171   0.99027
5399.8699   0.99982
5399.9228   0.99666
5399.9756   0.99531
5400.0284   0.99225
5400.0813   0.99300
5400.1341   0.96795
5400.1870   0.96410
5400.2398   0.96775
5400.2927   0.93520
5400.3455   0.86245
5400.3984   0.83761
5400.4512   0.78056
5400.5041   0.78722
5400.5569   0.82448
5400.6098   0.88644
5400.6627   0.91460
5400.7155   0.97926
5400.7684   0.99742
5400.8212   0.98978
5400.8741   0.99405
5400.9269   0.99281
5400.9798   1.00988
5401.0326   0.99885
5401.0855   1.01372
5401.1384   1.01039
5401.1912   0.99956
5401.2441   1.02204
5401.2969   0.98721
5401.3498   1.00479
5401.4027   1.03926
5401.4555   0.95414
5401.5084   1.00082
5401.5612   0.97700
5401.6141   1.00928
% ---------- rrlyn2_61306180.txt ---------- (following 1000 lines)
6128.9229   0.99890
6128.9756   1.01236
6129.0284   1.00793
6129.0811   0.99190
6129.1339   0.99296
6129.1866   1.00103
6129.2394   0.98880
6129.2921   0.98997
6129.3449   1.00424
6129.3976   0.99352
6129.4504   0.99569
6129.5032   0.99497
6129.5559   0.99084
6129.6087   0.99782
6129.6614   1.00260
6129.7142   0.99848
6129.7669   0.99385
6129.8197   1.00934
6129.8724   0.99762
6129.9252   0.99990
6129.9779   1.00868
6130.0307   0.99897
6130.0835   0.98535
6130.1362   1.00064
6130.1890   1.00142
6130.2417   0.98781
6130.2945   1.00590
6130.3473   1.00749
6130.4000   1.00338
6130.4528   1.00747
6130.5055   1.01087
6130.5583   0.99246
6130.6111   1.01435
6130.6638   1.00895
6130.7166   1.00725
6130.7694   1.01034
6130.8221   0.99224
6130.8749   1.00544
6130.9276   0.99814
6130.9804   1.00034
6131.0332   1.00024
6131.0859   1.00514
6131.1387   0.99745
6131.1915   1.00255
6131.2442   0.99305
6131.2970   0.99386
6131.3498   0.99067
6131.4026   0.98217
6131.4553   0.97958
6131.5081   0.98149
6131.5609   0.97710
6131.6136   0.97741
6131.6664   0.97162
6131.7192   0.97934
6131.7719   0.97295
6131.8247   0.97136
6131.8775   0.97778
6131.9303   0.98809
6131.9830   0.98541
6132.0358   0.99223
6132.0886   0.99895
6132.1414   0.99127
6132.1941   1.00239
6132.2469   0.99621
6132.2997   1.00353
6132.3525   1.00085
6132.4052   1.00167
6132.4580   1.00370
6132.5108   0.99542
6132.5636   1.00255
6132.6164   0.99687
6132.6691   0.99580
6132.7219   1.00133
6132.7747   1.00166
6132.8275   0.99658
6132.8803   1.00502
6132.9330   0.99905
6132.9858   1.00368
6133.0386   1.00481
6133.0914   0.99454
6133.1442   1.00378
6133.1970   0.99681
6133.2498   0.99705
6133.3025   1.00138
6133.3553   0.99442
6133.4081   1.00246
6133.4609   0.99809
6133.5137   1.00053
6133.5665   0.99357
6133.6193   0.99621
6133.6720   1.00305
6133.7248   1.00350
6133.7776   0.99604
6133.8304   1.00898
6133.8832   0.99783
6133.9360   1.00767
6133.9888   1.00142
6134.0416   0.99656
6134.0944   1.01221
6134.1472   0.99556
6134.2000   1.00130
6134.2528   1.00295
6134.3055   0.99500
6134.3583   0.99425
6134.4111   0.99670
6134.4639   0.99575
6134.5167   1.00451
6134.5695   1.00076
6134.6223   1.00041
6134.6751   1.00507
6134.7279   0.99772
6134.7807   1.00708
6134.8335   1.01073
6134.8863   1.00549
6134.9391   1.00355
6134.9919   1.01000
6135.0447   1.00426
6135.0975   0.99682
6135.1503   0.99488
6135.2031   1.00064
6135.2559   0.99520
6135.3087   1.00526
6135.3615   0.99773
6135.4143   0.99699
6135.4671   0.99035
6135.5199   0.98832
6135.5727   0.98908
6135.6255   0.99885
6135.6783   0.98121
6135.7312   0.98658
6135.7840   0.98535
6135.8368   0.99462
6135.8896   0.99948
6135.9424   1.00795
6135.9952   1.00372
6136.0480   1.00209
6136.1008   0.99886
6136.1536   0.99413
6136.2064   0.97921
6136.2592   0.97918
6136.3121   0.95655
6136.3649   0.92422
6136.4177   0.89470
6136.4705   0.84687
6136.5233   0.80645
6136.5761   0.77702
6136.6289   0.78660
6136.6817   0.81088
6136.7346   0.86165
6136.7874   0.91113
6136.8402   0.92461
6136.8930   0.94309
6136.9458   0.96067
6136.9986   0.96295
6137.0515   0.97553
6137.1043   0.97861
6137.1571   0.98669
6137.2099   0.99237
6137.2627   0.98565
6137.3156   0.97094
6137.3684   0.96352
6137.4212   0.95100
6137.4740   0.90919
6137.5268   0.87527
6137.5797   0.83296
6137.6325   0.80704
6137.6853   0.79973
6137.7381   0.83492
6137.7910   0.86600
6137.8438   0.90939
6137.8966   0.94278
6137.9494   0.97057
6138.0023   0.97466
6138.0551   0.98625
6138.1079   0.98944
6138.1607   0.98723
6138.2136   0.98982
6138.2664   0.98241
6138.3192   0.98690
6138.3720   0.98289
6138.4249   0.98619
6138.4777   0.98778
6138.5305   0.98937
6138.5834   0.98657
6138.6362   0.99206
6138.6890   0.99926
6138.7419   0.99385
6138.7947   0.98695
6138.8475   1.00664
6138.9004   0.99254
6138.9532   1.00143
6139.0060   1.00503
6139.0589   0.99613
6139.1117   1.00353
6139.1645   0.99873
6139.2174   0.99692
6139.2702   0.99942
6139.3230   0.99162
6139.3759   0.98602
6139.4287   0.99362
6139.4816   0.99052
6139.5344   0.98402
6139.5872   0.98643
6139.6401   0.99273
6139.6929   0.99733
6139.7458   0.99703
6139.7986   1.00353
6139.8514   1.00194
6139.9043   1.01164
6139.9571   1.01914
6140.0100   1.00985
6140.0628   1.01005
6140.1157   1.01346
6140.1685   1.00576
6140.2213   1.00547
6140.2742   1.00717
6140.3270   0.99528
6140.3799   1.00319
6140.4327   1.00439
6140.4856   1.00160
6140.5384   0.99831
6140.5913   1.00241
6140.6441   1.00122
6140.6970   1.00313
6140.7498   1.00674
6140.8027   1.00235
6140.8555   0.99766
6140.9084   0.99627
6140.9612   0.99458
6141.0141   0.99869
6141.0669   0.98930
6141.1198   0.99911
6141.1726   0.99262
6141.2255   0.98963
6141.2783   0.97704
6141.3312   0.96725
6141.3840   0.94556
6141.4369   0.89747
6141.4898   0.84949
6141.5426   0.76550
6141.5955   0.68311
6141.6483   0.62112
6141.7012   0.60064
6141.7540   0.64205
6141.8069   0.71106
6141.8598   0.79368
6141.9126   0.85429
6141.9655   0.90851
6142.0183   0.94972
6142.0712   0.96684
6142.1241   0.98015
6142.1769   0.99547
6142.2298   0.98318
6142.2826   0.98460
6142.3355   0.98141
6142.3884   0.97653
6142.4412   0.97405
6142.4941   0.97036
6142.5470   0.97898
6142.5998   0.98169
6142.6527   0.99431
6142.7056   0.99863
6142.7584   1.00665
6142.8113   1.00906
6142.8642   1.00128
6142.9170   1.00820
6142.9699   1.00042
6143.0228   1.00213
6143.0756   1.00185
6143.1285   0.99947
6143.1814   0.99239
6143.2343   0.99131
6143.2871   0.99533
6143.3400   0.99005
6143.3929   0.99536
6143.4457   0.99228
6143.4986   0.99640
6143.5515   0.99462
6143.6044   1.00394
6143.6572   1.00066
6143.7101   0.99618
6143.7630   0.99870
6143.8159   1.00102
6143.8687   0.99004
6143.9216   0.99506
6143.9745   0.99838
6144.0274   1.00330
6144.0802   0.99332
6144.1331   0.99484
6144.1860   0.99746
6144.2389   1.00049
6144.2918   1.00341
6144.3446   1.00113
6144.3975   1.00325
6144.4504   1.00157
6144.5033   1.00229
6144.5562   1.00041
6144.6091   0.99813
6144.6619   1.00095
6144.7148   0.99907
6144.7677   0.99780
6144.8206   0.98382
6144.8735   0.97644
6144.9264   0.97596
6144.9792   0.96328
6145.0321   0.96420
6145.0850   0.97203
6145.1379   0.98645
6145.1908   0.98387
6145.2437   0.99709
6145.2966   0.99241
6145.3495   0.99743
6145.4023   0.98986
6145.4552   1.00568
6145.5081   1.00100
6145.5610   1.00552
6145.6139   1.00004
6145.6668   0.99486
6145.7197   1.00479
6145.7726   1.00111
6145.8255   1.00283
6145.8784   1.01025
6145.9313   0.99867
6145.9842   1.00809
6146.0371   1.00712
6146.0900   1.00964
6146.1429   1.01106
6146.1957   1.00378
6146.2486   1.00090
6146.3015   0.99532
6146.3544   1.00955
6146.4073   1.00077
6146.4602   1.00649
6146.5131   0.99791
6146.5660   0.99853
6146.6189   1.00525
6146.6718   1.00317
6146.7247   1.00899
6146.7776   0.99382
6146.8305   0.99834
6146.8834   1.00456
6146.9363   0.99388
6146.9892   0.99810
6147.0421   0.99632
6147.0951   0.98854
6147.1480   0.98946
6147.2009   0.99518
6147.2538   0.99020
6147.3067   0.99022
6147.3596   0.99254
6147.4125   0.98766
6147.4654   0.96798
6147.5183   0.94210
6147.5712   0.91132
6147.6241   0.87754
6147.6770   0.84036
6147.7299   0.84278
6147.7828   0.85110
6147.8358   0.87842
6147.8887   0.91324
6147.9416   0.94136
6147.9945   0.97848
6148.0474   0.98120
6148.1003   0.99202
6148.1532   0.99554
6148.2061   1.00166
6148.2591   1.00398
6148.3120   1.00610
6148.3649   1.00032
6148.4178   1.00304
6148.4707   1.00195
6148.5236   0.99807
6148.5766   1.00649
6148.6295   1.00811
6148.6824   1.00113
6148.7353   1.00745
6148.7882   0.99437
6148.8411   1.00349
6148.8941   0.99140
6148.9470   0.97322
6148.9999   0.95354
6149.0528   0.92256
6149.1057   0.89268
6149.1587   0.86090
6149.2116   0.84671
6149.2645   0.86503
6149.3174   0.87905
6149.3704   0.91447
6149.4233   0.94919
6149.4762   0.96870
6149.5291   0.97562
6149.5821   0.98764
6149.6350   0.99296
6149.6879   0.99978
6149.7408   1.00319
6149.7938   1.00441
6149.8467   0.99053
6149.8996   1.00205
6149.9525   0.98736
6150.0055   0.98398
6150.0584   0.99930
6150.1113   0.99411
6150.1643   1.00143
6150.2172   1.00495
6150.2701   0.99657
6150.3231   1.01068
6150.3760   1.00560
6150.4289   1.00752
6150.4819   1.00773
6150.5348   1.00165
6150.5877   0.99547
6150.6407   1.00308
6150.6936   1.00060
6150.7465   1.00241
6150.7995   0.99423
6150.8524   0.99925
6150.9053   1.00206
6150.9583   0.99868
6151.0112   1.00110
6151.0642   1.00711
6151.1171   0.99863
6151.1700   1.00044
6151.2230   1.00576
6151.2759   1.00178
6151.3289   1.00279
6151.3818   0.99901
6151.4347   0.99342
6151.4877   0.99194
6151.5406   0.99405
6151.5936   0.98097
6151.6465   0.98868
6151.6994   0.99350
6151.7524   0.99701
6151.8053   1.00353
6151.8583   1.00264
6151.9112   0.99736
6151.9642   1.00417
6152.0171   1.00169
6152.0701   0.99880
6152.1230   0.99812
6152.1760   1.00243
6152.2289   1.00765
6152.2819   0.99876
6152.3348   0.99808
6152.3878   1.00489
6152.4407   0.99631
6152.4937   1.00732
6152.5466   1.01043
6152.5996   0.99895
6152.6525   1.00326
6152.7055   0.99958
6152.7584   1.00149
6152.8114   1.00650
6152.8643   1.00302
6152.9173   1.00123
6152.9702   1.00195
6153.0232   0.99966
6153.0761   0.99877
6153.1291   1.00429
6153.1821   1.00870
6153.2350   1.00411
6153.2880   1.00303
6153.3409   1.00324
6153.3939   1.01045
6153.4468   1.00427
6153.4998   1.00708
6153.5528   1.00259
6153.6057   1.00271
6153.6587   1.00762
6153.7116   0.99783
6153.7646   1.00224
6153.8176   1.01136
6153.8705   1.00277
6153.9235   0.99998
6153.9765   0.99580
6154.0294   0.99081
6154.0824   0.99582
6154.1353   0.98133
6154.1883   0.98074
6154.2413   0.97916
6154.2942   0.98737
6154.3472   0.99718
6154.4002   0.99389
6154.4531   0.99541
6154.5061   0.99932
6154.5591   0.99733
6154.6121   0.99964
6154.6650   0.99175
6154.7180   0.99796
6154.7710   0.99208
6154.8239   0.97819
6154.8769   0.97480
6154.9299   0.95271
6154.9828   0.94222
6155.0358   0.91773
6155.0888   0.89564
6155.1418   0.89595
6155.1947   0.90187
6155.2477   0.92398
6155.3007   0.95299
6155.3537   0.96650
6155.4066   0.96321
6155.4596   0.98182
6155.5126   0.97863
6155.5656   0.99994
6155.6185   0.98665
6155.6715   0.98946
6155.7245   0.97687
6155.7775   0.97218
6155.8305   0.97889
6155.8834   0.96760
6155.9364   0.96801
6155.9894   0.96742
6156.0424   0.95963
6156.0954   0.98054
6156.1483   0.98805
6156.2013   0.98966
6156.2543   0.98817
6156.3073   0.98168
6156.3603   0.99239
6156.4133   0.99910
6156.4662   0.98311
6156.5192   0.97482
6156.5722   0.98093
6156.6252   0.96594
6156.6782   0.96275
6156.7312   0.95246
6156.7842   0.95767
6156.8371   0.96128
6156.8901   0.97279
6156.9431   0.98389
6156.9961   0.99150
6157.0491   0.98611
6157.1021   1.00072
6157.1551   0.99993
6157.2081   0.98794
6157.2611   0.99975
6157.3141   0.99595
6157.3671   0.99716
6157.4200   0.99327
6157.4730   0.98398
6157.5260   0.97079
6157.5790   0.96310
6157.6320   0.94610
6157.6850   0.94521
6157.7380   0.93812
6157.7910   0.94313
6157.8440   0.94924
6157.8970   0.96294
6157.9500   0.95775
6158.0030   0.95276
6158.0560   0.94817
6158.1090   0.93857
6158.1620   0.93978
6158.2150   0.94169
6158.2680   0.94750
6158.3210   0.96090
6158.3740   0.98001
6158.4270   0.98362
6158.4800   0.97952
6158.5330   1.00323
6158.5860   0.99654
6158.6390   0.98764
6158.6920   0.99215
6158.7450   1.00036
6158.7980   1.00607
6158.8510   1.00837
6158.9040   1.00178
6158.9570   0.99908
6159.0100   0.99999
6159.0631   0.99920
6159.1161   1.00170
6159.1691   0.99911
6159.2221   1.00221
6159.2751   0.98752
6159.3281   0.99883
6159.3811   0.99543
6159.4341   1.00054
6159.4871   1.00385
6159.5401   1.00035
6159.5931   1.00016
6159.6462   1.00086
6159.6992   1.00147
6159.7522   1.00357
6159.8052   0.99258
6159.8582   1.00298
6159.9112   0.99639
6159.9642   0.99869
6160.0173   0.99190
6160.0703   0.98760
6160.1233   1.00351
6160.1763   1.00401
6160.2293   0.99742
6160.2823   0.99692
6160.3354   1.00393
6160.3884   0.99513
6160.4414   1.00734
6160.4944   0.98894
6160.5474   0.99355
6160.6005   0.96725
6160.6535   0.96545
6160.7065   0.96116
6160.7595   0.96786
6160.8125   0.96377
6160.8656   0.96837
6160.9186   0.97947
6160.9716   0.98428
6161.0246   0.98598
6161.0777   0.97519
6161.1307   0.95989
6161.1837   0.95269
6161.2367   0.93880
6161.2898   0.94490
6161.3428   0.96010
6161.3958   0.96531
6161.4488   0.98041
6161.5019   0.98651
6161.5549   0.99662
6161.6079   0.99442
6161.6610   0.99532
6161.7140   0.99193
6161.7670   0.97493
6161.8200   0.94773
6161.8731   0.91833
6161.9261   0.86924
6161.9791   0.80214
6162.0322   0.72304
6162.0852   0.65584
6162.1382   0.61085
6162.1913   0.62665
6162.2443   0.69405
6162.2973   0.76725
6162.3504   0.83246
6162.4034   0.90466
6162.4565   0.93836
6162.5095   0.96166
6162.5625   0.98816
6162.6156   0.98407
6162.6686   0.99467
6162.7216   1.00317
6162.7747   0.99787
6162.8277   1.00627
6162.8808   0.99857
6162.9338   0.99137
6162.9868   0.99878
6163.0399   1.00458
6163.0929   1.00358
6163.1460   0.99748
6163.1990   0.99528
6163.2520   0.98908
6163.3051   0.98358
6163.3581   0.97218
6163.4112   0.96818
6163.4642   0.95659
6163.5173   0.95619
6163.5703   0.95929
6163.6234   0.94869
6163.6764   0.94539
6163.7295   0.93529
6163.7825   0.93759
6163.8356   0.95549
6163.8886   0.96519
6163.9417   0.97599
6163.9947   0.99659
6164.0478   0.99299
6164.1008   0.99179
6164.1539   0.99079
6164.2069   0.99339
6164.2600   1.00239
6164.3130   1.00389
6164.3661   1.00119
6164.4191   1.00369
6164.4722   0.99848
6164.5252   1.01048
6164.5783   0.99508
6164.6313   1.00228
6164.6844   1.00158
6164.7374   1.00238
6164.7905   1.01058
6164.8436   1.00528
6164.8966   0.99358
6164.9497   1.00288
6165.0027   1.00488
6165.0558   0.99817
6165.1088   0.99847
6165.1619   0.98577
6165.2150   0.97697
6165.2680   0.98117
6165.3211   0.97647
6165.3741   0.97126
6165.4272   0.97266
6165.4803   0.98736
6165.5333   0.99196
6165.5864   0.99516
6165.6395   1.00445
6165.6925   0.99925
6165.7456   1.00245
6165.7987   0.98755
6165.8517   1.00664
6165.9048   0.99514
6165.9579   1.00844
6166.0109   1.00233
6166.0640   1.00593
6166.1171   0.98893
6166.1701   0.98913
6166.2232   0.97182
6166.2763   0.97392
6166.3293   0.94112
6166.3824   0.94281
6166.4355   0.94071
6166.4885   0.93801
6166.5416   0.96120
6166.5947   0.97060
6166.6478   0.98889
6166.7008   0.99509
6166.7539   0.99299
6166.8070   1.00078
6166.8601   0.99908
6166.9131   0.99757
6166.9662   1.00937
6167.0193   1.00607
6167.0724   1.00136
6167.1254   1.00526
6167.1785   1.01025
6167.2316   0.99535
6167.2847   1.00374
6167.3377   1.00174
6167.3908   1.00533
6167.4439   1.00433
6167.4970   1.01052
6167.5501   0.99772
6167.6031   1.00071
6167.6562   1.00311
6167.7093   1.00040
6167.7624   1.01169
6167.8155   0.99329
6167.8685   1.00108
6167.9216   1.00318
6167.9747   1.00647
6168.0278   1.00516
6168.0809   1.00946
6168.1340   0.99475
6168.1871   0.99944
6168.2401   0.99814
6168.2932   1.00433
6168.3463   0.99432
6168.3994   1.00232
6168.4525   1.00651
6168.5056   1.00690
6168.5587   1.00290
6168.6118   1.01049
6168.6648   0.99248
6168.7179   0.98938
6168.7710   0.98427
6168.8241   0.95206
6168.8772   0.93465
6168.9303   0.89724
6168.9834   0.87694
6169.0365   0.87473
6169.0896   0.87482
6169.1427   0.92401
6169.1958   0.93000
6169.2489   0.94419
6169.3020   0.92789
6169.3551   0.90588
6169.4081   0.88177
6169.4612   0.84956
6169.5143   0.81755
6169.5674   0.81834
6169.6205   0.84843
6169.6736   0.89812
6169.7267   0.92111
6169.7798   0.95170
6169.8329   0.96839
6169.8860   0.98338
6169.9391   0.98207
6169.9922   0.99076
6170.0453   0.99955
6170.0984   0.99524
6170.1515   0.98753
6170.2046   0.98522
6170.2577   0.97041
6170.3109   0.96120
6170.3640   0.95169
6170.4171   0.92308
6170.4702   0.89987
6170.5233   0.91556
6170.5764   0.92825
6170.6295   0.95313
6170.6826   0.97102
6170.7357   0.99021
6170.7888   0.99040
6170.8419   0.99369
6170.8950   0.99968
6170.9481   0.99546
6171.0012   0.99575
6171.0544   1.00924
6171.1075   1.00503
6171.1606   0.99551
6171.2137   0.99760
6171.2668   1.00189
6171.3199   1.00478
6171.3730   0.99976
6171.4261   1.00905
6171.4793   1.00764
6171.5324   1.01442
6171.5855   1.00411
6171.6386   1.00740
6171.6917   1.00858
6171.7448   0.99587
6171.7979   1.00745
6171.8511   1.00004
6171.9042   1.00513
6171.9573   1.00861
6172.0104   1.01320
6172.0635   1.00648
6172.1167   0.98947
6172.1698   1.01235
6172.2229   0.99414
6172.2760   1.00512
6172.3291   1.01111
6172.3823   0.99659
6172.4354   1.00198
6172.4885   1.00106
6172.5416   1.00884
6172.5947   1.00243
6172.6479   0.99401
6172.7010   0.98950
6172.7541   1.00008
6172.8072   0.99166
6172.8604   1.00245
6172.9135   0.99653
6172.9666   0.99391
6173.0198   0.97920
6173.0729   0.99478
6173.1260   0.98446
6173.1791   0.97844
6173.2323   0.97393
6173.2854   0.97491
6173.3385   0.95579
6173.3917   0.97507
6173.4448   0.97066
6173.4979   0.97384
6173.5510   0.99522
6173.6042   0.98900
6173.6573   0.98898
6173.7104   0.99576
6173.7636   0.99254
6173.8167   0.99963
6173.8698   0.99431
6173.9230   0.99899
6173.9761   1.00347
6174.0293   1.00025
6174.0824   1.00443
6174.1355   1.00321
6174.1887   1.00959
6174.2418   0.99857
6174.2949   0.99725
6174.3481   1.01023
6174.4012   1.01601
6174.4544   1.01059
6174.5075   0.99897
6174.5606   1.01834
6174.6138   0.99922
6174.6669   1.00270
6174.7201   0.99828
6174.7732   0.99736
6174.8263   1.00224
6174.8795   0.98982
6174.9326   0.98639
6174.9858   0.98517
6175.0389   0.97845
6175.0921   0.96493
6175.1452   0.95770
6175.1984   0.96638
6175.2515   0.96906
6175.3047   0.94784
6175.3578   0.96441
6175.4109   0.96459
6175.4641   0.98127
6175.5172   0.98784
6175.5704   0.98442
6175.6235   0.99349
6175.6767   0.99457
6175.7298   0.98755
6175.7830   0.99322
6175.8361   0.99310
6175.8893   0.98987
6175.9424   0.99075
6175.9956   1.00592
6176.0488   0.99680
6176.1019   0.99577
6176.1551   1.01445
6176.2082   1.00412
6176.2614   0.99539
6176.3145   1.00087
6176.3677   1.01074
6176.4208   0.99462
6176.4740   0.99769
6176.5272   0.99276
6176.5803   0.97864
6176.6335   0.97581
6176.6866   0.96698
6176.7398   0.94835
6176.7929   0.93033
6176.8461   0.95150
6176.8993   0.95097
6176.9524   0.96334
6177.0056   0.97982
6177.0588   0.98369
6177.1119   0.98946
6177.1651   0.99383
6177.2182   0.98990
6177.2714   0.99237
6177.3246   0.99054
6177.3777   0.99172
6177.4309   0.99669
6177.4841   0.98196
6177.5372   1.00263
6177.5904   1.00130
6177.6436   1.00467
6177.6967   1.00024
6177.7499   0.98981
6177.8031   0.99278
6177.8562   1.00595
6177.9094   0.99821
6177.9626   1.00428
6178.0157   0.99455
6178.0689   1.00142
6178.1221   0.99959
6178.1753   1.00246
6178.2284   0.99613
6178.2816   0.99129
6178.3348   0.99226
6178.3880   1.00943
6178.4411   0.99980
6178.4943   1.00066
6178.5475   0.99413
6178.6006   1.00720
6178.6538   0.99896
6178.7070   1.00023
6178.7602   1.00800
6178.8134   1.00276
6178.8665   0.99363
6178.9197   1.01220
6178.9729   1.01216
6179.0261   0.98693
6179.0792   0.99769
6179.1324   0.99096
6179.1856   0.99252
6179.2388   0.98479
6179.2920   0.98685
6179.3451   0.99152
6179.3983   0.98938
6179.4515   0.98094
6179.5047   0.98861
6179.5579   1.01137
6179.6111   0.99574
6179.6642   1.00520
6179.7174   0.99956
6179.7706   0.99382
6179.8238   1.00179
6179.8770   0.98935
6179.9302   0.99001
6179.9834   0.98888
6180.0366   0.98804
6180.0897   0.99470
6180.1429   0.99056
6180.1961   0.97292
6180.2493   0.98658
6180.3025   1.00064
6180.3557   0.99211
6180.4089   1.00187
6180.4621   0.98943
6180.5153   0.99859
6180.5685   1.00685
6180.6216   0.99801
6180.6748   1.00297
6180.7280   0.98553
6180.7812   0.97499
6180.8344   1.00785
6180.8876   0.99850
6180.9408   0.99616
6180.9940   1.00222
6181.0472   1.01458
6181.1004   0.98314
6181.1536   0.99030
6181.2068   1.01345
6181.2600   0.99201
6181.3132   1.00237
6181.3664   1.00703
6181.4196   1.02088
6181.4728   0.99264
6181.5260   0.99830
6181.5792   0.99535
6181.6324   0.99241
6181.6856   1.02397
6181.7388   0.97922
6181.7920   1.02658
6181.8452   1.05423
% ---------- rrlyn2_74407500.txt ---------- (following 1200 lines)
7438.6709   1.01746
7438.7237   1.02095
7438.7765   0.98833
7438.8293   0.98821
7438.8821   1.01738
7438.9349   1.00525
7438.9877   0.97831
7439.0405   0.95058
7439.0933   1.02693
7439.1461   1.02669
7439.1989   0.99504
7439.2517   1.02188
7439.3045   0.99373
7439.3573   0.96976
7439.4101   1.01740
7439.4629   0.99203
7439.5157   0.96286
7439.5685   0.99038
7439.6213   1.00150
7439.6741   0.97091
7439.7269   0.96633
7439.7797   0.98783
7439.8325   0.98314
7439.8853   0.95624
7439.9381   0.96644
7439.9909   0.96513
7440.0437   0.98232
7440.0965   0.98721
7440.1493   0.98429
7440.2021   0.97767
7440.2550   0.96354
7440.3078   0.97141
7440.3606   0.98008
7440.4134   0.98604
7440.4662   0.99200
7440.5190   0.98666
7440.5718   0.99811
7440.6246   0.98936
7440.6774   1.00690
7440.7302   1.00345
7440.7830   0.98419
7440.8359   0.95582
7440.8887   0.96536
7440.9415   0.93608
7440.9943   0.97321
7441.0471   0.96023
7441.0999   0.96435
7441.1527   0.97266
7441.2055   1.00097
7441.2584   0.97928
7441.3112   0.98308
7441.3640   0.99318
7441.4168   0.99098
7441.4696   0.97208
7441.5224   0.98937
7441.5753   0.98435
7441.6281   0.99234
7441.6809   0.99262
7441.7337   1.00489
7441.7865   0.98827
7441.8393   0.99184
7441.8922   0.99331
7441.9450   0.99287
7441.9978   0.99823
7442.0506   0.99388
7442.1034   0.96054
7442.1563   0.97409
7442.2091   0.98294
7442.2619   0.96288
7442.3147   0.98222
7442.3675   0.97866
7442.4204   0.95800
7442.4732   0.98683
7442.5260   0.99075
7442.5788   1.00238
7442.6317   0.98360
7442.6845   0.97242
7442.7373   0.99984
7442.7901   0.99435
7442.8430   0.98046
7442.8958   0.99187
7442.9486   0.98097
7443.0014   0.97457
7443.0543   0.96687
7443.1071   0.97056
7443.1599   0.96585
7443.2127   0.96744
7443.2656   0.96873
7443.3184   0.96941
7443.3712   0.96149
7443.4241   0.96746
7443.4769   0.99484
7443.5297   1.00180
7443.5826   0.98537
7443.6354   0.97824
7443.6882   1.00410
7443.7410   0.98936
7443.7939   0.98901
7443.8467   0.98897
7443.8995   0.98962
7443.9524   0.99906
7444.0052   0.99531
7444.0580   1.00715
7444.1109   1.01159
7444.1637   0.98782
7444.2166   1.01106
7444.2694   0.98109
7444.3222   0.96621
7444.3751   1.00424
7444.4279   0.99966
7444.4807   0.99188
7444.5336   1.00900
7444.5864   1.01281
7444.6392   1.00312
7444.6921   1.01663
7444.7449   0.99313
7444.7978   1.00444
7444.8506   0.99214
7444.9034   1.01473
7444.9563   0.99913
7445.0091   0.98782
7445.0620   1.00221
7445.1148   1.00670
7445.1677   0.98658
7445.2205   0.98827
7445.2733   0.98895
7445.3262   0.98412
7445.3790   0.97410
7445.4319   0.95657
7445.4847   0.93544
7445.5376   0.92860
7445.5904   0.90677
7445.6432   0.86603
7445.6961   0.83779
7445.7489   0.85695
7445.8018   0.88350
7445.8546   0.89285
7445.9075   0.90660
7445.9603   0.93825
7446.0132   0.95809
7446.0660   0.96424
7446.1189   0.96218
7446.1717   0.98751
7446.2246   1.00495
7446.2774   0.98508
7446.3303   0.99351
7446.3831   0.98964
7446.4360   1.00587
7446.4888   1.00009
7446.5417   0.98631
7446.5945   0.98173
7446.6474   0.98865
7446.7002   1.00706
7446.7531   0.99227
7446.8059   0.99508
7446.8588   0.98549
7446.9116   1.00570
7446.9645   1.01020
7447.0174   0.99390
7447.0702   0.99900
7447.1231   0.98919
7447.1759   0.99509
7447.2288   0.99198
7447.2816   0.99237
7447.3345   0.98716
7447.3874   0.98975
7447.4402   0.98543
7447.4931   0.97941
7447.5459   0.98809
7447.5988   0.98407
7447.6516   0.98264
7447.7045   0.97332
7447.7574   0.98939
7447.8102   0.97836
7447.8631   0.98613
7447.9160   0.99989
7447.9688   0.98096
7448.0217   0.98362
7448.0745   1.00888
7448.1274   1.00334
7448.1803   1.00219
7448.2331   1.00565
7448.2860   1.02560
7448.3389   0.99285
7448.3917   0.99890
7448.4446   0.99954
7448.4975   0.98469
7448.5503   0.99583
7448.6032   0.99867
7448.6561   1.01011
7448.7089   1.00324
7448.7618   0.98678
7448.8147   0.98841
7448.8675   0.98515
7448.9204   0.97858
7448.9733   0.97580
7449.0261   0.97443
7449.0790   0.96795
7449.1319   0.96008
7449.1847   0.94360
7449.2376   0.94662
7449.2905   0.93604
7449.3434   0.93685
7449.3962   0.93347
7449.4491   0.93728
7449.5020   0.96669
7449.5548   0.96310
7449.6077   0.97191
7449.6606   0.97871
7449.7135   1.00462
7449.7663   1.01582
7449.8192   0.99532
7449.8721   0.98972
7449.9250   0.99872
7449.9778   0.99012
7450.0307   0.98331
7450.0836   0.98131
7450.1365   0.98420
7450.1894   0.97569
7450.2422   0.98798
7450.2951   0.96927
7450.3480   0.97885
7450.4009   0.99174
7450.4537   0.98702
7450.5066   0.97870
7450.5595   1.00288
7450.6124   0.99836
7450.6653   0.98734
7450.7181   0.97982
7450.7710   1.00459
7450.8239   1.01086
7450.8768   0.99274
7450.9297   0.99311
7450.9826   1.00868
7451.0354   0.98784
7451.0883   1.00451
7451.1412   0.98808
7451.1941   0.99714
7451.2470   1.02120
7451.2999   1.00517
7451.3528   0.99883
7451.4056   0.99619
7451.4585   1.00234
7451.5114   1.01480
7451.5643   1.01356
7451.6172   1.00781
7451.6701   1.01377
7451.7230   1.00562
7451.7759   1.01937
7451.8287   1.00002
7451.8816   1.00007
7451.9345   0.99331
7451.9874   1.01376
7452.0403   1.01991
7452.0932   1.00895
7452.1461   0.99919
7452.1990   1.00254
7452.2519   0.99768
7452.3048   1.00772
7452.3577   1.01506
7452.4106   1.00799
7452.4634   0.98853
7452.5163   0.99667
7452.5692   1.01400
7452.6221   0.99224
7452.6750   0.99117
7452.7279   1.00010
7452.7808   1.01293
7452.8337   0.99936
7452.8866   0.99169
7452.9395   1.00642
7452.9924   0.99955
7453.0453   0.99618
7453.0982   0.99670
7453.1511   0.99943
7453.2040   1.00295
7453.2569   0.98908
7453.3098   0.99870
7453.3627   1.00052
7453.4156   0.99524
7453.4685   0.99516
7453.5214   1.00178
7453.5743   0.99470
7453.6272   0.99472
7453.6801   1.00853
7453.7330   1.00765
7453.7859   0.99647
7453.8388   0.99158
7453.8917   1.00160
7453.9446   0.97901
7453.9975   0.99382
7454.0504   0.99634
7454.1033   0.98685
7454.1562   0.99226
7454.2091   0.99227
7454.2621   1.00938
7454.3150   0.99039
7454.3679   0.97950
7454.4208   1.00070
7454.4737   0.99881
7454.5266   0.98342
7454.5795   1.00063
7454.6324   0.99423
7454.6853   0.98514
7454.7382   1.00624
7454.7911   0.98515
7454.8441   0.99235
7454.8970   1.00715
7454.9499   1.00326
7455.0028   0.99236
7455.0557   0.99636
7455.1086   1.01756
7455.1615   0.99896
7455.2144   0.99436
7455.2674   0.99286
7455.3203   0.98867
7455.3732   0.99066
7455.4261   0.99766
7455.4790   0.98516
7455.5319   0.98276
7455.5848   0.99936
7455.6378   1.00376
7455.6907   0.99126
7455.7436   1.01315
7455.7965   1.01755
7455.8494   1.00815
7455.9023   0.98494
7455.9553   1.01594
7456.0082   1.00574
7456.0611   1.00653
7456.1140   1.01263
7456.1669   0.99722
7456.2199   0.98952
7456.2728   1.00811
7456.3257   1.00201
7456.3786   0.99540
7456.4315   1.00340
7456.4845   0.99919
7456.5374   0.99849
7456.5903   1.00728
7456.6432   1.00218
7456.6962   0.99377
7456.7491   1.00707
7456.8020   1.00806
7456.8549   0.99945
7456.9079   0.99955
7456.9608   1.00644
7457.0137   0.99654
7457.0666   1.00593
7457.1196   0.99422
7457.1725   0.99582
7457.2254   1.00101
7457.2783   0.99671
7457.3313   1.00570
7457.3842   0.99000
7457.4371   0.98779
7457.4901   1.00268
7457.5430   0.98408
7457.5959   0.99907
7457.6489   0.99717
7457.7018   1.00536
7457.7547   1.00626
7457.8076   0.98575
7457.8606   0.99225
7457.9135   1.00004
7457.9664   1.01984
7458.0194   1.00104
7458.0723   1.00503
7458.1252   1.01383
7458.1782   1.00023
7458.2311   0.99512
7458.2841   1.00672
7458.3370   0.99322
7458.3899   1.00982
7458.4429   1.00091
7458.4958   0.99271
7458.5487   1.00581
7458.6017   0.99531
7458.6546   0.99801
7458.7075   0.99621
7458.7605   0.99741
7458.8134   0.99681
7458.8664   0.99051
7458.9193   0.99201
7458.9722   1.00341
7459.0252   1.00232
7459.0781   0.98682
7459.1311   1.00552
7459.1840   0.99783
7459.2369   1.00803
7459.2899   1.01124
7459.3428   0.99054
7459.3958   1.00665
7459.4487   0.99275
7459.5017   0.99406
7459.5546   1.00407
7459.6076   1.00007
7459.6605   1.01628
7459.7134   0.99839
7459.7664   0.99530
7459.8193   0.98941
7459.8723   0.99862
7459.9252   1.00393
7459.9782   0.99775
7460.0311   1.00566
7460.0841   0.99927
7460.1370   1.00579
7460.1900   1.00510
7460.2429   1.00722
7460.2959   1.00303
7460.3488   1.00465
7460.4018   1.01596
7460.4547   1.00878
7460.5077   1.01370
7460.5606   1.01802
7460.6136   1.00194
7460.6665   0.99686
7460.7195   0.99818
7460.7724   0.99660
7460.8254   0.98722
7460.8783   0.99624
7460.9313   0.99867
7460.9842   1.00529
7461.0372   0.98392
7461.0901   1.00514
7461.1431   1.00897
7461.1961   1.00169
7461.2490   1.00012
7461.3020   0.99465
7461.3549   1.00047
7461.4079   1.00390
7461.4608   0.98923
7461.5138   1.01186
7461.5668   1.00149
7461.6197   1.00112
7461.6727   0.99615
7461.7256   0.99438
7461.7786   1.00722
7461.8316   0.97825
7461.8845   0.98378
7461.9375   0.98562
7461.9904   0.99305
7462.0434   0.96628
7462.0964   0.95282
7462.1493   0.93886
7462.2023   0.88899
7462.2553   0.88123
7462.3082   0.85517
7462.3612   0.85391
7462.4141   0.86235
7462.4671   0.86718
7462.5201   0.89602
7462.5730   0.93046
7462.6260   0.95091
7462.6790   0.96605
7462.7319   0.98279
7462.7849   0.99313
7462.8379   0.99018
7462.8908   0.99072
7462.9438   0.99696
7462.9968   0.99661
7463.0497   0.99855
7463.1027   0.99740
7463.1557   1.00175
7463.2087   0.99529
7463.2616   1.00264
7463.3146   0.98849
7463.3676   0.99814
7463.4205   0.99358
7463.4735   1.00473
7463.5265   1.00108
7463.5795   0.98763
7463.6324   0.99719
7463.6854   1.00204
7463.7384   1.00039
7463.7914   0.99204
7463.8443   1.00189
7463.8973   0.99745
7463.9503   0.99350
7464.0033   0.99126
7464.0562   0.99231
7464.1092   1.00067
7464.1622   0.99182
7464.2152   0.98888
7464.2681   0.98453
7464.3211   0.99219
7464.3741   0.98795
7464.4271   0.99201
7464.4801   0.99887
7464.5330   0.99403
7464.5860   0.99888
7464.6390   0.99504
7464.6920   1.00171
7464.7450   0.98807
7464.7979   1.01403
7464.8509   0.99779
7464.9039   1.00745
7464.9569   1.00221
7465.0099   1.00618
7465.0628   1.00074
7465.1158   0.97991
7465.1688   1.00107
7465.2218   0.99574
7465.2748   1.00630
7465.3278   1.00267
7465.3808   1.00753
7465.4337   0.99390
7465.4867   1.00057
7465.5397   0.99394
7465.5927   0.98490
7465.6457   1.00227
7465.6987   1.00864
7465.7517   0.99031
7465.8046   1.00498
7465.8576   0.98785
7465.9106   1.00482
7465.9636   1.00899
7466.0166   1.00056
7466.0696   0.99404
7466.1226   1.00591
7466.1756   1.01288
7466.2286   1.00226
7466.2816   0.99633
7466.3346   1.00050
7466.3875   1.00988
7466.4405   1.00755
7466.4935   0.99413
7466.5465   0.99730
7466.5995   1.00228
7466.6525   0.99826
7466.7055   1.00173
7466.7585   1.00301
7466.8115   0.99359
7466.8645   0.99797
7466.9175   1.00524
7466.9705   0.99532
7467.0235   1.01010
7467.0765   1.01018
7467.1295   1.00586
7467.1825   1.00124
7467.2355   1.00452
7467.2885   1.00190
7467.3415   1.00169
7467.3945   1.01257
7467.4475   0.99805
7467.5005   0.99753
7467.5535   1.00762
7467.6065   1.00080
7467.6595   0.99948
7467.7125   1.01947
7467.7655   0.99905
7467.8185   1.00224
7467.8715   0.99192
7467.9245   0.99821
7467.9775   1.00189
7468.0305   0.98138
7468.0835   0.98277
7468.1365   0.97735
7468.1895   0.95934
7468.2425   0.96423
7468.2955   0.96292
7468.3485   0.96240
7468.4015   0.97719
7468.4546   0.98318
7468.5076   0.98037
7468.5606   0.98516
7468.6136   0.98235
7468.6666   0.99694
7468.7196   0.99573
7468.7726   0.99102
7468.8256   0.99631
7468.8786   0.99101
7468.9316   1.00180
7468.9846   1.00529
7469.0377   1.00578
7469.0907   0.99158
7469.1437   1.00517
7469.1967   1.00206
7469.2497   0.99596
7469.3027   0.99135
7469.3557   0.99154
7469.4087   1.00034
7469.4618   0.98733
7469.5148   0.98903
7469.5678   0.99883
7469.6208   1.00012
7469.6738   0.98972
7469.7268   1.00051
7469.7799   0.99621
7469.8329   0.99491
7469.8859   1.00231
7469.9389   0.98680
7469.9919   0.99350
7470.0449   0.99790
7470.0980   0.99770
7470.1510   0.99690
7470.2040   1.00220
7470.2570   1.01070
7470.3100   1.00340
7470.3631   0.99610
7470.4161   1.00150
7470.4691   0.99960
7470.5221   0.99420
7470.5752   1.00750
7470.6282   0.99810
7470.6812   0.99120
7470.7342   1.00120
7470.7872   1.00010
7470.8403   0.99951
7470.8933   1.00741
7470.9463   1.00181
7470.9993   1.00862
7471.0524   0.99802
7471.1054   0.99052
7471.1584   1.00393
7471.2114   0.99853
7471.2645   0.99423
7471.3175   1.00744
7471.3705   0.98984
7471.4236   0.99705
7471.4766   0.99925
7471.5296   0.99036
7471.5826   0.99817
7471.6357   1.00717
7471.6887   0.99278
7471.7417   0.99978
7471.7948   0.99949
7471.8478   0.99580
7471.9008   0.99731
7471.9539   0.99771
7472.0069   0.99252
7472.0599   1.00293
7472.1130   1.00904
7472.1660   1.00044
7472.2190   1.00755
7472.2721   1.00816
7472.3251   0.99787
7472.3781   1.00478
7472.4312   1.01209
7472.4842   1.00500
7472.5372   0.99731
7472.5903   0.99952
7472.6433   1.01013
7472.6964   0.99604
7472.7494   0.98885
7472.8024   1.00906
7472.8555   0.99827
7472.9085   0.99188
7472.9615   1.00349
7473.0146   0.99480
7473.0676   0.99201
7473.1207   0.99293
7473.1737   0.99604
7473.2267   0.98345
7473.2798   0.97806
7473.3328   0.99487
7473.3859   0.98809
7473.4389   0.98880
7473.4920   0.99471
7473.5450   0.98262
7473.5980   0.99434
7473.6511   0.99755
7473.7041   0.99536
7473.7572   1.00848
7473.8102   1.00149
7473.8633   0.99171
7473.9163   0.99182
7473.9694   0.99904
7474.0224   0.99885
7474.0755   1.00116
7474.1285   1.00418
7474.1816   0.99199
7474.2346   1.00331
7474.2876   0.99112
7474.3407   0.99594
7474.3937   1.00525
7474.4468   1.00017
7474.4998   1.00239
7474.5529   1.00360
7474.6059   0.99722
7474.6590   1.00063
7474.7121   0.99945
7474.7651   0.99997
7474.8182   1.00198
7474.8712   0.99090
7474.9243   1.00052
7474.9773   0.99823
7475.0304   1.00335
7475.0834   0.99757
7475.1365   0.99528
7475.1895   0.99700
7475.2426   1.00412
7475.2956   1.00444
7475.3487   1.00775
7475.4018   0.99997
7475.4548   1.00339
7475.5079   1.01761
7475.5609   1.00062
7475.6140   1.00034
7475.6670   1.00576
7475.7201   1.00408
7475.7732   0.99790
7475.8262   0.99742
7475.8793   0.99823
7475.9323   0.99515
7475.9854   0.98297
7476.0385   0.97699
7476.0915   0.98601
7476.1446   0.97003
7476.1977   0.96655
7476.2507   0.99247
7476.3038   0.97949
7476.3568   0.97990
7476.4099   0.97622
7476.4630   0.99044
7476.5160   0.99066
7476.5691   0.99558
7476.6222   0.99760
7476.6752   1.00092
7476.7283   1.00374
7476.7814   1.00476
7476.8344   1.00568
7476.8875   0.99890
7476.9406   0.99772
7476.9936   1.00974
7477.0467   1.00046
7477.0998   1.00018
7477.1528   1.00280
7477.2059   0.99762
7477.2590   1.00374
7477.3120   0.99576
7477.3651   1.01098
7477.4182   0.99120
7477.4713   0.98462
7477.5243   1.00674
7477.5774   0.99786
7477.6305   0.99728
7477.6835   1.00260
7477.7366   1.00052
7477.7897   1.00134
7477.8428   1.00026
7477.8958   0.99968
7477.9489   0.99720
7478.0020   0.99852
7478.0551   1.01184
7478.1081   0.99826
7478.1612   0.99188
7478.2143   1.00331
7478.2674   1.00023
7478.3205   0.99965
7478.3735   0.99417
7478.4266   1.00169
7478.4797   1.00201
7478.5328   0.98773
7478.5858   1.00025
7478.6389   0.99757
7478.6920   1.00399
7478.7451   1.00341
7478.7982   0.99653
7478.8512   1.00055
7478.9043   1.01047
7478.9574   1.00189
7479.0105   0.99891
7479.0636   1.00233
7479.1167   1.00255
7479.1697   1.00077
7479.2228   1.00729
7479.2759   1.00801
7479.3290   1.00653
7479.3821   0.99895
7479.4352   0.99727
7479.4882   0.98459
7479.5413   0.99301
7479.5944   0.98583
7479.6475   0.97395
7479.7006   0.97097
7479.7537   0.97989
7479.8068   0.98421
7479.8599   0.99853
7479.9129   0.99535
7479.9660   0.99587
7480.0191   0.99759
7480.0722   1.00151
7480.1253   1.00963
7480.1784   0.99335
7480.2315   1.00727
7480.2846   1.01009
7480.3377   1.00351
7480.3908   0.99423
7480.4439   1.00184
7480.4969   1.00676
7480.5500   0.99608
7480.6031   0.99440
7480.6562   1.00502
7480.7093   1.00114
7480.7624   1.00266
7480.8155   1.00088
7480.8686   1.00429
7480.9217   1.00401
7480.9748   0.99963
7481.0279   1.00035
7481.0810   1.00397
7481.1341   1.00028
7481.1872   1.00190
7481.2403   0.99112
7481.2934   0.99514
7481.3465   0.99476
7481.3996   0.99587
7481.4527   0.99189
7481.5058   0.99341
7481.5589   0.99322
7481.6120   1.00054
7481.6651   0.99616
7481.7182   0.99378
7481.7713   1.00129
7481.8244   0.98891
7481.8775   0.99033
7481.9306   1.00184
7481.9837   0.98936
7482.0368   0.99117
7482.0899   0.99929
7482.1430   0.98841
7482.1961   0.99542
7482.2492   0.99034
7482.3023   0.98785
7482.3554   0.99957
7482.4085   1.00389
7482.4616   0.99150
7482.5147   1.00072
7482.5679   0.99903
7482.6210   0.99065
7482.6741   1.00156
7482.7272   0.99988
7482.7803   0.99969
7482.8334   1.00741
7482.8865   1.00052
7482.9396   0.99454
7482.9927   1.00165
7483.0458   0.99097
7483.0989   0.99238
7483.1521   0.98759
7483.2052   0.97971
7483.2583   0.99342
7483.3114   0.97854
7483.3645   0.97285
7483.4176   0.97216
7483.4707   0.97868
7483.5239   0.96849
7483.5770   0.97590
7483.6301   0.99432
7483.6832   0.98573
7483.7363   0.99294
7483.7894   0.99596
7483.8425   0.99497
7483.8957   1.00078
7483.9488   1.00119
7484.0019   1.01071
7484.0550   1.00302
7484.1081   0.99323
7484.1613   1.00214
7484.2144   1.00686
7484.2675   1.00417
7484.3206   0.99828
7484.3737   1.00669
7484.4269   1.01160
7484.4800   0.99461
7484.5331   1.00323
7484.5862   1.00334
7484.6393   0.99915
7484.6925   0.99276
7484.7456   1.01437
7484.7987   1.00388
7484.8518   1.00869
7484.9050   1.01140
7484.9581   0.99791
7485.0112   1.00212
7485.0643   1.00523
7485.1175   1.00534
7485.1706   0.99565
7485.2237   1.00996
7485.2768   1.00297
7485.3300   1.00598
7485.3831   0.99279
7485.4362   1.00090
7485.4893   1.00131
7485.5425   1.00502
7485.5956   1.00193
7485.6487   1.00904
7485.7019   1.00645
7485.7550   1.00646
7485.8081   0.99267
7485.8613   0.99758
7485.9144   1.00948
7485.9675   1.00049
7486.0206   0.99130
7486.0738   1.00871
7486.1269   1.00742
7486.1800   1.00113
7486.2332   0.99383
7486.2863   0.99614
7486.3394   1.00995
7486.3926   0.99806
7486.4457   1.00126
7486.4989   1.00137
7486.5520   0.99188
7486.6051   1.00438
7486.6583   0.99559
7486.7114   0.99800
7486.7645   1.00230
7486.8177   0.99371
7486.8708   0.99692
7486.9239   1.00392
7486.9771   1.00043
7487.0302   1.00484
7487.0834   0.99824
7487.1365   0.99125
7487.1896   1.00655
7487.2428   1.00556
7487.2959   1.00786
7487.3491   0.99697
7487.4022   1.00328
7487.4554   1.00648
7487.5085   0.99469
7487.5616   1.00159
7487.6148   1.00339
7487.6679   0.99180
7487.7211   0.99930
7487.7742   1.00941
7487.8274   1.00461
7487.8805   1.00532
7487.9336   0.99642
7487.9868   0.99822
7488.0399   1.00123
7488.0931   1.00693
7488.1462   1.00004
7488.1994   0.99484
7488.2525   0.99724
7488.3057   1.00384
7488.3588   1.00435
7488.4120   1.00765
7488.4651   0.99865
7488.5183   1.00546
7488.5714   1.00946
7488.6246   0.99596
7488.6777   0.99886
7488.7309   1.00677
7488.7840   1.00007
7488.8372   0.99497
7488.8903   1.00487
7488.9435   1.00447
7488.9966   0.99347
7489.0498   0.99108
7489.1029   0.99978
7489.1561   1.00278
7489.2093   0.99888
7489.2624   1.00228
7489.3156   0.99878
7489.3687   1.00768
7489.4219   1.00868
7489.4750   1.00038
7489.5282   0.99588
7489.5813   1.00238
7489.6345   1.00248
7489.6877   0.99898
7489.7408   0.98828
7489.7940   1.01358
7489.8471   1.00928
7489.9003   0.99578
7489.9535   0.99958
7490.0066   1.00418
7490.0598   1.00608
7490.1129   0.99827
7490.1661   1.00287
7490.2193   1.00957
7490.2724   1.00977
7490.3256   1.00857
7490.3787   1.00487
7490.4319   1.00636
7490.4851   1.00856
7490.5382   1.00296
7490.5914   1.01026
7490.6446   0.99705
7490.6977   1.00375
7490.7509   1.00845
7490.8041   1.00485
7490.8572   1.00634
7490.9104   0.99824
7490.9636   0.99434
7491.0167   1.00213
7491.0699   1.00433
7491.1231   0.99972
7491.1762   0.99612
7491.2294   0.99682
7491.2826   0.99981
7491.3357   0.99901
7491.3889   0.98750
7491.4421   0.97970
7491.4953   0.98039
7491.5484   0.96929
7491.6016   0.95468
7491.6548   0.95818
7491.7079   0.97167
7491.7611   0.97517
7491.8143   0.98716
7491.8675   0.98746
7491.9206   0.99315
7491.9738   1.00124
7492.0270   0.99804
7492.0802   1.00913
7492.1333   1.00122
7492.1865   1.00562
7492.2397   1.00741
7492.2929   0.99680
7492.3460   1.00300
7492.3992   0.99519
7492.4524   0.99268
7492.5056   1.00138
7492.5588   0.99907
7492.6119   1.00196
7492.6651   0.99345
7492.7183   0.98944
7492.7715   1.00204
7492.8246   1.01103
7492.8778   1.00722
7492.9310   1.00361
7492.9842   0.99310
7493.0374   1.00289
7493.0906   1.00098
7493.1437   1.00317
7493.1969   1.00676
7493.2501   0.99885
7493.3033   1.00274
7493.3565   0.99484
7493.4097   0.99123
7493.4628   0.99942
7493.5160   0.99540
7493.5692   0.99359
7493.6224   0.99528
7493.6756   0.99697
7493.7288   0.99146
7493.7820   1.00035
7493.8351   1.00264
7493.8883   0.99263
7493.9415   1.00152
7493.9947   0.99951
7494.0479   0.99489
7494.1011   1.00028
7494.1543   0.98927
7494.2075   1.00046
7494.2607   0.99644
7494.3138   0.98003
7494.3670   0.98972
7494.4202   0.98401
7494.4734   0.98999
7494.5266   0.98978
7494.5798   0.98647
7494.6330   0.97795
7494.6862   0.96344
7494.7394   0.95283
7494.7926   0.93851
7494.8458   0.91260
7494.8990   0.88518
7494.9522   0.85417
7495.0054   0.83846
7495.0586   0.83794
7495.1118   0.84813
7495.1650   0.88321
7495.2182   0.89600
7495.2713   0.94728
7495.3245   0.97476
7495.3777   0.96235
7495.4309   0.97353
7495.4841   0.99102
7495.5373   0.98960
7495.5905   0.99519
7495.6437   0.99487
7495.6969   0.99475
7495.7501   0.99414
7495.8033   0.99842
7495.8565   1.00110
7495.9097   0.99838
7495.9630   1.00407
7496.0162   1.00075
7496.0694   0.99343
7496.1226   1.00141
7496.1758   1.00100
7496.2290   1.00588
7496.2822   1.00446
7496.3354   0.99904
7496.3886   1.00572
7496.4418   1.00450
7496.4950   1.00938
7496.5482   1.00557
7496.6014   1.00015
7496.6546   1.00173
7496.7078   0.99921
7496.7610   0.99649
7496.8142   0.99597
7496.8675   0.99895
7496.9207   0.99823
7496.9739   0.99351
7497.0271   0.99119
7497.0803   0.99937
7497.1335   0.99864
7497.1867   1.00202
7497.2399   0.99180
7497.2931   1.00358
7497.3463   1.00386
7497.3996   0.99584
7497.4528   0.99822
7497.5060   0.99809
7497.5592   0.99007
7497.6124   0.99615
7497.6656   0.99773
7497.7188   0.99930
7497.7721   0.99868
7497.8253   0.99346
7497.8785   0.99623
7497.9317   0.99541
7497.9849   0.99829
7498.0381   1.00246
7498.0914   1.00294
7498.1446   1.00492
7498.1978   0.99119
7498.2510   0.99287
7498.3042   0.98984
7498.3575   0.99602
7498.4107   0.98619
7498.4639   0.99247
7498.5171   0.99604
7498.5703   0.97652
7498.6236   1.00169
7498.6768   1.00327
7498.7300   0.99634
7498.7832   0.98561
7498.8364   1.01739
7498.8897   1.00006
7498.9429   0.99573
7498.9961   1.00401
7499.0493   0.99678
7499.1026   0.99315
7499.1558   1.00443
7499.2090   0.99960
7499.2622   0.98807
7499.3155   0.99784
7499.3687   1.00211
7499.4219   1.00409
7499.4752   1.00746
7499.5284   1.00103
7499.5816   0.99410
7499.6348   1.00277
7499.6881   1.00064
7499.7413   0.98881
7499.7945   0.99898
7499.8478   1.00135
7499.9010   1.00233
7499.9542   0.99639
7500.0074   1.00446
7500.0607   0.99243
7500.1139   1.00140
7500.1671   0.99257
7500.2204   1.01344
7500.2736   1.00801
7500.3268   0.99388
7500.3801   0.99755
7500.4333   0.99952
7500.4865   0.99689
7500.5398   0.99545
7500.5930   0.99152
7500.6463   1.00689
7500.6995   0.99706
7500.7527   0.98972
7500.8060   1.00189
7500.8592   0.99386
7500.9124   1.00773
7500.9657   0.99899
7501.0189   0.99956
7501.0722   1.00283
7501.1254   1.00149
7501.1786   1.01066
7501.2319   1.00312
7501.2851   0.99759
7501.3384   1.00625
7501.3916   1.00462
7501.4448   1.00058
7501.4981   1.00705
7501.5513   1.00691
7501.6046   0.99978
7501.6578   0.99894
7501.7110   0.99871
7501.7643   0.99897
7501.8175   0.99413
7501.8708   1.00540
7501.9240   1.00156
7501.9773   1.03522
7502.0305   1.01029
7502.0838   0.98935
7502.1370   1.02131
7502.1903   0.99137
7502.2435   1.00264
% ---------- rrlyn2_77507800.txt ---------- (following 1000 lines)
7748.6331   0.99135
7748.6867   0.96207
7748.7402   0.94619
7748.7938   0.95101
7748.8473   0.93293
7748.9009   0.92866
7748.9544   0.92058
7749.0080   0.94771
7749.0615   0.98014
7749.1151   0.97456
7749.1686   0.99160
7749.2222   0.98363
7749.2757   0.99826
7749.3293   1.00049
7749.3828   0.98873
7749.4364   1.00006
7749.4899   1.02250
7749.5435   0.99984
7749.5971   0.99768
7749.6506   0.98822
7749.7042   1.00206
7749.7577   1.00731
7749.8113   1.00145
7749.8648   0.99550
7749.9184   1.00225
7749.9720   1.00819
7750.0255   0.99414
7750.0791   0.99469
7750.1326   1.00315
7750.1862   1.00390
7750.2398   0.99035
7750.2933   1.00311
7750.3469   0.99927
7750.4005   0.98893
7750.4540   0.99388
7750.5076   1.00605
7750.5611   1.00761
7750.6147   0.99407
7750.6683   1.00253
7750.7218   1.01130
7750.7754   0.99596
7750.8290   0.99713
7750.8825   0.99410
7750.9361   0.99167
7750.9897   0.99754
7751.0432   0.97751
7751.0968   0.98778
7751.1504   0.97856
7751.2039   0.98853
7751.2575   1.00021
7751.3111   0.98399
7751.3646   0.99966
7751.4182   1.00174
7751.4718   0.99912
7751.5253   0.98951
7751.5789   0.99299
7751.6325   1.01097
7751.6860   1.01126
7751.7396   1.00284
7751.7932   0.99033
7751.8468   1.00572
7751.9003   1.00580
7751.9539   1.00459
7752.0075   1.00799
7752.0611   1.00918
7752.1146   1.00677
7752.1682   1.00596
7752.2218   1.00336
7752.2754   1.00255
7752.3289   0.99805
7752.3825   0.99085
7752.4361   0.99565
7752.4897   0.99555
7752.5432   1.00055
7752.5968   1.00405
7752.6504   1.01615
7752.7040   1.01086
7752.7575   0.99066
7752.8111   1.00157
7752.8647   0.99277
7752.9183   1.00588
7752.9719   1.00179
7753.0254   1.00630
7753.0790   0.99971
7753.1326   1.00562
7753.1862   1.00053
7753.2398   0.99634
7753.2933   1.00126
7753.3469   1.00027
7753.4005   1.00969
7753.4541   0.99630
7753.5077   1.00002
7753.5613   0.99244
7753.6148   1.00576
7753.6684   1.00048
7753.7220   1.00280
7753.7756   1.00112
7753.8292   0.99414
7753.8828   0.99956
7753.9364   0.99639
7753.9899   1.00131
7754.0435   0.99854
7754.0971   1.00547
7754.1507   1.00159
7754.2043   0.99562
7754.2579   0.99225
7754.3115   0.99388
7754.3651   1.00181
7754.4187   1.00374
7754.4722   1.00197
7754.5258   0.99511
7754.5794   1.00124
7754.6330   0.99598
7754.6866   1.00031
7754.7402   0.99695
7754.7938   1.00048
7754.8474   0.99972
7754.9010   0.99926
7754.9546   1.00290
7755.0082   0.99674
7755.0618   1.00278
7755.1154   1.00122
7755.1689   1.00876
7755.2225   1.00020
7755.2761   1.00435
7755.3297   0.99709
7755.3833   1.00184
7755.4369   1.00198
7755.4905   0.99883
7755.5441   0.99927
7755.5977   0.99702
7755.6513   1.00187
7755.7049   0.99752
7755.7585   0.99557
7755.8121   1.00072
7755.8657   1.00917
7755.9193   0.99002
7755.9729   1.00247
7756.0265   0.98823
7756.0801   0.99928
7756.1337   0.99213
7756.1873   0.99929
7756.2409   1.00144
7756.2945   0.99730
7756.3481   1.00006
7756.4017   0.98921
7756.4553   1.00407
7756.5089   0.98793
7756.5625   0.99479
7756.6162   0.99615
7756.6698   0.99061
7756.7234   0.99507
7756.7770   1.00103
7756.8306   0.99549
7756.8842   0.99505
7756.9378   1.00792
7756.9914   1.00128
7757.0450   0.99284
7757.0986   0.99311
7757.1522   1.02107
7757.2058   1.00374
7757.2594   0.99371
7757.3131   1.00017
7757.3667   1.00564
7757.4203   0.99281
7757.4739   1.00187
7757.5275   0.99864
7757.5811   0.99881
7757.6347   0.99448
7757.6883   1.00225
7757.7419   1.00042
7757.7956   0.99729
7757.8492   0.99827
7757.9028   1.00354
7757.9564   1.00291
7758.0100   0.99378
7758.0636   0.99766
7758.1172   1.00293
7758.1709   1.00190
7758.2245   0.99928
7758.2781   0.99635
7758.3317   1.00413
7758.3853   1.00341
7758.4389   1.00408
7758.4926   1.00506
7758.5462   1.00904
7758.5998   1.00321
7758.6534   0.99439
7758.7070   1.00447
7758.7607   0.99845
7758.8143   1.00203
7758.8679   0.98981
7758.9215   0.99729
7758.9751   1.00177
7759.0288   1.00175
7759.0824   0.99693
7759.1360   0.98851
7759.1896   1.00599
7759.2432   0.99537
7759.2969   0.99516
7759.3505   0.99684
7759.4041   1.00022
7759.4577   0.99381
7759.5114   1.00529
7759.5650   0.99827
7759.6186   0.99026
7759.6722   0.99824
7759.7259   0.99963
7759.7795   0.99621
7759.8331   0.99930
7759.8868   0.99328
7759.9404   0.99597
7759.9940   1.00986
7760.0476   1.01354
7760.1013   0.99013
7760.1549   0.99812
7760.2085   1.00030
7760.2622   1.00259
7760.3158   0.99908
7760.3694   0.99057
7760.4231   0.99555
7760.4767   0.98874
7760.5303   0.99593
7760.5839   1.00492
7760.6376   0.99711
7760.6912   0.99510
7760.7448   0.99869
7760.7985   0.99748
7760.8521   0.99187
7760.9057   1.00096
7760.9594   0.99585
7761.0130   1.00594
7761.0667   1.00183
7761.1203   1.00432
7761.1739   1.00191
7761.2276   1.00250
7761.2812   1.00129
7761.3348   1.00608
7761.3885   0.99857
7761.4421   1.00096
7761.4958   1.00336
7761.5494   0.99225
7761.6030   0.99784
7761.6567   1.00733
7761.7103   0.99842
7761.7640   1.00202
7761.8176   0.99061
7761.8712   1.00680
7761.9249   0.99489
7761.9785   1.00759
7762.0322   0.99648
7762.0858   1.00057
7762.1394   1.00076
7762.1931   1.00566
7762.2467   1.00345
7762.3004   1.00274
7762.3540   1.00584
7762.4077   1.00433
7762.4613   1.00242
7762.5150   0.99961
7762.5686   1.00151
7762.6223   0.99390
7762.6759   0.99279
7762.7295   1.00159
7762.7832   1.00548
7762.8368   1.01027
7762.8905   0.99687
7762.9441   1.00396
7762.9978   1.00375
7763.0514   1.00095
7763.1051   0.99734
7763.1587   0.99763
7763.2124   0.99622
7763.2660   1.00122
7763.3197   0.99871
7763.3733   0.99910
7763.4270   1.01040
7763.4806   1.00289
7763.5343   1.00448
7763.5880   1.01137
7763.6416   1.00277
7763.6953   1.01016
7763.7489   1.00735
7763.8026   1.00064
7763.8562   0.99464
7763.9099   0.99733
7763.9635   1.00802
7764.0172   1.00491
7764.0708   1.00400
7764.1245   1.00239
7764.1782   0.99019
7764.2318   1.00338
7764.2855   1.01717
7764.3391   1.00226
7764.3928   0.99955
7764.4465   1.01084
7764.5001   0.99503
7764.5538   0.99032
7764.6074   1.01251
7764.6611   1.00540
7764.7148   0.99859
7764.7684   1.00388
7764.8221   1.00127
7764.8757   1.00236
7764.9294   1.01115
7764.9831   1.00114
7765.0367   0.99983
7765.0904   1.00122
7765.1441   1.00500
7765.1977   1.00529
7765.2514   1.00498
7765.3050   1.00497
7765.3587   1.01066
7765.4124   1.00384
7765.4660   1.01033
7765.5197   1.00342
7765.5734   1.00140
7765.6270   1.00889
7765.6807   1.01097
7765.7344   0.99756
7765.7880   1.00594
7765.8417   1.00353
7765.8954   1.00241
7765.9491   0.98940
7766.0027   0.99828
7766.0564   0.99637
7766.1101   0.99465
7766.1637   0.99793
7766.2174   1.00372
7766.2711   1.00040
7766.3248   0.99328
7766.3784   1.00506
7766.4321   0.99494
7766.4858   1.00173
7766.5394   1.00291
7766.5931   0.99689
7766.6468   0.98827
7766.7005   1.00055
7766.7541   1.00233
7766.8078   0.99421
7766.8615   0.99958
7766.9152   1.00716
7766.9688   0.98944
7767.0225   0.99892
7767.0762   0.99720
7767.1299   0.99587
7767.1836   0.99775
7767.2372   0.99703
7767.2909   0.99650
7767.3446   0.99648
7767.3983   1.00745
7767.4519   1.00183
7767.5056   0.99680
7767.5593   0.99938
7767.6130   0.99855
7767.6667   0.99223
7767.7204   0.99330
7767.7740   1.00057
7767.8277   0.99725
7767.8814   1.00012
7767.9351   1.00559
7767.9888   0.99597
7768.0425   0.99414
7768.0961   1.00161
7768.1498   0.99198
7768.2035   1.00225
7768.2572   0.99602
7768.3109   1.00589
7768.3646   0.99506
7768.4182   1.00344
7768.4719   0.99981
7768.5256   1.00378
7768.5793   1.00094
7768.6330   0.99601
7768.6867   1.00688
7768.7404   0.99745
7768.7941   1.00002
7768.8478   0.99289
7768.9014   1.00286
7768.9551   0.99593
7769.0088   0.99869
7769.0625   0.99186
7769.1162   0.99003
7769.1699   0.99960
7769.2236   0.99576
7769.2773   0.98953
7769.3310   0.99700
7769.3847   0.99046
7769.4384   0.98633
7769.4921   0.99510
7769.5458   0.99326
7769.5994   0.99643
7769.6531   1.00289
7769.7068   0.99456
7769.7605   0.99383
7769.8142   0.99589
7769.8679   0.99696
7769.9216   1.00702
7769.9753   0.99329
7770.0290   0.99615
7770.0827   1.00311
7770.1364   1.00278
7770.1901   0.99234
7770.2438   0.99751
7770.2975   0.99597
7770.3512   0.99974
7770.4049   0.99470
7770.4586   0.99856
7770.5123   1.00083
7770.5660   0.99879
7770.6197   1.00555
7770.6734   1.00282
7770.7271   0.99428
7770.7808   1.00604
7770.8345   0.99940
7770.8882   0.99817
7770.9419   0.99793
7770.9956   0.99709
7771.0493   0.98826
7771.1030   0.99842
7771.1568   0.99808
7771.2105   0.98584
7771.2642   0.98500
7771.3179   0.97847
7771.3716   0.97893
7771.4253   0.96289
7771.4790   0.93445
7771.5327   0.91621
7771.5864   0.87418
7771.6401   0.83334
7771.6938   0.77640
7771.7475   0.71426
7771.8012   0.65752
7771.8550   0.59959
7771.9087   0.57475
7771.9624   0.57811
7772.0161   0.60677
7772.0698   0.66073
7772.1235   0.72519
7772.1772   0.78956
7772.2309   0.83832
7772.2847   0.88108
7772.3384   0.92114
7772.3921   0.94050
7772.4458   0.95626
7772.4995   0.96393
7772.5532   0.98219
7772.6069   0.97255
7772.6607   0.99151
7772.7144   0.98687
7772.7681   0.98783
7772.8218   0.99100
7772.8755   0.99266
7772.9292   0.99542
7772.9830   1.00458
7773.0367   1.00204
7773.0904   1.01130
7773.1441   1.01027
7773.1978   1.01323
7773.2516   1.00919
7773.3053   1.00995
7773.3590   1.00741
7773.4127   1.01638
7773.4664   0.99834
7773.5202   0.99880
7773.5739   0.98286
7773.6276   0.97553
7773.6813   0.95429
7773.7351   0.93825
7773.7888   0.90601
7773.8425   0.86588
7773.8962   0.81584
7773.9499   0.75580
7774.0037   0.70417
7774.0574   0.64383
7774.1111   0.60749
7774.1649   0.60826
7774.2186   0.62112
7774.2723   0.66688
7774.3260   0.72665
7774.3798   0.77971
7774.4335   0.82738
7774.4872   0.88524
7774.5409   0.91130
7774.5947   0.93657
7774.6484   0.95383
7774.7021   0.96380
7774.7559   0.97166
7774.8096   0.96713
7774.8633   0.95979
7774.9171   0.96366
7774.9708   0.92672
7775.0245   0.92549
7775.0783   0.87376
7775.1320   0.84982
7775.1857   0.79169
7775.2395   0.74316
7775.2932   0.70762
7775.3469   0.67349
7775.4007   0.68056
7775.4544   0.70052
7775.5081   0.74249
7775.5619   0.80466
7775.6156   0.84312
7775.6693   0.88809
7775.7231   0.91986
7775.7768   0.94463
7775.8305   0.96350
7775.8843   0.97187
7775.9380   0.99314
7775.9918   1.02010
7776.0455   1.01097
7776.0992   1.02234
7776.1530   1.01331
7776.2067   1.01808
7776.2605   1.01675
7776.3142   0.99572
7776.3679   0.99110
7776.4217   0.98857
7776.4754   1.00484
7776.5292   0.99421
7776.5829   0.99208
7776.6367   1.00435
7776.6904   1.00083
7776.7441   0.99800
7776.7979   0.99287
7776.8516   1.00425
7776.9054   0.99392
7776.9591   0.99419
7777.0129   0.99197
7777.0666   0.99634
7777.1204   0.99722
7777.1741   0.99719
7777.2279   0.99047
7777.2816   0.99014
7777.3354   0.99382
7777.3891   0.98809
7777.4429   0.99607
7777.4966   0.98645
7777.5504   0.99172
7777.6041   0.98560
7777.6579   0.99758
7777.7116   0.99716
7777.7654   0.98364
7777.8191   0.99731
7777.8729   0.99359
7777.9266   0.99417
7777.9804   0.99195
7778.0341   0.99003
7778.0879   0.99681
7778.1416   0.99169
7778.1954   1.00468
7778.2491   0.99896
7778.3029   0.99914
7778.3566   0.99822
7778.4104   1.00650
7778.4642   0.99319
7778.5179   0.98257
7778.5717   1.00725
7778.6254   0.99454
7778.6792   0.99172
7778.7329   1.00431
7778.7867   1.00039
7778.8405   0.99828
7778.8942   0.98786
7778.9480   1.00195
7779.0017   0.99144
7779.0555   0.98903
7779.1093   1.00091
7779.1630   1.00400
7779.2168   0.99739
7779.2705   0.99938
7779.3243   0.99117
7779.3781   0.99476
7779.4318   1.00095
7779.4856   1.00244
7779.5393   0.99683
7779.5931   0.99132
7779.6469   0.99972
7779.7006   0.99581
7779.7544   0.99470
7779.8082   1.01429
7779.8619   1.01389
7779.9157   1.00058
7779.9695   1.00778
7780.0232   0.99877
7780.0770   0.99277
7780.1308   0.98187
7780.1845   0.97856
7780.2383   0.96226
7780.2921   0.95606
7780.3458   0.92726
7780.3996   0.90495
7780.4534   0.89195
7780.5072   0.87195
7780.5609   0.88615
7780.6147   0.89665
7780.6685   0.91826
7780.7222   0.93206
7780.7760   0.94406
7780.8298   0.96356
7780.8836   0.97907
7780.9373   0.98167
7780.9911   0.99957
7781.0449   0.99938
7781.0986   0.99998
7781.1524   1.00459
7781.2062   1.00740
7781.2600   0.99700
7781.3137   0.99251
7781.3675   0.99992
7781.4213   1.00723
7781.4751   1.00244
7781.5289   0.99835
7781.5826   0.99716
7781.6364   1.00867
7781.6902   1.00668
7781.7440   1.00049
7781.7977   1.01081
7781.8515   1.01342
7781.9053   1.00283
7781.9591   1.01435
7782.0129   0.99506
7782.0666   1.00338
7782.1204   1.01030
7782.1742   1.00981
7782.2280   1.00983
7782.2818   1.00265
7782.3356   1.00477
7782.3893   1.00029
7782.4431   1.00461
7782.4969   0.99843
7782.5507   1.00805
7782.6045   0.99597
7782.6583   0.99309
7782.7120   1.00042
7782.7658   1.00684
7782.8196   0.99866
7782.8734   1.00689
7782.9272   1.00061
7782.9810   0.98824
7783.0348   0.99977
7783.0886   0.99520
7783.1423   0.99912
7783.1961   0.99945
7783.2499   0.99988
7783.3037   1.00331
7783.3575   0.98834
7783.4113   1.00498
7783.4651   0.99241
7783.5189   1.00074
7783.5727   0.99648
7783.6264   1.00301
7783.6802   1.00215
7783.7340   0.99598
7783.7878   1.00352
7783.8416   0.99045
7783.8954   1.00049
7783.9492   0.99343
7784.0030   1.00057
7784.0568   1.00201
7784.1106   0.99995
7784.1644   0.99389
7784.2182   0.99554
7784.2720   0.99258
7784.3258   0.99742
7784.3796   1.00167
7784.4334   0.99541
7784.4872   1.00146
7784.5410   0.98541
7784.5948   0.99435
7784.6486   1.00330
7784.7024   0.98525
7784.7562   0.99510
7784.8100   1.00315
7784.8638   0.98440
7784.9176   0.99775
7784.9714   0.99931
7785.0252   1.00736
7785.0790   0.99881
7785.1328   0.99407
7785.1866   0.99602
7785.2404   1.01198
7785.2942   0.99263
7785.3480   0.99649
7785.4018   0.99275
7785.4556   0.99940
7785.5094   0.99326
7785.5632   0.99562
7785.6170   1.01178
7785.6708   0.99834
7785.7246   0.99800
7785.7784   1.00236
7785.8322   0.99162
7785.8860   1.00229
7785.9398   0.99665
7785.9936   1.00711
7786.0475   1.00447
7786.1013   1.00214
7786.1551   1.00570
7786.2089   1.00087
7786.2627   0.99523
7786.3165   1.00430
7786.3703   0.99956
7786.4241   0.99253
7786.4779   0.98630
7786.5317   1.00276
7786.5856   0.99023
7786.6394   0.99830
7786.6932   1.00077
7786.7470   1.00313
7786.8008   1.00620
7786.8546   0.99207
7786.9084   0.99224
7786.9623   0.99851
7787.0161   0.99248
7787.0699   1.00535
7787.1237   1.00912
7787.1775   0.99479
7787.2313   0.99896
7787.2852   0.99513
7787.3390   0.99970
7787.3928   0.99418
7787.4466   1.01325
7787.5004   1.00282
7787.5542   0.99339
7787.6081   0.99986
7787.6619   0.99514
7787.7157   0.99301
7787.7695   0.99728
7787.8233   1.00196
7787.8772   1.00293
7787.9310   0.99890
7787.9848   1.00197
7788.0386   1.00395
7788.0924   0.99632
7788.1463   0.99929
7788.2001   0.99867
7788.2539   0.99984
7788.3077   1.00321
7788.3616   0.99659
7788.4154   1.00596
7788.4692   0.98914
7788.5230   0.99941
7788.5769   0.99878
7788.6307   0.97526
7788.6845   0.98433
7788.7383   0.97750
7788.7922   0.96378
7788.8460   0.97085
7788.8998   0.96942
7788.9537   0.95950
7789.0075   0.96297
7789.0613   0.97854
7789.1151   0.98172
7789.1690   0.98539
7789.2228   0.99676
7789.2766   0.98663
7789.3305   0.97271
7789.3843   1.00318
7789.4381   1.00175
7789.4920   1.00202
7789.5458   0.99639
7789.5996   1.00327
7789.6535   0.98964
7789.7073   0.99801
7789.7611   0.99528
7789.8150   1.00825
7789.8688   1.00012
7789.9226   1.00589
7789.9765   1.00456
7790.0303   1.00523
7790.0841   1.00290
7790.1380   0.99797
7790.1918   0.99124
7790.2457   1.00090
7790.2995   1.00807
7790.3533   0.99584
7790.4072   0.99391
7790.4610   1.00827
7790.5148   1.00434
7790.5687   0.99931
7790.6225   1.00567
7790.6764   1.00154
7790.7302   0.99760
7790.7840   0.99987
7790.8379   0.99743
7790.8917   1.00019
7790.9456   1.00566
7790.9994   1.00532
7791.0533   1.00278
7791.1071   1.00394
7791.1609   1.00661
7791.2148   1.00407
7791.2686   1.00603
7791.3225   1.00289
7791.3763   1.00435
7791.4302   1.00501
7791.4840   0.99706
7791.5379   0.99772
7791.5917   0.99548
7791.6456   1.00193
7791.6994   1.00239
7791.7532   1.00635
7791.8071   1.00760
7791.8609   1.00295
7791.9148   1.00341
7791.9686   1.01126
7792.0225   1.00741
7792.0763   1.00827
7792.1302   0.99612
7792.1840   0.99827
7792.2379   1.00462
7792.2917   1.00166
7792.3456   0.99821
7792.3995   1.00416
7792.4533   1.00511
7792.5072   0.99625
7792.5610   0.99810
7792.6149   1.00364
7792.6687   1.00479
7792.7226   0.99403
7792.7764   0.99657
7792.8303   1.01301
7792.8841   1.01405
7792.9380   1.00059
7792.9919   1.00003
7793.0457   0.99927
7793.0996   0.98971
7793.1534   1.00024
7793.2073   0.99388
7793.2611   0.99101
7793.3150   0.99745
7793.3689   0.99298
7793.4227   0.99241
7793.4766   0.99464
7793.5304   0.98437
7793.5843   0.99100
7793.6382   1.00673
7793.6920   1.00766
7793.7459   0.99598
7793.7997   1.00111
7793.8536   1.00963
7793.9075   0.98865
7793.9613   1.00048
7794.0152   1.00780
7794.0691   1.00552
7794.1229   0.99734
7794.1768   0.99596
7794.2306   0.99287
7794.2845   1.00579
7794.3384   0.99700
7794.3922   0.99792
7794.4461   0.99713
7794.5000   0.99544
7794.5538   0.99955
7794.6077   0.99876
7794.6616   0.98997
7794.7155   0.99728
7794.7693   0.98968
7794.8232   0.99879
7794.8771   0.98629
7794.9309   0.99879
7794.9848   1.00079
7795.0387   1.01329
7795.0925   1.00099
7795.1464   0.99979
7795.2003   1.00049
7795.2542   1.00208
7795.3080   1.00248
7795.3619   1.00647
7795.4158   1.00946
7795.4696   1.00685
7795.5235   0.98744
7795.5774   0.99803
7795.6313   1.00671
7795.6851   0.99460
7795.7390   1.00158
7795.7929   0.99136
7795.8468   0.99014
7795.9006   1.00392
7795.9545   1.00420
7796.0084   0.98868
7796.0623   1.00115
7796.1162   1.00473
7796.1700   1.00110
7796.2239   0.99357
7796.2778   1.01294
7796.3317   1.00161
7796.3856   0.99867
7796.4394   1.00294
7796.4933   0.99900
7796.5472   1.00546
7796.6011   0.99382
7796.6550   1.01468
7796.7088   0.99064
7796.7627   0.98980
7796.8166   0.99785
7796.8705   1.00920
7796.9244   0.99486
7796.9783   0.99531
7797.0321   1.00435
7797.0860   0.98080
7797.1399   0.98805
7797.1938   0.99079
7797.2477   0.99463
7797.3016   0.97617
7797.3555   0.95861
7797.4093   0.95875
7797.4632   0.94288
7797.5171   0.93092
7797.5710   0.93855
7797.6249   0.94268
7797.6788   0.95111
7797.7327   0.95503
7797.7866   0.96216
7797.8404   0.97868
7797.8943   1.00030
7797.9482   1.00432
7798.0021   0.99594
7798.0560   0.99546
7798.1099   0.99587
7798.1638   0.99239
7798.2177   0.99170
7798.2716   1.00121
7798.3255   0.99591
7798.3794   0.99322
7798.4333   0.99862
7798.4872   0.99813
7798.5410   0.99293
7798.5949   1.00232
7798.6488   0.99802
7798.7027   0.98701
7798.7566   1.00821
7798.8105   0.99330
7798.8644   0.99589
7798.9183   0.99537
7798.9722   1.01026
7799.0261   0.99624
7799.0800   0.99952
7799.1339   0.99930
7799.1878   0.99438
7799.2417   0.98485
7799.2956   1.00853
7799.3495   0.98030
7799.4034   0.99847
7799.4573   0.97783
7799.5112   0.98570
7799.5651   0.97596
7799.6190   0.97462
7799.6729   0.97848
7799.7268   0.97894
7799.7807   0.97269
7799.8346   0.96824
7799.8885   0.94629
7799.9424   0.95574
7799.9963   0.93709
7800.0502   0.95113
7800.1042   0.95127
7800.1581   0.95501
7800.2120   0.96655
7800.2659   0.97329
7800.3198   0.97032
7800.3737   0.98215
7800.4276   0.99068
7800.4815   0.98841
7800.5354   0.97723
7800.5893   0.99085
7800.6432   0.99637
7800.6971   0.99669
7800.7510   0.99921
7800.8050   1.01392
7800.8589   0.98703
7800.9128   0.99654
7800.9667   0.99554
7801.0206   0.98425
7801.0745   0.99065
7801.1284   1.00685
7801.1823   0.99864
7801.2363   0.98574
7801.2902   0.99033
7801.3441   0.99792
7801.3980   0.98491
7801.4519   1.01239
7801.5058   0.99148
7801.5597   0.98966
7801.6137   1.01263
7801.6676   0.99431
7801.7215   1.00128
7801.7754   0.98125
7801.8293   0.98592
7801.8832   1.00269
7801.9372   0.98755
7801.9911   0.98641
7802.0450   1.01667
7802.0989   1.00402
7802.1528   1.03828
7802.2068   0.99842
7802.2607   0.95737
7802.3146   1.03562


==> anc/paperI_suppl.dat <==
002628  7143  3.48  3.3  18.5 -0.41 -0.30 -0.28 -0.27 -0.27   
005448  8147  3.82  4.0  69.3 -0.08 -0.21 -0.23 -0.05 -0.14   
011636  8294  4.12  3.9  74.5 -0.62 -0.11 -0.37  0.04  0.15   
012111  7910  4.08  4.0  79.6 -0.21 -0.37 -0.51 -0.35 -0.23   
012216  9553  3.90  2.6  86.4  0.81  0.19  0.45  0.26  0.15   
013161  7957  3.68  4.0  64.4 -0.82 -0.81 -0.58 -0.11 -0.32   
014252  9023  3.64  3.3  23.2  0.07 -0.58 -0.17 -0.10 -0.04   
016350  9824  3.72  2.2  21.0  0.05 -9.99 -0.29 -0.09 -0.03   
017093  7541  3.95  3.8  71.3 -0.63 -0.28 -0.26 -0.14 -0.23   
018454  7740  4.07  3.9  99.5 -0.03  0.14 -0.04  0.27  0.24   
020149  9522  3.99  2.6  20.7 -0.31 -9.99 -0.07  0.00 -0.05   
020320  7505  3.91  3.8  69.1 -0.10 -0.46 -0.82 -0.44 -0.12   
020346  8824  3.56  3.5  21.0 -0.03 -0.35 -0.18 -0.01  0.07   
023281  7761  4.19  4.0  79.4 -0.44 -0.23 -0.47 -0.06  0.05   
023878  8674  3.80  3.7  24.6  0.16 -0.20 -0.34 -0.07  0.18   
024740  6768  3.77  2.7  20.9 -0.29 -0.11 -0.08 -0.06 -0.11   
025490  9077  3.93  3.2  80.5  0.01 -0.80 -0.41 -0.36 -0.05   
026322  6795  3.46  2.8   5.5 -0.08 -0.09 -0.36 -0.21 -0.15   
027045  7552  4.26  3.8  64.4  0.03 -0.03 -0.48  0.18  0.36   
027628  7218  4.05  3.5  32.9  0.10  0.04 -0.92 -0.35  0.10  H
027749  7448  4.21  3.7  13.5  0.19 -0.01 -1.27 -0.19  0.41  H
027819  8047  3.95  4.0  46.5  0.08 -0.02 -0.09  0.02 -0.05  H
027934  8159  3.84  4.0  85.7  0.00  0.04 -0.10  0.10  0.02  H
027962  8923  3.94  3.4  10.9  0.27 -0.02 -0.29  0.13  0.25  H
028226  7361  4.01  3.6  84.9 -0.06  0.10 -0.39  0.34  0.31  H
028319  7789  3.68  4.0  69.1  0.47 -0.03 -0.17  0.13 -0.13  H
028355  7809  3.98  4.0  91.5 -0.29  0.10 -0.43  0.18  0.19  H
028546  7640  4.17  3.9  28.2  0.13 -0.01 -0.47 -0.03  0.23  H
029388  8194  3.88  4.0  85.5 -0.67  0.01 -0.08  0.09 -0.01  H
029479  8406  4.14  3.9  57.8  0.33  0.07 -0.43  0.27  0.35  H
029499  7638  4.08  3.9  62.3  0.12  0.16  0.12  0.12  0.29  H
030121  7700  3.98  3.9  59.4  0.14  0.06 -0.66 -0.02  0.27   
030210  7927  3.94  4.0  58.5  0.14  0.05 -0.70  0.01  0.40  H
032115  7207  4.13  3.4  10.1 -0.19 -0.11 -0.28 -0.12 -0.06   
032537  6970  4.07  3.1  20.3 -0.31 -0.20 -0.32 -0.17 -0.18   
033204  7530  4.06  3.8  36.8  0.12 -0.03 -0.51 -0.15  0.18  H
033254  7747  4.14  3.9  12.6  0.18  0.07 -1.06 -0.09  0.28  H
033641  7961  4.21  4.0  86.2 -0.98 -0.20 -0.66  0.25  0.18   
039945  7827  3.36  4.0  21.5 -0.21 -0.17 -0.10 -0.22 -0.33   
040626 10263  4.00  1.7  14.4 -0.34 -0.45  0.07 -0.01  0.20   
040932  8005  3.93  4.0  10.0 -0.21 -0.49 -0.85 -0.34 -0.12  H
042035 10575  3.82  1.4   2.0 -0.46  0.13 -9.99 -0.38 -0.16   
043378  9210  4.09  3.0  45.3 -0.29 -0.65 -0.13  0.02 -0.15   
045394  8630  3.42  3.7  22.5 -0.94 -0.54 -0.58 -0.39 -0.40   
047105  9115  3.49  3.2  10.9  0.14 -0.16 -0.09  0.04 -0.03   
048915  9938  4.31  2.1  16.7  0.39 -0.25 -0.50  0.16  0.45   
054834  7273  4.21  3.5  29.6 -0.05 -0.13 -0.15 -0.16  0.03   
058142  9384  3.74  2.8  18.6  0.15 -0.46 -0.38 -0.23 -0.05   
060179  9122  3.88  3.2  19.7  0.02 -0.58 -0.77 -0.39 -0.02   
061421  6612  4.00  2.0   6.7  0.00  0.00  0.00  0.00  0.00   
067959  9168  3.65  3.1  16.0  0.07 -0.96 -0.14 -0.03  0.07   
072037  7918  4.16  4.0  11.9  0.15 -0.02 -1.09 -0.08  0.19   
072660  9635  3.97  2.5   5.2  0.25 -0.32  0.02  0.35  0.37   
074198  9381  4.11  2.8  87.4  0.34 -0.47 -0.29  0.02  0.25   
075469  9165  3.51  3.1  22.1  0.15 -9.99 -0.18 -0.08 -0.08   
076543  8330  4.18  3.9  95.2 -0.11  0.03  0.06  0.22  0.38   
077350 10141  3.68  1.8  18.6  0.49 -9.99 -0.09  0.73  0.15   
079469 10510  4.20  1.4  79.2 -9.99 -9.99  0.16  0.09 -0.02   
084107  8665  4.31  3.7  38.3 -0.01 -0.30 -0.41  0.13  0.01   
089021  8861  3.61  3.5  52.2  0.24 -0.21 -0.30 -0.01  0.08   
089822 10307  3.89  1.6   4.5  0.55  0.04  0.42  0.60  0.39   
095382  8017  3.95  4.0  69.3  0.07 -0.23 -0.09  0.04 -0.09   
095418  9489  3.85  2.7  46.5  0.39 -0.60 -0.18  0.06  0.24   
095608  8972  4.20  3.3  17.6  0.20 -0.12 -0.86 -0.01  0.31   
098664 10194  3.75  1.8  58.3  0.91 -9.99  0.63  0.25 -0.12   
116656  9317  4.10  2.9  62.1  0.62 -0.27 -0.07  0.30  0.28   
130557 10142  3.85  1.8  51.0 -0.28 -9.99  0.25  0.80  0.23   
130841  8079  3.96  4.0  60.3  0.02 -0.94 -1.28 -0.13 -0.24   
140436  9274  3.89  3.0  55.6 -9.99  0.43 -0.14  0.23 -0.27   
141795  8367  4.24  3.9  34.8  0.12 -0.13 -0.70 -0.10  0.25   
143807 10828  4.06  1.1   3.1  0.14 -9.99  0.15  0.19  0.35   
149121 10748  3.89  1.2   9.6 -9.99 -9.99  0.20 -0.02  0.23   
150100 10542  3.84  1.4  35.9 -9.99 -9.99 -9.99  0.01 -0.36   
158716  9214  4.30  3.0   3.9  0.19 -0.26 -0.45  0.18  0.28   
172167  9435  3.99  2.7  21.7 -0.50 -1.23 -0.53 -0.46 -0.53   
173648  8004  3.90  4.0  32.6  0.11 -0.01 -0.48  0.02  0.32   
173880  8567  4.27  3.8  73.5 -0.05 -0.13 -0.16  0.34  0.22   
174567  9778  3.59  2.3  10.2  0.21 -0.42 -0.08 -0.08  0.01   
176984  9623  3.42  2.5  28.9 -0.14 -0.76 -0.13  0.01  0.04   
182564  9125  3.80  3.1  27.3  0.39  0.04  0.01  0.22  0.39   
189849  7870  3.62  4.0  11.5  0.03 -0.27 -0.37 -0.11 -0.08   
192640  8845  3.86  3.5  73.0 -0.48 -1.54 -0.53 -0.86 -1.41   
193432 10180  3.91  1.8  23.1 -9.99 -0.77 -0.14 -0.09  0.02   
193452 10543  4.15  1.4   2.6 -9.99 -0.77  0.20  0.82  0.34   
195725  7816  3.74  4.0  52.1  0.14 -0.08 -0.17 -0.08  0.16   
196385  6919  4.23  3.0  14.6 -0.39 -0.29 -0.47 -0.23 -0.21   
198639  7921  4.09  4.0  60.2  0.06 -0.11 -0.31 -0.16  0.02   
198667 11125  3.42  0.9  25.8 -9.99 -9.99  1.26 -0.01  0.02   
200499  8081  3.95  4.0  59.6  0.21 -0.16 -0.22 -0.12 -0.17   
204188  7622  4.21  3.9  35.6 -0.02 -0.14 -0.47 -0.06  0.02   
207098  7312  4.06  3.6  86.6 -0.20 -0.13 -0.48  0.00  0.21   
209625  7700  3.87  3.9   7.2  0.13 -0.09 -0.57 -0.09  0.24   
211236  7488  3.96  3.8  12.6 -0.49 -0.35 -0.22 -0.19 -0.21   
212061 10384  3.95  1.5  53.8  0.53 -9.99  0.61  0.38 -0.08   
214994  9453  3.64  2.7   6.6  0.29 -0.33 -0.15  0.05  0.18   
216627  8587  3.59  3.7  82.3 -9.99 -0.75 -0.02 -0.06 -0.25   
218396  7091  4.06  3.3  42.2 -0.39 -0.68 -0.85 -0.66 -0.59   
219485  9577  3.81  2.5  26.5  0.16 -9.99 -0.15 -0.17 -0.05   
222345  7487  3.88  3.8  89.7 -9.99 -0.10  0.07  0.03 -0.07   
222603  7757  3.99  4.0  56.6 -0.09 -0.20 -0.23 -0.10 -0.17   
224995  7779  3.64  4.0  98.7 -0.55 -0.25  0.01  0.02 -0.13   

